Analytic calculation of two-loop QCD corrections to b\to s\ell^+\ell^- in the high q^2 region

We present our results for the NNLL virtual corrections to the matrix elements of the operators O_1 and O_2 for the inclusive process b\to s\ell^+\ell^- in the kinematical region q^2>4m_c^2, where q^2 is the invariant mass squared of the lepton-pair. This is the first analytic two-loop calculation of these matrix elements in the high q^2 region. We give the matrix elements as an expansion in m_c/m_b and keep the full analytic dependence on q^2. Making extensive use of differential equation techniques, we fully automatize the expanding of the Feynman integrals in m_c/m_b. In coincidence with an earlier work where the master integrals where calculated numerically (Ghinculov et al.) we find that in the high q^2 region the \alpha_s corrections to the matrix elements <s \ell^+ \ell^-|O_{1,2}|b> calculated in the present paper lead to a decrease of the q^2-spectrum by 10%-15% relative to the NNLL result in which these contributions are put to zero and reduce the renormalization scale uncertainty to ~2%.

==> c++/F_1.h <==
#ifndef f_1_h
#define f_1_h



#include "hpl.h"

double F_17re(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = -1.14266 - 0.8559670781893005*lmu - 2.07503*sh - 
   0.0164609*Lsh*sh - 0.222222*lz*sh - 2.20356*z - 
   2.608715*lz*z - 25.9259*sh*z + 1.03704*Lsh*sh*z - 
   1.700505*lz*sh*z + 0.2962965*Lsh*lz*sh*z + 
   0.14814825*z*pow(lz,2) - 1.122925*sh*z*pow(lz,2) + 
   0.04938275*z*pow(lz,3) + 0.04938275*sh*z*pow(lz,3) - 
   0.024691375*sh*z*pow(lz,4) - 19.4691*pow(sh,2) - 
   0.0164609*Lsh*pow(sh,2) - 5.83895*lz*pow(sh,2) - 
   90.4953*z*pow(sh,2) + 2.37037*Lsh*z*pow(sh,2) + 
   7.46645*lz*z*pow(sh,2) + 0.592595*Lsh*lz*z*pow(sh,2) - 
   0.74074*pow(lz,2)*pow(sh,2) - 
   6.1095*z*pow(lz,2)*pow(sh,2) - 
   0.04938275*pow(lz,3)*pow(sh,2) + 
   0.14814875*z*pow(lz,3)*pow(sh,2) - 
   0.074074375*z*pow(lz,4)*pow(sh,2) - 41.9952*pow(sh,3) - 
   0.0164609*Lsh*pow(sh,3) - 15.10455*lz*pow(sh,3) - 
   189.354*z*pow(sh,3) + 3.85185*Lsh*z*pow(sh,3) + 
   21.3283*lz*z*pow(sh,3) + 0.88889*Lsh*lz*z*pow(sh,3) - 
   1.555555*pow(lz,2)*pow(sh,3) - 
   14.44125*z*pow(lz,2)*pow(sh,3) - 
   0.14814875*pow(lz,3)*pow(sh,3) + 
   0.34567875*z*pow(lz,3)*pow(sh,3) - 
   0.148148125*z*pow(lz,4)*pow(sh,3) - 
   0.00010778*pow(sh,3)*pow(z,-2) + 
   0.00555556*pow(sh,2)*pow(z,-1) + 
   0.946811*pow(sh,3)*pow(z,-1) + 
   0.2444445*lz*pow(sh,3)*pow(z,-1) + 
   0.02469135*pow(lz,2)*pow(sh,3)*pow(z,-1) + 
   11.6973*sh*pow(z,0.5) + 70.1839*pow(sh,2)*pow(z,0.5) + 
   pow(sh,3)*(-3.8991*pow(z,-0.5) + 159.863*pow(z,0.5)) + 
   1.94955*pow(z,1.5) + 1.86366*pow(z,2) - 
   2.331735*lz*pow(z,2) + 11.4229*sh*pow(z,2) - 
   4.66347*Lsh*sh*pow(z,2) - 17.0403*lz*sh*pow(z,2) + 
   2.5926*sh*pow(lz,2)*pow(z,2) + 
   0.5925925*Lsh*sh*pow(lz,2)*pow(z,2) + 
   0.04938275*pow(lz,3)*pow(z,2) + 
   0.29629625*sh*pow(lz,3)*pow(z,2) + 
   23.8816*pow(sh,2)*pow(z,2) - 
   13.9904*Lsh*pow(sh,2)*pow(z,2) - 
   41.39575*lz*pow(sh,2)*pow(z,2) + 
   1.185185*Lsh*lz*pow(sh,2)*pow(z,2) + 
   8.074075*pow(lz,2)*pow(sh,2)*pow(z,2) + 
   1.7777775*Lsh*pow(lz,2)*pow(sh,2)*pow(z,2) + 
   0.74074125*pow(lz,3)*pow(sh,2)*pow(z,2) + 
   45.1784*pow(sh,3)*pow(z,2) - 
   27.3882*Lsh*pow(sh,3)*pow(z,2) - 
   72.5905*lz*pow(sh,3)*pow(z,2) + 
   4.14815*Lsh*lz*pow(sh,3)*pow(z,2) + 
   17.7284*pow(lz,2)*pow(sh,3)*pow(z,2) + 
   3.55555*Lsh*pow(lz,2)*pow(sh,3)*pow(z,2) + 
   1.3827125*pow(lz,3)*pow(sh,3)*pow(z,2) - 
   1.21131*pow(z,3) + 1.49794*lz*pow(z,3) + 
   11.7509*sh*pow(z,3) + 6.73754*Lsh*sh*pow(z,3) + 
   9.4782*lz*sh*pow(z,3) + 0.592595*Lsh*lz*sh*pow(z,3) - 
   1.0370375*pow(lz,2)*pow(z,3) - 
   3.654325*sh*pow(lz,2)*pow(z,3) - 
   0.5925925*Lsh*sh*pow(lz,2)*pow(z,3) + 
   38.1415*pow(sh,2)*pow(z,3) + 
   27.5428*Lsh*pow(sh,2)*pow(z,3) + 
   19.3218*lz*pow(sh,2)*pow(z,3) + 
   1.185185*Lsh*lz*pow(sh,2)*pow(z,3) - 
   10.39505*pow(lz,2)*pow(sh,2)*pow(z,3) - 
   2.37037*Lsh*pow(lz,2)*pow(sh,2)*pow(z,3) + 
   77.3602*pow(sh,3)*pow(z,3) + 
   69.4495*Lsh*pow(sh,3)*pow(z,3) + 
   29.22455*lz*pow(sh,3)*pow(z,3) + 
   0.592595*Lsh*lz*pow(sh,3)*pow(z,3) - 
   24.0247*pow(lz,2)*pow(sh,3)*pow(z,3) - 
   5.925925*Lsh*pow(lz,2)*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (-0.8559670781893004*lmu - 
     0.2962962962962963*sh*pow(ash,2)*pow(-1 + sh,-4) - 
     0.00823045267489712*Lsh*
      (29. - 18.*Lshb*(-1. + sh) - 47.*sh)*sh*
      pow(-1 + sh,-2) + 0.14814814814814814*Li2sh*sh*
      pow(-1 + sh,-1) - 0.07407407407407407*pow(Lsh,2)*
      pow(-1 + sh,-3)*pow(sh,3) - 
     0.01646090534979424*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-1)*(-4. + 9.*sh - 15.*pow(sh,2) + 
        4.*pow(sh,3)) - 0.0013717421124828531*
      pow(-1 + sh,-4)*(785. - 
        2.*sh*(1585. + 12.*pow(3.141592653589793,2)) + 
        6.*(803. + 9.*pow(3.141592653589793,2))*pow(sh,2) - 
        2.*(1633. + 27.*pow(3.141592653589793,2))*
         pow(sh,3) + (833. + 18.*pow(3.141592653589793,2))*
         pow(sh,4)))*pow(z,0);
else
res += (-0.7509911973035993 - 0.21726138504882622*(1. - 1.*sh) - 
     0.8559670781893004*log(muh) - 
     0.0659657518981201*pow(1. - 1.*sh,2) - 
     0.03129640614981805*pow(1. - 1.*sh,3) - 
     0.017719628843137502*pow(1. - 1.*sh,4))*pow(z,0);

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (0.04938271604938271*sh*pow(Lsh,4)*pow(-1 + sh,-3) - 
     0.2962962962962963*Li2sh*(-1. + 4.*sh)*
      pow(-1 + sh,-2) + 0.09876543209876543*(-3. + sh)*
      pow(Lsh,3)*pow(-1 + sh,-2) - 
     1.*lz*(-0.2962962962962963*Lsh*
         (2. + 2.*Lshb*(-1. + sh) + sh)*pow(-1 + sh,-2) - 
        0.5925925925925926*Li2sh*pow(-1 + sh,-1) + 
        0.09876543209876543*(9. + pow(3.141592653589793,2))*
         pow(-1 + sh,-1) + 
        0.2962962962962963*pow(Lsh,2)*pow(-1 + sh,-1)) - 
     0.35616500834358344*pow(-1 + sh,-3)*
      (-5. + 5.*sh + 2.*pow(sh,2)) - 
     0.2962962962962963*Li3sh*pow(-1 + sh,-3)*
      (-1. - 5.*sh + 4.*pow(sh,2)) - 
     1.*pow(Lsh,2)*(-0.5925925925925926*Li2sh*sh*
         pow(-1 + sh,-3) - 
        0.04938271604938271*pow(-1 + sh,-3)*
         (12. + 3.*Lshb*(-5. + 3.*sh) + 
           sh*(-15. + 2.*pow(3.141592653589793,2)) + 
           6.*pow(sh,2))) - 
     1.*Lsh*(-2.8493200667486676*sh*pow(-1 + sh,-3) + 
        2.3703703703703702*Li3sh*sh*pow(-1 + sh,-3) + 
        0.2962962962962963*Li2sh*pow(-1 + sh,-3)*
         (3. + sh - 2.*pow(sh,2)) + 
        0.04938271604938271*pow(-1 + sh,-3)*
         (12. + 21.*sh + 
           (-5. + 3.*sh)*pow(3.141592653589793,2) - 
           33.*pow(sh,2) + 
           6.*Lshb*(1. - 5.*sh + 4.*pow(sh,2)))) - 
     1.7777777777777777*pow(ash,2)*pow(-1 + sh,-4)*
      (-1. - 3.*pow(sh,2) + pow(sh,3)) + 
     0.009876543209876543*pow(-1 + sh,-4)*
      (-4.*(-1. + sh)*sh*pow(3.141592653589793,4) - 
        15.*(-1. + sh)*(10. - 1.*(17. + 24.*Li4sh)*sh + 
           7.*pow(sh,2)) + 
        5.*pow(3.141592653589793,2)*
         (-6. + 16.*sh - 20.*pow(sh,2) + 7.*pow(sh,3))) - 
     0.8888888888888888*ash*(1. + sh)*pow(-1 + sh,-3)*
      pow(-((-4 + sh)*sh),0.5))*pow(z,1);
else
res += (-1.5156467116109078 - 0.06864318910496076*(1. - 1.*sh) + 
     0.19606872711735043*pow(1. - 1.*sh,2) + 
     0.3270513130738385*pow(1. - 1.*sh,3) + 
     log(z)*(0.4444444444444444 + 
        0.2962962962962963*(1. - 1.*sh) + 
        0.23868312757201646*pow(1. - 1.*sh,2) + 
        0.20493827160493827*pow(1. - 1.*sh,3) + 
        0.1817283950617284*pow(1. - 1.*sh,4)) + 
     0.38673058027546225*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += 0.19753086419753085*(2. + sh)*pow(3.141592653589793,2)*
   pow(sh,-1)*pow(z,1.5);
else
res += (5.848654459904805 + 3.8991029732698697*(1. - 1.*sh) + 
     3.8991029732698697*pow(1. - 1.*sh,2) + 
     3.8991029732698697*pow(1. - 1.*sh,3) + 
     3.8991029732698697*pow(1. - 1.*sh,4))*pow(z,1.5);

if(4<=maxpow)
if(sh<.900001)
res += (-0.2962962962962963*Li3sh*(5. + 3.*sh)*pow(-1 + sh,-3) + 
     0.2962962962962963*Li3shb*(1. + 6.*sh)*
      pow(-1 + sh,-3) + 0.14814814814814814*pow(Lsh,3)*
      pow(-1 + sh,-3) - 0.8888888888888888*ash*(-3. + sh)*
      sqrt4sh*sqrtsh*pow(-1 + sh,-3)*pow(sh,2) + 
     0.35616500834358344*pow(-1 + sh,-4)*
      (-5. + 8.*sh + 3.*pow(sh,2)) + 
     0.2962962962962963*Li2sh*pow(-1 + sh,-3)*pow(sh,-1)*
      (3. - 10.*sh + 8.*pow(sh,2)) - 
     0.8888888888888888*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,2)*(2. + 9.*sh - 6.*pow(sh,2) + pow(sh,3)) - 
     0.07407407407407407*pow(Lsh,2)*pow(-1 + sh,-4)*
      pow(sh,-2)*(-4. + 7.*sh + (5. + 6.*Lshb)*pow(sh,2) - 
        1.*(25. + 8.*Lshb)*pow(sh,3) + 
        (11. + 2.*Lshb)*pow(sh,4)) - 
     1.*pow(lz,2)*(0.14814814814814814*Lsh*(1. + 6.*sh)*
         pow(-1 + sh,-3) - 
        0.07407407407407407*pow(-1 + sh,-2)*pow(sh,-2)*
         (1. - 2.*sh + 8.*pow(sh,2) + 10.*pow(sh,3) - 
           4.*pow(sh,4) + pow(sh,5))) - 
     1.*lz*(-10.666666666666666*sh*pow(ash,2)*
         pow(-1 + sh,-4) - 
        0.2962962962962963*Li2sh*(1. + 6.*sh)*
         pow(-1 + sh,-3) - 
        0.14814814814814814*pow(Lsh,2)*pow(-1 + sh,-2) - 
        0.14814814814814814*Lsh*pow(-1 + sh,-3)*pow(sh,-2)*
         (2. - 3.*sh + 2.*(1. + Lshb)*pow(sh,2) + 
           3.*(-1. + 4.*Lshb)*pow(sh,3)) + 
        0.024691358024691357*pow(-1 + sh,-4)*pow(sh,-2)*
         (9. - 42.*sh + (81. - 2.*pow(3.141592653589793,2))*
            pow(sh,2) + 2.*(-6. + pow(3.141592653589793,2))*
            pow(sh,3) + 6.*
            (-23. + 2.*pow(3.141592653589793,2))*pow(sh,4)\
            + 153.*pow(sh,5) - 60.*pow(sh,6) + 9.*pow(sh,7))
          - 0.5925925925925926*ash*pow(-1 + sh,-3)*
         (-4. - 3.*pow(sh,2) + pow(sh,3))*
         pow(-((-4 + sh)*sh),0.5)) - 
     1.*Lsh*(-5.333333333333333*sh*pow(ash,2)*
         pow(-1 + sh,-4) - 
        0.2962962962962963*Li2sh*(4. + sh)*
         pow(-1 + sh,-3) - 
        0.024691358024691357*pow(-1 + sh,-3)*pow(sh,-2)*
         (-18. + (57. + 36.*Lshb)*sh - 
           6.*(5. + 20.*Lshb + pow(3.141592653589793,2))*
            pow(sh,2) + (-93. + 96.*Lshb + 
              50.*pow(3.141592653589793,2))*pow(sh,3)) - 
        0.2962962962962963*ash*pow(-1 + sh,-3)*
         (-4. - 3.*pow(sh,2) + pow(sh,3))*
         pow(-((-4 + sh)*sh),0.5)) + 
     0.012345679012345678*pow(-1 + sh,-4)*pow(sh,-2)*
      (2.*pow(3.141592653589793,2)*
         (-6. + 45.*sh - 133.*pow(sh,2) + 157.*pow(sh,3) - 
           59.*pow(sh,4) + 12.*pow(sh,5) - 12.*pow(sh,6) + 
           2.*pow(sh,7)) + 
        3.*(7. - 78.*sh + 7.*pow(sh,7) + 
           pow(sh,5)*(155. - 
              32.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
           8.*pow(sh,6)*
            (-7. + cl2*pow(-((-4 + sh)*sh),0.5)) - 
           8.*pow(sh,3)*(27. + 18.*cl3 + 
              4.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
           pow(sh,4)*(-62. + 
              24.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
           pow(sh,2)*(243. + 
              32.*cl2*pow(-((-4 + sh)*sh),0.5)))))*pow(z,2);
else
res += pow(z,2)*(-0.647637155328409 - 
     0.9413088193612421*(1. - 1.*sh) - 
     0.8385255835044603*pow(1. - 1.*sh,2) - 
     1.1019705279460212*pow(1. - 1.*sh,3) - 
     1.6181578946132955*pow(1. - 1.*sh,4) + 
     log(z)*(1.7526351083839322 + 
        0.5609956120680696*(1. - 1.*sh) + 
        1.1754785561935277*pow(1. - 1.*sh,2) + 
        1.6549606263554564*pow(1. - 1.*sh,3) + 
        2.1141011282028064*pow(1. - 1.*sh,4)) + 
     (0.09876543209876543 + 
        0.1111111111111111*(1. - 1.*sh) + 
        0.23703703703703705*pow(1. - 1.*sh,2) + 
        0.3012345679012346*pow(1. - 1.*sh,3) + 
        0.37037037037037035*pow(1. - 1.*sh,4))*pow(log(z),2)
     );

if(5<=maxpow)
if(sh<.900001)
res += 0.02633744855967078*pow(3.141592653589793,2)*pow(sh,-3)*
   (3. + 14.*sh + 3.*pow(sh,2))*pow(z,2.5);
else
res += (5.1988039643598265 + 10.397607928719653*(1. - 1.*sh) + 
     16.376232487733454*pow(1. - 1.*sh,2) + 
     23.13467764140123*pow(1. - 1.*sh,3) + 
     30.672943389722974*pow(1. - 1.*sh,4))*pow(z,2.5);

if(6<=maxpow)
if(sh<.900001)
res += (1.1851851851851851*Li3shb*sh*pow(-1 + sh,-4) - 
     0.5925925925925926*Li3sh*pow(-1 + sh,-3)*pow(sh,-1) + 
     0.19753086419753085*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-1) - 0.7123300166871669*pow(-1 + sh,-4)*
      pow(sh,-1)*(1. - 1.*sh + 2.*pow(sh,2)) - 
     0.2962962962962963*Li2sh*pow(-1 + sh,-4)*pow(sh,-2)*
      (4. - 14.*sh + 18.*pow(sh,2) - 11.*pow(sh,3) + 
        pow(sh,4)) - 0.19753086419753085*cl2*sh*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*
      (-9. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
        pow(sh,4)) - 0.06584362139917696*ash*sh*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*
      (27. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
        pow(sh,4)) + 0.5925925925925926*sh*pow(ash,2)*
      pow(-1 + sh,-4)*(-6. + 27.*sh - 30.*pow(sh,3) + 
        27.*pow(sh,4) - 9.*pow(sh,5) + pow(sh,6)) - 
     1.*Lsh*(3.5555555555555554*sh*pow(ash,2)*
         pow(-1 + sh,-4) - 
        0.5925925925925926*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-1) + 0.19753086419753085*ash*sh*sqrt4sh*
         sqrtsh*pow(-1 + sh,-3)*
         (-9. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
           pow(sh,4)) + 0.00823045267489712*pow(-1 + sh,-4)*
         pow(sh,-4)*(-10. + 10.*sh + 
           6.*(23. + 24.*Lshb)*pow(sh,2) - 
           2.*(67. + 252.*Lshb + 
              30.*pow(3.141592653589793,2))*pow(sh,3) + 
           (-163. + 648.*Lshb + 
              60.*pow(3.141592653589793,2))*pow(sh,4) - 
           12.*(-5. + 33.*Lshb + 
              6.*pow(3.141592653589793,2))*pow(sh,5) + 
           9.*(-5. + 4.*Lshb)*pow(sh,6))) - 
     0.012345679012345678*pow(Lsh,2)*pow(-1 + sh,-5)*
      pow(sh,-4)*(8. + 8.*sh - 94.*pow(sh,2) + 
        (94. - 24.*Lshb)*pow(sh,3) + 
        (52. + 48.*Lshb)*pow(sh,4) - 
        8.*(19. + 3.*Lshb)*pow(sh,5) + 72.*pow(sh,6) - 
        12.*pow(sh,7)) - 
     1.*pow(lz,2)*(0.5925925925925926*Lsh*sh*
         pow(-1 + sh,-4) + 
        0.024691358024691357*pow(-1 + sh,-3)*pow(sh,-4)*
         (1. + 3.*sh - 18.*pow(sh,2) + 25.*pow(sh,3) - 
           36.*pow(sh,4) + 26.*pow(sh,5) - 27.*pow(sh,6) - 
           22.*pow(sh,7) + 38.*pow(sh,8) - 16.*pow(sh,9) + 
           2.*pow(sh,10))) - 
     1.*lz*(-1.1851851851851851*Li2sh*sh*pow(-1 + sh,-4) + 
        7.111111111111111*sh*pow(ash,2)*pow(-1 + sh,-4) + 
        0.2962962962962963*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-1) + 0.3950617283950617*ash*sh*sqrt4sh*
         sqrtsh*pow(-1 + sh,-3)*
         (-9. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
           pow(sh,4)) + 0.04938271604938271*Lsh*
         pow(-1 + sh,-4)*pow(sh,-4)*
         (2. + 4.*sh - 27.*pow(sh,2) + 22.*pow(sh,3) + 
           14.*pow(sh,4) - 12.*(1. + 2.*Lshb)*pow(sh,5) + 
           9.*pow(sh,6)) + 
        0.00823045267489712*pow(-1 + sh,-3)*pow(sh,-4)*
         (-5. + 57.*pow(sh,2) - 46.*pow(sh,3) - 
           85.*pow(sh,4) + 164.*pow(sh,5) - 73.*pow(sh,6) + 
           102.*pow(sh,7) - 40.*pow(sh,8) - 4.*pow(sh,9) + 
           2.*pow(sh,10))) - 
     0.0013717421124828531*pow(-1 + sh,-4)*pow(sh,-4)*
      (-19. + 46.*sh + 1365.*pow(sh,2) - 4435.*pow(sh,3) + 
        3757.*pow(sh,4) + (610. - 2592.*cl3)*pow(sh,5) - 
        3103.*pow(sh,6) + 2113.*pow(sh,7) + 
        594.*pow(sh,8) - 1548.*pow(sh,9) + 
        714.*pow(sh,10) - 94.*pow(sh,11) + 
        6.*pow(3.141592653589793,2)*
         (6. + 12.*sh - 195.*pow(sh,2) + 442.*pow(sh,3) - 
           434.*pow(sh,4) + 124.*pow(sh,5) + 
           137.*pow(sh,6) - 16.*pow(sh,7) - 
           120.*pow(sh,8) + 108.*pow(sh,9) - 
           36.*pow(sh,10) + 4.*pow(sh,11))))*pow(z,3);
else
res += pow(z,3)*(2.0558846293203854 - 
     5.023381570340977*(1. - 1.*sh) - 
     7.761640024983791*pow(1. - 1.*sh,2) - 
     13.35266138630302*pow(1. - 1.*sh,3) - 
     24.65891981493292*pow(1. - 1.*sh,4) + 
     log(z)*(2.772759928702021 - 
        0.24604278849693273*(1. - 1.*sh) + 
        3.842007139630303*pow(1. - 1.*sh,2) + 
        8.253815580345757*pow(1. - 1.*sh,3) + 
        13.162562518769866*pow(1. - 1.*sh,4)) + 
     (-0.2222222222222222 + 
        0.044444444444444446*(1. - 1.*sh) + 
        0.9679012345679012*pow(1. - 1.*sh,2) + 
        1.689594356261023*pow(1. - 1.*sh,3) + 
        2.6807760141093473*pow(1. - 1.*sh,4))*pow(log(z),2));

if(7<=maxpow)
if(sh<.900001)
res += 0.002257495590828924*pow(3.141592653589793,2)*pow(sh,-5)*
   (15. + 108.*sh + 314.*pow(sh,2) + 108.*pow(sh,3) + 
     15.*pow(sh,4))*pow(z,3.5);
else
res += (12.477129514463583 + 37.43138854339075*(1. - 1.*sh) + 
     78.60591594112057*pow(1. - 1.*sh,2) + 
     139.74385056199213*pow(1. - 1.*sh,3) + 
     224.92254008662476*pow(1. - 1.*sh,4))*pow(z,3.5);

if(8<=maxpow)
if(sh<.900001)
res += (1.1872166944786116*pow(-1 + sh,-3)*pow(sh,-2) - 
     0.9876543209876543*Li3sh*pow(-1 + sh,-3)*pow(sh,-2) + 
     0.3292181069958848*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-2) + 0.2962962962962963*cl2*sh*sqrt4sh*sqrtsh*
      (8. + 6.*sh - 6.*pow(sh,2) + pow(sh,3)) - 
     0.04938271604938271*Li2sh*pow(-1 + sh,-5)*pow(sh,-3)*
      (-50. + 230.*sh - 420.*pow(sh,2) + 380.*pow(sh,3) - 
        146.*pow(sh,4) + 15.*pow(sh,5)) + 
     0.04938271604938271*ash*sh*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*(16. + 72.*sh + 18.*pow(sh,2) - 
        203.*pow(sh,3) + 189.*pow(sh,4) - 63.*pow(sh,5) + 
        7.*pow(sh,6)) - 0.8888888888888888*pow(ash,2)*
      pow(-1 + sh,-4)*pow(sh,2)*
      (36. - 60.*sh + 99.*pow(sh,3) - 112.*pow(sh,4) + 
        54.*pow(sh,5) - 12.*pow(sh,6) + pow(sh,7)) - 
     1.*Lsh*(-0.9876543209876543*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-2) - 0.2962962962962963*ash*sh*sqrt4sh*
         sqrtsh*(8. + 6.*sh - 6.*pow(sh,2) + pow(sh,3)) + 
        0.0013717421124828531*pow(-1 + sh,-5)*pow(sh,-6)*
         (21. - 10.*sh - 307.*pow(sh,2) - 
           1.*(283. + 1800.*Lshb)*pow(sh,3) + 
           5.*(437. + 1656.*Lshb + 
              120.*pow(3.141592653589793,2))*pow(sh,4) - 
           2.*(1081. + 7560.*Lshb + 
              600.*pow(3.141592653589793,2))*pow(sh,5) + 
           (253. + 13680.*Lshb + 
              600.*pow(3.141592653589793,2))*pow(sh,6) + 
           (861. - 5256.*Lshb)*pow(sh,7) + 
           6.*(49. + 90.*Lshb)*pow(sh,8) - 78.*pow(sh,9)))\
      + 0.00823045267489712*pow(Lsh,2)*pow(-1 + sh,-6)*
      pow(sh,-6)*(6. + 14.*sh - 30.*pow(sh,2) - 
        255.*pow(sh,3) + (729. - 60.*Lshb)*pow(sh,4) + 
        45.*(-13. + 4.*Lshb)*pow(sh,5) - 
        15.*(11. + 12.*Lshb)*pow(sh,6) + 
        (541. + 60.*Lshb)*pow(sh,7) - 270.*pow(sh,8) + 
        45.*pow(sh,9)) + 
     0.00411522633744856*pow(lz,2)*pow(sh,-6)*
      (3. + 25.*sh + 90.*pow(sh,2) - 60.*pow(sh,3) + 
        5.*pow(sh,4) - 3.*pow(sh,5) - 144.*pow(sh,6) - 
        252.*pow(sh,7) + 72.*pow(sh,8) + 288.*pow(sh,9) - 
        144.*pow(sh,10) + 18.*pow(sh,11)) - 
     1.*lz*(0.49382716049382713*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-2) - 0.5925925925925926*ash*sh*sqrt4sh*
         sqrtsh*(8. + 6.*sh - 6.*pow(sh,2) + pow(sh,3)) + 
        0.01646090534979424*Lsh*pow(-1 + sh,-5)*pow(sh,-6)*
         (-3. - 10.*sh + 5.*pow(sh,2) + 185.*pow(sh,3) - 
           425.*pow(sh,4) + 343.*pow(sh,5) - 
           125.*pow(sh,6) + 3.*pow(sh,7) - 15.*pow(sh,8) + 
           15.*pow(sh,9)) + 
        0.00013717421124828533*pow(-1 + sh,-4)*pow(sh,-6)*
         (105. + 55.*sh - 1480.*pow(sh,2) + 90.*pow(sh,3) + 
           10470.*pow(sh,4) - 25782.*pow(sh,5) + 
           43242.*pow(sh,6) - 52678.*pow(sh,7) + 
           52987.*pow(sh,8) - 14283.*pow(sh,9) - 
           23976.*pow(sh,10) + 3240.*pow(sh,11) + 
           28080.*pow(sh,12) - 22680.*pow(sh,13) + 
           6480.*pow(sh,14) - 630.*pow(sh,15))) + 
     2.2862368541380887e-6*pow(-1 + sh,-5)*pow(sh,-6)*
      (-2775. + 5550.*sh + 34425.*pow(sh,2) + 
        1.48905e6*pow(sh,3) - 7.4002e6*pow(sh,4) + 
        1.4083748e7*pow(sh,5) - 1.4200216e7*pow(sh,6) + 
        9.34426e6*pow(sh,7) - 5.568515e6*pow(sh,8) + 
        141850.*pow(sh,9) + 4.948647e6*pow(sh,10) - 
        27324.*pow(sh,11) - 8.9613e6*pow(sh,12) + 
        9.8388e6*pow(sh,13) - 4.6764e6*pow(sh,14) + 
        1.03725e6*pow(sh,15) - 86850.*pow(sh,16) + 
        1200.*pow(3.141592653589793,2)*
         (9. + 30.*sh - 15.*pow(sh,2) - 1245.*pow(sh,3) + 
           4325.*pow(sh,4) - 6463.*pow(sh,5) + 
           5357.*pow(sh,6) - 2657.*pow(sh,7) + 
           295.*pow(sh,8) + 1405.*pow(sh,9) - 
           1014.*pow(sh,10) - 1782.*pow(sh,11) + 
           3798.*pow(sh,12) - 2988.*pow(sh,13) + 
           1188.*pow(sh,14) - 234.*pow(sh,15) + 
           18.*pow(sh,16))))*pow(z,4);
else
res += pow(z,4)*(4.166076007573638 - 
     29.482916540765096*(1. - 1.*sh) - 
     51.76439651455935*pow(1. - 1.*sh,2) - 
     100.58418925538838*pow(1. - 1.*sh,3) - 
     217.9981110758939*pow(1. - 1.*sh,4) + 
     log(z)*(6.036523956202085 - 
        6.188787330687681*(1. - 1.*sh) + 
        14.248013358351397*pow(1. - 1.*sh,2) + 
        42.62670356928015*pow(1. - 1.*sh,3) + 
        77.13858012891833*pow(1. - 1.*sh,4)) + 
     (-0.41975308641975306 + 
        0.24691358024691357*(1. - 1.*sh) + 
        5.111111111111111*pow(1. - 1.*sh,2) + 
        9.74485596707819*pow(1. - 1.*sh,3) + 
        17.88477366255144*pow(1. - 1.*sh,4))*pow(log(z),2));

if(9<=maxpow)
if(sh<.900001)
res += 0.0005374989501973629*pow(3.141592653589793,2)*pow(sh,-7)*
   (35. + 330.*sh + 1389.*pow(sh,2) + 3212.*pow(sh,3) + 
     1389.*pow(sh,4) + 330.*pow(sh,5) + 35.*pow(sh,6))*
   pow(z,4.5);
else
res += (35.64894146989595 + 142.5957658795838*(1. - 1.*sh) + 
     372.5314383604127*pow(1. - 1.*sh,2) + 
     793.1889477051849*pow(1. - 1.*sh,3) + 
     1491.2079534505585*pow(1. - 1.*sh,4))*pow(z,4.5);

if(10<=maxpow)
if(sh<.900001)
res += (2.493155058405084*pow(-1 + sh,-3)*pow(sh,-3) - 
     2.074074074074074*Li3sh*pow(-1 + sh,-3)*pow(sh,-3) + 
     0.691358024691358*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-3) - 0.5925925925925926*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-20. - 11.*sh + 24.*pow(sh,2) - 
        9.*pow(sh,3) + pow(sh,4)) - 
     0.019753086419753086*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,2)*
      (630. - 1853.*sh - 99.*pow(sh,2) + 4458.*pow(sh,3) - 
        5217.*pow(sh,4) + 2538.*pow(sh,5) - 
        564.*pow(sh,6) + 47.*pow(sh,7)) + 
     0.09876543209876543*Li2sh*pow(-1 + sh,-6)*pow(sh,-4)*
      (-63. + 355.*sh - 826.*pow(sh,2) + 1008.*pow(sh,3) - 
        665.*pow(sh,4) + 213.*pow(sh,5) - 7.*pow(sh,7) + 
        pow(sh,8)) + 1.7777777777777777*pow(ash,2)*
      pow(-1 + sh,-4)*pow(sh,2)*
      (10. - 90.*sh + 165.*pow(sh,2) - 333.*pow(sh,4) + 
        445.*pow(sh,5) - 275.*pow(sh,6) + 90.*pow(sh,7) - 
        15.*pow(sh,8) + pow(sh,9)) - 
     1.*Lsh*(-2.074074074074074*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-3) + 0.5925925925925926*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-20. - 11.*sh + 24.*pow(sh,2) - 
           9.*pow(sh,3) + pow(sh,4)) + 
        0.0000823045267489712*pow(-1 + sh,-6)*pow(sh,-8)*
         (-162. + 36.*sh + 2914.*pow(sh,2) + 
           5862.*pow(sh,3) + 
           30.*(-767. + 2520.*Lshb)*pow(sh,4) - 
           8.*(2131. + 53250.*Lshb + 
              2625.*pow(3.141592653589793,2))*pow(sh,5) + 
           8.*(12113. + 123900.*Lshb + 
              7875.*pow(3.141592653589793,2))*pow(sh,6) - 
           18.*(5693. + 67200.*Lshb + 
              3500.*pow(3.141592653589793,2))*pow(sh,7) + 
           3.*(15101. + 266000.*Lshb + 
              7000.*pow(3.141592653589793,2))*pow(sh,8) - 
           50.*(259. + 5112.*Lshb)*pow(sh,9) + 
           9600.*pow(sh,10) + 
           150.*(11. + 56.*Lshb)*pow(sh,11) - 
           25.*(25. + 48.*Lshb)*pow(sh,12))) - 
     0.0024691358024691358*pow(Lsh,2)*pow(-1 + sh,-7)*
      pow(sh,-8)*(12. + 42.*sh - 28.*pow(sh,2) - 
        308.*pow(sh,3) - 1533.*pow(sh,4) + 
        (8318. - 420.*Lshb)*pow(sh,5) + 
        6.*(-2237. + 280.*Lshb)*pow(sh,6) - 
        56.*(-143. + 45.*Lshb)*pow(sh,7) + 
        12.*(149. + 140.*Lshb)*pow(sh,8) - 
        1.*(4507. + 420.*Lshb)*pow(sh,9) + 
        1540.*pow(sh,10) + 140.*pow(sh,11) - 
        160.*pow(sh,12) + 20.*pow(sh,13)) - 
     0.0012345679012345679*pow(lz,2)*pow(sh,-8)*
      (-6. - 63.*sh - 301.*pow(sh,2) - 840.*pow(sh,3) + 
        630.*pow(sh,4) - 99.*pow(sh,5) + 153.*pow(sh,6) + 
        6.*pow(sh,7) + 1200.*pow(sh,8) + 1440.*pow(sh,9) + 
        3360.*pow(sh,10) - 2400.*pow(sh,11) - 
        5400.*pow(sh,12) + 4800.*pow(sh,13) - 
        1320.*pow(sh,14) + 120.*pow(sh,15)) - 
     1.*lz*(1.037037037037037*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-3) + 1.1851851851851851*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-20. - 11.*sh + 24.*pow(sh,2) - 
           9.*pow(sh,3) + pow(sh,4)) + 
        0.0049382716049382715*Lsh*pow(-1 + sh,-6)*
         pow(sh,-8)*(6. + 27.*sh + 13.*pow(sh,2) - 
           141.*pow(sh,3) - 1380.*pow(sh,4) + 
           5549.*pow(sh,5) - 8207.*pow(sh,6) + 
           6207.*pow(sh,7) - 2809.*pow(sh,8) + 
           1080.*pow(sh,9) - 30.*pow(sh,10) - 
           30.*pow(sh,11) + 35.*pow(sh,12)) + 
        0.000011757789535567314*pow(-1 + sh,-5)*pow(sh,-8)*
         (-567. - 441.*sh + 9758.*pow(sh,2) + 
           30275.*pow(sh,3) - 166495.*pow(sh,4) + 
           20923.*pow(sh,5) + 866054.*pow(sh,6) - 
           1.788427e6*pow(sh,7) + 1.255755e6*pow(sh,8) + 
           458890.*pow(sh,9) - 1.258076e6*pow(sh,10) + 
           55832.*pow(sh,11) - 524481.*pow(sh,12) + 
           2.826e6*pow(sh,13) - 901320.*pow(sh,14) - 
           5.25168e6*pow(sh,15) + 7.8771e6*pow(sh,16) - 
           5.0799e6*pow(sh,17) + 1.7073e6*pow(sh,18) - 
           290640.*pow(sh,19) + 19740.*pow(sh,20))) - 
     1.3997368494722993e-8*pow(-1 + sh,-6)*pow(sh,-8)*
      (-161406. + 318843.*sh + 1.910657e6*pow(sh,2) - 
        738969.*pow(sh,3) + 6.33135615e8*pow(sh,4) - 
        3.654733992e9*pow(sh,5) + 8.580730746e9*pow(sh,6) - 
        1.0387902666e10*pow(sh,7) + 
        6.272402572e9*pow(sh,8) - 4.35513965e8*pow(sh,9) - 
        2.310469467e9*pow(sh,10) + 
        2.213537811e9*pow(sh,11) - 
        4.191847021e9*pow(sh,12) + 
        8.659496442e9*pow(sh,13) - 
        5.00515056e9*pow(sh,14) - 
        1.057709688e10*pow(sh,15) + 
        2.294859924e10*pow(sh,16) - 
        2.03364504e10*pow(sh,17) + 
        1.00250472e10*pow(sh,18) - 
        2.83732932e9*pow(sh,19) + 4.2896364e8*pow(sh,20) - 
        2.674812e7*pow(sh,21) + 
        58800.*pow(3.141592653589793,2)*
         (18. + 81.*sh + 39.*pow(sh,2) - 423.*pow(sh,3) - 
           9810.*pow(sh,4) + 47729.*pow(sh,5) - 
           95467.*pow(sh,6) + 103887.*pow(sh,7) - 
           63289.*pow(sh,8) + 15730.*pow(sh,9) + 
           8388.*pow(sh,10) - 21404.*pow(sh,11) + 
           46029.*pow(sh,12) - 50988.*pow(sh,13) - 
           20160.*pow(sh,14) + 133320.*pow(sh,15) - 
           179760.*pow(sh,16) + 130200.*pow(sh,17) - 
           56400.*pow(sh,18) + 14520.*pow(sh,19) - 
           2040.*pow(sh,20) + 120.*pow(sh,21))))*pow(z,5);
else
res += pow(z,5)*(9.495992115022151 - 
     144.07780670229167*(1. - 1.*sh) - 
     287.1615196453904*pow(1. - 1.*sh,2) - 
     629.2386817194127*pow(1. - 1.*sh,3) - 
     1577.85840284407*pow(1. - 1.*sh,4) + 
     log(z)*(18.273866188842664 - 
        36.50758667966486*(1. - 1.*sh) + 
        57.239414092843454*pow(1. - 1.*sh,2) + 
        217.34199886507017*pow(1. - 1.*sh,3) + 
        420.0317629604588*pow(1. - 1.*sh,4)) + 
     (-1.5802469135802468 + 
        0.2962962962962963*(1. - 1.*sh) + 
        25.*pow(1. - 1.*sh,2) + 
        51.65432098765432*pow(1. - 1.*sh,3) + 
        108.14814814814815*pow(1. - 1.*sh,4))*pow(log(z),2));

if(11<=maxpow)
if(sh<.900001)
res += 0.000038004976276581215*pow(3.141592653589793,2)*pow(sh,-9)*
   (315. + 3640.*sh + 19380.*pow(sh,2) + 62088.*pow(sh,3) + 
     124834.*pow(sh,4) + 62088.*pow(sh,5) + 
     19380.*pow(sh,6) + 3640.*pow(sh,7) + 315.*pow(sh,8))*
   pow(z,5.5);
else
res += (110.90781790634296 + 554.5390895317148*(1. - 1.*sh) + 
     1730.1619593389503*pow(1. - 1.*sh,2) + 
     4281.041771184839*pow(1. - 1.*sh,3) + 
     9178.810229798877*pow(1. - 1.*sh,4))*pow(z,5.5);

if(12<=maxpow)
if(sh<.900001)
res += (5.983572140172202*pow(-1 + sh,-3)*pow(sh,-4) - 
     4.977777777777778*Li3sh*pow(-1 + sh,-3)*pow(sh,-4) + 
     1.6592592592592592*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-4) + 0.691358024691358*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-8. + 102.*sh + 39.*pow(sh,2) - 
        168.*pow(sh,3) + 102.*pow(sh,4) - 24.*pow(sh,5) + 
        2.*pow(sh,6)) + 0.006584362139917695*ash*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*pow(sh,2)*
      (1236. - 20412.*sh + 48897.*pow(sh,2) - 
        963.*pow(sh,3) - 119097.*pow(sh,4) + 
        165591.*pow(sh,5) - 103846.*pow(sh,6) + 
        34110.*pow(sh,7) - 5685.*pow(sh,8) + 379.*pow(sh,9))
       - 2.074074074074074*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,3)*(-90. + 560.*sh - 999.*pow(sh,2) + 
        2278.*pow(sh,4) - 3456.*pow(sh,5) + 
        2565.*pow(sh,6) - 1092.*pow(sh,7) + 
        270.*pow(sh,8) - 36.*pow(sh,9) + 2.*pow(sh,10)) + 
     0.0049382716049382715*Li2sh*pow(-1 + sh,-7)*pow(sh,-5)*
      (3528. - 23478.*sh + 66420.*pow(sh,2) - 
        102960.*pow(sh,3) + 93240.*pow(sh,4) - 
        47628.*pow(sh,5) + 10808.*pow(sh,6) - 
        135.*pow(sh,9) + 30.*pow(sh,10)) - 
     1.*Lsh*(-4.977777777777778*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-4) - 0.691358024691358*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-8. + 102.*sh + 39.*pow(sh,2) - 
           168.*pow(sh,3) + 102.*pow(sh,4) - 
           24.*pow(sh,5) + 2.*pow(sh,6)) + 
        0.00001646090534979424*pow(-1 + sh,-7)*pow(sh,-10)*
         (440. - 32.*sh - 10212.*pow(sh,2) - 
           23632.*pow(sh,3) + 7888.*pow(sh,4) - 
           168.*(-2921. + 6300.*Lshb)*pow(sh,5) + 
           18.*(-60791. + 391300.*Lshb + 
              14000.*pow(3.141592653589793,2))*pow(sh,6) - 
           6.*(-91207. + 3.321e6*Lshb + 
              168000.*pow(3.141592653589793,2))*pow(sh,7) + 
           216.*(3607. + 143000.*Lshb + 
              7000.*pow(3.141592653589793,2))*pow(sh,8) - 
           6.*(202093. + 4.662e6*Lshb + 
              168000.*pow(3.141592653589793,2))*pow(sh,9) + 
           6.*(113557. + 2.3814e6*Lshb + 
              42000.*pow(3.141592653589793,2))*pow(sh,10) - 
           15.*(16441. + 216160.*Lshb)*pow(sh,11) + 
           20060.*pow(sh,12) + 42310.*pow(sh,13) + 
           45.*(23. + 900.*Lshb)*pow(sh,14) - 
           45.*(41. + 200.*Lshb)*pow(sh,15))) - 
     0.0004938271604938272*pow(Lsh,2)*pow(-1 + sh,-8)*
      pow(sh,-10)*(-40. - 184.*sh - 40.*pow(sh,2) + 
        1160.*pow(sh,3) + 2240.*pow(sh,4) + 
        16100.*pow(sh,5) + 
        144.*(-936. + 35.*Lshb)*pow(sh,6) + 
        (321315. - 25200.*Lshb)*pow(sh,7) + 
        15.*(-23729. + 3360.*Lshb)*pow(sh,8) - 
        160.*(-1006. + 315.*Lshb)*pow(sh,9) + 
        40.*(859. + 630.*Lshb)*pow(sh,10) - 
        2.*(31921. + 2520.*Lshb)*pow(sh,11) + 
        18270.*pow(sh,12) + 675.*pow(sh,14) - 
        825.*pow(sh,15) + 150.*pow(sh,16)) - 
     0.0004938271604938272*pow(lz,2)*pow(sh,-10)*
      (-10. - 126.*sh - 738.*pow(sh,2) - 2646.*pow(sh,3) - 
        6300.*pow(sh,4) + 5040.*pow(sh,5) - 
        1194.*pow(sh,6) + 873.*pow(sh,7) + 
        1791.*pow(sh,8) + 10.*pow(sh,9) + 
        8400.*pow(sh,10) + 9100.*pow(sh,11) + 
        11200.*pow(sh,12) + 46900.*pow(sh,13) - 
        47600.*pow(sh,14) - 86450.*pow(sh,15) + 
        116200.*pow(sh,16) - 51100.*pow(sh,17) + 
        9800.*pow(sh,18) - 700.*pow(sh,19)) - 
     1.*lz*(2.488888888888889*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-4) - 1.382716049382716*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-8. + 102.*sh + 39.*pow(sh,2) - 
           168.*pow(sh,3) + 102.*pow(sh,4) - 
           24.*pow(sh,5) + 2.*pow(sh,6)) + 
        0.0009876543209876543*Lsh*pow(-1 + sh,-7)*
         pow(sh,-10)*(-20. - 112.*sh - 132.*pow(sh,2) + 
           448.*pow(sh,3) + 1568.*pow(sh,4) + 
           16548.*pow(sh,5) - 99448.*pow(sh,6) + 
           212137.*pow(sh,7) - 240168.*pow(sh,8) + 
           162112.*pow(sh,9) - 68488.*pow(sh,10) + 
           15610.*pow(sh,11) - 980.*pow(sh,12) + 
           20.*pow(sh,13) - 105.*pow(sh,14) + 
           135.*pow(sh,15)) + 
        7.838526357044875e-7*pow(-1 + sh,-6)*pow(sh,-10)*
         (4620. + 4284.*sh - 102942.*pow(sh,2) - 
           351078.*pow(sh,3) - 268254.*pow(sh,4) + 
           1.062621e7*pow(sh,5) - 2.1816102e7*pow(sh,6) - 
           1.1713284e7*pow(sh,7) + 9.2176614e7*pow(sh,8) - 
           1.30993468e8*pow(sh,9) + 
           9.7705975e7*pow(sh,10) - 
           8.3020137e7*pow(sh,11) + 
           1.22513471e8*pow(sh,12) - 
           1.48849691e8*pow(sh,13) + 
           1.22190192e8*pow(sh,14) + 
           1.1648879e8*pow(sh,15) - 5.630639e8*pow(sh,16) + 
           4.247208e8*pow(sh,17) + 8.672076e8*pow(sh,18) - 
           2.255526e9*pow(sh,19) + 2.3724372e9*pow(sh,20) - 
           1.4385273e9*pow(sh,21) + 5.355966e8*pow(sh,22) - 
           1.205778e8*pow(sh,23) + 1.5036e7*pow(sh,24) - 
           795900.*pow(sh,25))) - 
     6.22105266432133e-10*pow(-1 + sh,-7)*pow(sh,-10)*
      (1.60524e6 - 3.372768e6*sh - 2.1255318e7*pow(sh,2) + 
        5.1364152e7*pow(sh,3) + 1.37438532e8*pow(sh,4) - 
        4.2259525308e10*pow(sh,5) + 
        2.74794978024e11*pow(sh,6) - 
        7.61157740601e11*pow(sh,7) + 
        1.144773779814e12*pow(sh,8) - 
        9.93234387676e11*pow(sh,9) + 
        5.07224614904e11*pow(sh,10) - 
        2.38950893986e11*pow(sh,11) + 
        2.88773890244e11*pow(sh,12) - 
        3.74015495266e11*pow(sh,13) + 
        2.45587937594e11*pow(sh,14) + 
        5.02610946089e11*pow(sh,15) - 
        1.90653668497e12*pow(sh,16) + 
        2.1081380789e12*pow(sh,17) + 
        1.1357177076e12*pow(sh,18) - 
        6.24126592845e12*pow(sh,19) + 
        8.68889605815e12*pow(sh,20) - 
        6.88407273225e12*pow(sh,21) + 
        3.47059394955e12*pow(sh,22) - 
        1.1307208248e12*pow(sh,23) + 
        2.301705126e11*pow(sh,24) - 
        2.65567113e10*pow(sh,25) + 1.3226913e9*pow(sh,26) - 
        264600.*pow(3.141592653589793,2)*
         (60. + 336.*sh + 396.*pow(sh,2) - 
           1344.*pow(sh,3) - 4704.*pow(sh,4) - 
           127764.*pow(sh,5) + 807808.*pow(sh,6) - 
           2.054287e6*pow(sh,7) + 2.890968e6*pow(sh,8) - 
           2.434312e6*pow(sh,9) + 1.206688e6*pow(sh,10) - 
           345954.*pow(sh,11) + 158816.*pow(sh,12) - 
           132224.*pow(sh,13) - 435459.*pow(sh,14) + 
           2.009791e6*pow(sh,15) - 3.32854e6*pow(sh,16) + 
           895300.*pow(sh,17) + 6.5037e6*pow(sh,18) - 
           1.38369e7*pow(sh,19) + 1.50031e7*pow(sh,20) - 
           1.02879e7*pow(sh,21) + 4.6809e6*pow(sh,22) - 
           1.4084e6*pow(sh,23) + 268800.*pow(sh,24) - 
           29400.*pow(sh,25) + 1400.*pow(sh,26))))*pow(z,6);
else
res += pow(z,6)*(24.733805819607653 - 
     658.4526886654753*(1. - 1.*sh) - 
     1475.1364432727344*pow(1. - 1.*sh,2) - 
     3606.730264376797*pow(1. - 1.*sh,3) - 
     10286.147459271095*pow(1. - 1.*sh,4) + 
     log(z)*(60.344916140667145 - 
        182.02114574142348*(1. - 1.*sh) + 
        236.5865278308859*pow(1. - 1.*sh,2) + 
        1085.4690469343443*pow(1. - 1.*sh,3) + 
        2155.306243897463*pow(1. - 1.*sh,4)) + 
     (-7.148148148148148 + sh + 
        120.49135802469135*pow(1. - 1.*sh,2) + 
        264.53827160493825*pow(1. - 1.*sh,3) + 
        620.7407407407408*pow(1. - 1.*sh,4))*pow(log(z),2));

if(13<=maxpow)
if(sh<.900001)
res += 0.000011959607919203879*pow(3.141592653589793,2)*
   pow(sh,-11)*(693. + 9450.*sh + 60305.*pow(sh,2) + 
     238200.*pow(sh,3) + 642234.*pow(sh,4) + 
     1.173308e6*pow(sh,5) + 642234.*pow(sh,6) + 
     238200.*pow(sh,7) + 60305.*pow(sh,8) + 
     9450.*pow(sh,9) + 693.*pow(sh,10))*pow(z,6.5);
else
res += (362.9710404207588 + 2177.8262425245525*(1. - 1.*sh) + 
     7894.6201291515035*pow(1. - 1.*sh,2) + 
     22231.97622577148*pow(1. - 1.*sh,3) + 
     53453.96732767853*pow(1. - 1.*sh,4))*pow(z,6.5);

if(14<=maxpow)
if(sh<.900001)
res += (15.671260367117672*pow(-1 + sh,-3)*pow(sh,-5) - 
     13.037037037037036*Li3sh*pow(-1 + sh,-3)*pow(sh,-5) + 
     4.345679012345679*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-5) - 0.35555555555555557*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(252. - 1383.*sh - 342.*pow(sh,2) + 
        2808.*pow(sh,3) - 2380.*pow(sh,4) + 
        870.*pow(sh,5) - 150.*pow(sh,6) + 10.*pow(sh,7)) - 
     0.005643738977072311*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-28035. + 242727.*sh - 521748.*pow(sh,2) + 
        32319.*pow(sh,3) + 1.309096e6*pow(sh,4) - 
        2.07882e6*pow(sh,5) + 1.572282e6*pow(sh,6) - 
        674165.*pow(sh,7) + 166995.*pow(sh,8) - 
        22266.*pow(sh,9) + 1237.*pow(sh,10)) + 
     0.05925925925925926*Li2sh*pow(-1 + sh,-8)*pow(sh,-6)*
      (-880. + 6748.*sh - 22484.*pow(sh,2) + 
        42350.*pow(sh,3) - 48950.*pow(sh,4) + 
        34980.*pow(sh,5) - 14476.*pow(sh,6) + 
        2770.*pow(sh,7) - 11.*pow(sh,11) + 3.*pow(sh,12)) + 
     1.0666666666666667*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,3)*(-70. + 1890.*sh - 9345.*pow(sh,2) + 
        15946.*pow(sh,3) - 39510.*pow(sh,5) + 
        66255.*pow(sh,6) - 56700.*pow(sh,7) + 
        29358.*pow(sh,8) - 9520.*pow(sh,9) + 
        1890.*pow(sh,10) - 210.*pow(sh,11) + 10.*pow(sh,12))
       - 1.*Lsh*(-13.037037037037036*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-5) + 0.35555555555555557*ash*sqrt4sh*
         sqrtsh*pow(sh,3)*
         (252. - 1383.*sh - 342.*pow(sh,2) + 
           2808.*pow(sh,3) - 2380.*pow(sh,4) + 
           870.*pow(sh,5) - 150.*pow(sh,6) + 10.*pow(sh,7))\
         + 1.1197894795778394e-6*pow(-1 + sh,-8)*
         pow(sh,-12)*(-3900. - 100.*sh + 
           116036.*pow(sh,2) + 329570.*pow(sh,3) - 
           93490.*pow(sh,4) - 1.36222e6*pow(sh,5) + 
           140.*(-163613. + 332640.*Lshb)*pow(sh,6) - 
           2.*(-5.1887161e7 + 1.7855208e8*Lshb + 
              4.851e6*pow(3.141592653589793,2))*pow(sh,7) + 
           2.*(-9.0883589e7 + 5.9492664e8*Lshb + 
              2.4255e7*pow(3.141592653589793,2))*pow(sh,8)\
            - 880.*(-178124. + 2.546775e6*Lshb + 
              110250.*pow(3.141592653589793,2))*pow(sh,9) + 
           5.*(-1.1387749e7 + 5.180868e8*Lshb + 
              1.9404e7*pow(3.141592653589793,2))*pow(sh,10)\
            - 5.*(1.387987e6 + 3.7022832e8*Lshb + 
              9.702e6*pow(3.141592653589793,2))*pow(sh,11)\
            + (1.1437831e7 + 7.6606992e8*Lshb + 
              9.702e6*pow(3.141592653589793,2))*pow(sh,12)\
            - 28.*(18397. + 5.2353e6*Lshb)*pow(sh,13) - 
           936145.*pow(sh,14) + 351575.*pow(sh,15) + 
           587265.*pow(sh,16) + 
           1176.*(-38. + 495.*Lshb)*pow(sh,17) - 
           294.*(61. + 540.*Lshb)*pow(sh,18))) - 
     0.00023515579071134627*pow(Lsh,2)*pow(-1 + sh,-9)*
      pow(sh,-12)*(60. + 340.*sh + 312.*pow(sh,2) - 
        1872.*pow(sh,3) - 4980.*pow(sh,4) - 
        1620.*pow(sh,5) - 92970.*pow(sh,6) + 
        (934391. - 27720.*Lshb)*pow(sh,7) + 
        30.*(-97057. + 5544.*Lshb)*pow(sh,8) + 
        (4.537599e6 - 415800.*Lshb)*pow(sh,9) + 
        5.*(-756467. + 110880.*Lshb)*pow(sh,10) - 
        15.*(-89267. + 27720.*Lshb)*pow(sh,11) + 
        6.*(48563. + 27720.*Lshb)*pow(sh,12) - 
        10.*(40823. + 2772.*Lshb)*pow(sh,13) + 
        99792.*pow(sh,14) + 1386.*pow(sh,17) - 
        1764.*pow(sh,18) + 378.*pow(sh,19)) - 
     0.00023515579071134627*pow(lz,2)*pow(sh,-12)*
      (-15. - 220.*sh - 1518.*pow(sh,2) - 6534.*pow(sh,3) - 
        19503.*pow(sh,4) - 41580.*pow(sh,5) + 
        34650.*pow(sh,6) - 11094.*pow(sh,7) + 
        2061.*pow(sh,8) + 13740.*pow(sh,9) + 
        12253.*pow(sh,10) + 15.*pow(sh,11) + 
        52920.*pow(sh,12) + 55188.*pow(sh,13) + 
        61992.*pow(sh,14) + 49140.*pow(sh,15) + 
        706860.*pow(sh,16) - 807030.*pow(sh,17) - 
        1.307124e6*pow(sh,18) + 2.391984e6*pow(sh,19) - 
        1.45908e6*pow(sh,20) + 434700.*pow(sh,21) - 
        64260.*pow(sh,22) + 3780.*pow(sh,23)) - 
     1.*lz*(6.518518518518518*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-5) + 0.7111111111111111*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(252. - 1383.*sh - 342.*pow(sh,2) + 
           2808.*pow(sh,3) - 2380.*pow(sh,4) + 
           870.*pow(sh,5) - 150.*pow(sh,6) + 10.*pow(sh,7))\
         + 0.00047031158142269255*Lsh*pow(-1 + sh,-8)*
         pow(sh,-12)*(30. + 200.*sh + 356.*pow(sh,2) - 
           580.*pow(sh,3) - 3070.*pow(sh,4) - 
           3880.*pow(sh,5) - 95410.*pow(sh,6) + 
           738379.*pow(sh,7) - 2.056331e6*pow(sh,8) + 
           3.10735e6*pow(sh,9) - 2.878135e6*pow(sh,10) + 
           1.70477e6*pow(sh,11) - 636256.*pow(sh,12) + 
           132944.*pow(sh,13) - 2380.*pow(sh,14) - 
           2065.*pow(sh,15) + 315.*pow(sh,16) - 
           168.*pow(sh,17) + 231.*pow(sh,18)) - 
        3.39330145326618e-8*pow(-1 + sh,-7)*pow(sh,-12)*
         (64350. + 66000.*sh - 1.848594e6*pow(sh,2) - 
           7.286499e6*pow(sh,3) - 5.743914e6*pow(sh,4) + 
           1.6732716e7*pow(sh,5) + 8.36674146e8*pow(sh,6) - 
           3.086059581e9*pow(sh,7) + 
           2.920757103e9*pow(sh,8) + 
           4.213007403e9*pow(sh,9) - 
           1.3030540952e10*pow(sh,10) + 
           1.3445244908e10*pow(sh,11) - 
           5.400217599e9*pow(sh,12) - 
           4.838723267e9*pow(sh,13) + 
           1.4220596345e10*pow(sh,14) - 
           1.7384453508e10*pow(sh,15) + 
           7.769749144e9*pow(sh,16) + 
           1.428417884e9*pow(sh,17) + 
           4.8744289353e10*pow(sh,18) - 
           1.85048020584e11*pow(sh,19) + 
           2.17589171184e11*pow(sh,20) + 
           1.46917624392e11*pow(sh,21) - 
           8.1335313675e11*pow(sh,22) + 
           1.2454621641e12*pow(sh,23) - 
           1.1155514832e12*pow(sh,24) + 
           6.5679027876e11*pow(sh,25) - 
           2.615261418e11*pow(sh,26) + 
           6.977252898e10*pow(sh,27) - 
           1.19369943e10*pow(sh,28) + 
           1.18203624e9*pow(sh,29) - 5.143446e7*pow(sh,30)))
       - 2.4482694468009954e-12*pow(-1 + sh,-8)*pow(sh,-12)*
      (-2.074545e8 + 4.76982e8*sh + 
        3.223561968e9*pow(sh,2) - 
        1.2229671465e10*pow(sh,3) - 
        5.5118379195e10*pow(sh,4) + 
        5.758493697e10*pow(sh,5) + 
        3.34335296988e13*pow(sh,6) - 
        2.46183339844728e14*pow(sh,7) + 
        7.88493088730853e14*pow(sh,8) - 
        1.41978242154342e15*pow(sh,9) + 
        1.554606048182275e15*pow(sh,10) - 
        1.04527795567331e15*pow(sh,11) + 
        4.00804930228849e14*pow(sh,12) + 
        4.89753913432e12*pow(sh,13) - 
        2.6147112177326e14*pow(sh,14) + 
        4.2032307297505e14*pow(sh,15) - 
        3.35740716930395e14*pow(sh,16) + 
        2.57962579027846e14*pow(sh,17) - 
        1.575614131965377e15*pow(sh,18) + 
        5.472481687455111e15*pow(sh,19) - 
        8.337459144709044e15*pow(sh,20) + 
        1.620077584398966e15*pow(sh,21) + 
        1.7052028891101666e16*pow(sh,22) - 
        3.5835539060836744e16*pow(sh,23) + 
        4.028199224768888e16*pow(sh,24) - 
        2.974451143108045e16*pow(sh,25) + 
        1.5207708416925024e16*pow(sh,26) - 
        5.427604622626956e15*pow(sh,27) + 
        1.32696547935336e15*pow(sh,28) - 
        2.1153689203878e14*pow(sh,29) + 
        1.97724893751e13*pow(sh,30) - 
        8.2047522942e11*pow(sh,31) + 
        3.20166e7*pow(3.141592653589793,2)*
         (90. + 600.*sh + 1068.*pow(sh,2) - 
           1740.*pow(sh,3) - 9210.*pow(sh,4) - 
           11640.*pow(sh,5) - 771330.*pow(sh,6) + 
           5.877289e6*pow(sh,7) - 1.8209993e7*pow(sh,8) + 
           3.175429e7*pow(sh,9) - 3.4335085e7*pow(sh,10) + 
           2.335241e7*pow(sh,11) - 9.338992e6*pow(sh,12) + 
           1.311716e6*pow(sh,13) + 1.360208e6*pow(sh,14) - 
           2.228227e6*pow(sh,15) + 3.717793e6*pow(sh,16) - 
           1.4308436e7*pow(sh,17) + 
           4.9487425e7*pow(sh,18) - 
           9.6430764e7*pow(sh,19) + 
           7.2149616e7*pow(sh,20) + 
           1.14281496e8*pow(sh,21) - 
           4.10382504e8*pow(sh,22) + 
           6.13666368e8*pow(sh,23) - 
           5.83391592e8*pow(sh,24) + 
           3.84934788e8*pow(sh,25) - 
           1.80700632e8*pow(sh,26) + 
           6.0198768e7*pow(sh,27) - 1.389528e7*pow(sh,28) + 
           2.10924e6*pow(sh,29) - 189000.*pow(sh,30) + 
           7560.*pow(sh,31))))*pow(z,7);
else
res += pow(z,7)*(71.68678327155476 - 
     2907.1819685415394*(1. - 1.*sh) - 
     7242.316104312352*pow(1. - 1.*sh,2) - 
     19566.456626720403*pow(1. - 1.*sh,3) - 
     62593.82522143261*pow(1. - 1.*sh,4) + 
     log(z)*(209.6252762986713 - 
        843.5722636566957*(1. - 1.*sh) + 
        1005.2636076321755*pow(1. - 1.*sh,2) + 
        5346.8253794058*pow(1. - 1.*sh,3) + 
        10582.64385187247*pow(1. - 1.*sh,4)) + 
     (-23.82716049382716 - 
        10.365432098765432*(1. - 1.*sh) + 
        574.3111111111111*pow(1. - 1.*sh,2) + 
        1325.2987654320987*pow(1. - 1.*sh,3) + 
        3439.3086419753085*pow(1. - 1.*sh,4))*pow(log(z),2));

if(15<=maxpow)
if(sh<.900001)
res += 2.0239336478652717e-6*pow(3.141592653589793,2)*pow(sh,-13)*
   (3003. + 47124.*sh + 349398.*pow(sh,2) + 
     1.62554e6*pow(sh,3) + 5.297685e6*pow(sh,4) + 
     1.265412e7*pow(sh,5) + 2.15477e7*pow(sh,6) + 
     1.265412e7*pow(sh,7) + 5.297685e6*pow(sh,8) + 
     1.62554e6*pow(sh,9) + 349398.*pow(sh,10) + 
     47124.*pow(sh,11) + 3003.*pow(sh,12))*pow(z,7.5);
else
res += (1228.5173675779529 + 8599.62157304567*(1. - 1.*sh) + 
     35504.151923002835*pow(1. - 1.*sh,2) + 
     112040.7839231093*pow(1. - 1.*sh,3) + 
     298286.2106289405*pow(1. - 1.*sh,4))*pow(z,7.5);

if(16<=maxpow)
if(sh<.900001)
res += (43.6556538798278*pow(-1 + sh,-3)*pow(sh,-6) - 
     36.317460317460316*Li3sh*pow(-1 + sh,-3)*pow(sh,-6) + 
     12.105820105820106*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-6) + 1.9555555555555555*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(16. - 564.*sh + 2004.*pow(sh,2) + 
        294.*pow(sh,3) - 4650.*pow(sh,4) + 
        5035.*pow(sh,5) - 2500.*pow(sh,6) + 
        660.*pow(sh,7) - 90.*pow(sh,8) + 5.*pow(sh,9)) + 
     0.0007054673721340388*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-85472. + 3.302568e6*sh - 2.0385756e7*pow(sh,2) + 
        4.0397342e7*pow(sh,3) - 3.614472e6*pow(sh,4) - 
        1.04197295e8*pow(sh,5) + 1.83802625e8*pow(sh,6) - 
        1.60798287e8*pow(sh,7) + 8.4097289e7*pow(sh,8) - 
        2.7378339e7*pow(sh,9) + 5.441121e6*pow(sh,10) - 
        604569.*pow(sh,11) + 28789.*pow(sh,12)) - 
     5.866666666666666*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,4)*
      (280. - 3850.*sh + 16128.*pow(sh,2) - 
        26340.*pow(sh,3) + 69345.*pow(sh,5) - 
        126120.*pow(sh,6) + 121044.*pow(sh,7) - 
        73080.*pow(sh,8) + 29050.*pow(sh,9) - 
        7600.*pow(sh,10) + 1260.*pow(sh,11) - 
        120.*pow(sh,12) + 5.*pow(sh,13)) + 
     0.0014109347442680777*Li2sh*pow(-1 + sh,-9)*pow(sh,-7)*
      (115830. - 1.00518e6*sh + 3.85476e6*pow(sh,2) - 
        8.55036e6*pow(sh,3) + 1.203202e7*pow(sh,4) - 
        1.104103e7*pow(sh,5) + 6.48648e6*pow(sh,6) - 
        2.24796e6*pow(sh,7) + 352374.*pow(sh,8) - 
        455.*pow(sh,13) + 140.*pow(sh,14)) - 
     1.*Lsh*(-36.317460317460316*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-6) - 1.9555555555555555*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(16. - 564.*sh + 2004.*pow(sh,2) + 
           294.*pow(sh,3) - 4650.*pow(sh,4) + 
           5035.*pow(sh,5) - 2500.*pow(sh,6) + 
           660.*pow(sh,7) - 90.*pow(sh,8) + 5.*pow(sh,9)) + 
        1.1997744424048278e-7*pow(-1 + sh,-9)*pow(sh,-14)*
         (23625. + 2250.*sh - 884825.*pow(sh,2) - 
           3.042036e6*pow(sh,3) - 226209.*pow(sh,4) + 
           1.547673e7*pow(sh,5) + 1.7445585e7*pow(sh,6) - 
           90.*(-7.706801e6 + 1.513512e7*Lshb)*pow(sh,7) + 
           (-4.511940709e9 + 1.18209168e10*Lshb + 
              2.52252e8*pow(3.141592653589793,2))*pow(sh,8)\
            - 78.*(-1.49774363e8 + 5.811792e8*Lshb + 
              1.9404e7*pow(3.141592653589793,2))*pow(sh,9)\
            + 45.*(-3.71984831e8 + 2.23449408e9*Lshb + 
              8.4084e7*pow(3.141592653589793,2))*pow(sh,10)\
            - 2860.*(-5.103001e6 + 4.947432e7*Lshb + 
              1.764e6*pow(3.141592653589793,2))*pow(sh,11)\
            + 5.*(-1.592356747e9 + 2.596850256e10*Lshb + 
              7.56756e8*pow(3.141592653589793,2))*pow(sh,12)
             - 6.*(-4.63805653e8 + 1.27135008e10*Lshb + 
              2.52252e8*pow(3.141592653589793,2))*pow(sh,13)
             + 3.*(-2.34797011e8 + 8.8120032e9*Lshb + 
              8.4084e7*pow(3.141592653589793,2))*pow(sh,14)\
            - 70.*(-1.717333e6 + 5.9198832e7*Lshb)*
            pow(sh,15) - 1.488018e7*pow(sh,16) - 
           1.051134e7*pow(sh,17) + 4.314492e6*pow(sh,18) + 
           5.300568e6*pow(sh,19) + 
           4200.*(-185. + 1274.*Lshb)*pow(sh,20) - 
           1400.*(85. + 1176.*Lshb)*pow(sh,21))) - 
     0.00010078105316200554*pow(Lsh,2)*pow(-1 + sh,-10)*
      pow(sh,-14)*(-105. - 705.*sh - 1085.*pow(sh,2) + 
        3227.*pow(sh,3) + 12621.*pow(sh,4) + 
        7077.*pow(sh,5) - 23415.*pow(sh,6) + 
        716940.*pow(sh,7) + 
        (-7.485607e6 + 180180.*Lshb)*pow(sh,8) - 
        14.*(-2.017121e6 + 90090.*Lshb)*pow(sh,9) + 
        12012.*(-4661. + 315.*Lshb)*pow(sh,10) - 
        2100.*(-30895. + 3003.*Lshb)*pow(sh,11) + 
        35.*(-1.228621e6 + 180180.*Lshb)*pow(sh,12) - 
        14.*(-875647. + 270270.*Lshb)*pow(sh,13) + 
        14.*(198131. + 90090.*Lshb)*pow(sh,14) - 
        2.*(1.519451e6 + 90090.*Lshb)*pow(sh,15) + 
        645645.*pow(sh,16) + 3185.*pow(sh,20) - 
        4165.*pow(sh,21) + 980.*pow(sh,22)) + 
     0.000025195263290501386*pow(lz,2)*pow(sh,-14)*
      (105. + 1755.*sh + 13910.*pow(sh,2) + 
        69498.*pow(sh,3) + 244959.*pow(sh,4) + 
        642213.*pow(sh,5) + 1.26126e6*pow(sh,6) - 
        1.08108e6*pow(sh,7) + 433071.*pow(sh,8) + 
        67773.*pow(sh,9) - 377694.*pow(sh,10) - 
        501530.*pow(sh,11) - 344895.*pow(sh,12) - 
        105.*pow(sh,13) - 1.55232e6*pow(sh,14) - 
        1.591128e6*pow(sh,15) - 1.707552e6*pow(sh,16) - 
        1.9404e6*pow(sh,17) + 3.10464e6*pow(sh,18) - 
        5.588352e7*pow(sh,19) + 6.4731744e7*pow(sh,20) + 
        9.7485696e7*pow(sh,21) - 2.250864e8*pow(sh,22) + 
        1.751211e8*pow(sh,23) - 7.101864e7*pow(sh,24) + 
        1.610532e7*pow(sh,25) - 1.9404e6*pow(sh,26) + 
        97020.*pow(sh,27)) - 
     1.*lz*(18.158730158730158*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-6) - 3.911111111111111*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(16. - 564.*sh + 2004.*pow(sh,2) + 
           294.*pow(sh,3) - 4650.*pow(sh,4) + 
           5035.*pow(sh,5) - 2500.*pow(sh,6) + 
           660.*pow(sh,7) - 90.*pow(sh,8) + 5.*pow(sh,9)) + 
        0.00010078105316200554*Lsh*pow(-1 + sh,-9)*
         pow(sh,-14)*(-105. - 810.*sh - 1895.*pow(sh,2) + 
           1332.*pow(sh,3) + 13953.*pow(sh,4) + 
           21030.*pow(sh,5) - 2385.*pow(sh,6) + 
           1.39023e6*pow(sh,7) - 1.2340463e7*pow(sh,8) + 
           4.2069858e7*pow(sh,9) - 7.9546665e7*pow(sh,10) + 
           9.44649e7*pow(sh,11) - 7.3941065e7*pow(sh,12) + 
           3.83046e7*pow(sh,13) - 1.2446415e7*pow(sh,14) + 
           1.976646e6*pow(sh,15) + 12600.*pow(sh,16) - 
           15820.*pow(sh,17) - 9744.*pow(sh,18) + 
           2604.*pow(sh,19) - 630.*pow(sh,20) + 
           910.*pow(sh,21)) + 
        1.398338510961338e-10*pow(-1 + sh,-8)*pow(sh,-14)*
         (1.0135125e7 + 1.1100375e7*sh - 
           3.6848955e8*pow(sh,2) - 
           1.673522994e9*pow(sh,3) - 
           1.770566655e9*pow(sh,4) + 
           4.868950515e9*pow(sh,5) + 
           1.235310648e10*pow(sh,6) + 
           6.7286773554e11*pow(sh,7) - 
           3.536335413468e12*pow(sh,8) + 
           6.50817484746e12*pow(sh,9) - 
           2.54454845502e12*pow(sh,10) - 
           9.21737859458e12*pow(sh,11) + 
           1.734525157846e13*pow(sh,12) - 
           1.3825678158092e13*pow(sh,13) + 
           6.1111523809e12*pow(sh,14) - 
           5.967579184772e12*pow(sh,15) + 
           1.5549203270443e13*pow(sh,16) - 
           2.5319186594687e13*pow(sh,17) + 
           2.6298770135182e13*pow(sh,18) - 
           2.5191363944162e13*pow(sh,19) + 
           5.842005220263e12*pow(sh,20) + 
           1.75096058403693e14*pow(sh,21) - 
           6.63423072171552e14*pow(sh,22) + 
           1.020989867585688e15*pow(sh,23) - 
           8.1473828147712e13*pow(sh,24) - 
           2.68267039048008e15*pow(sh,25) + 
           5.80722293943792e15*pow(sh,26) - 
           7.01674940414448e15*pow(sh,27) + 
           5.70997655452224e15*pow(sh,28) - 
           3.30275638300608e15*pow(sh,29) + 
           1.37813214547008e15*pow(sh,30) - 
           4.1220913139406e14*pow(sh,31) + 
           8.614194412824e13*pow(sh,32) - 
           1.192739023476e13*pow(sh,33) + 
           9.8172946872e11*pow(sh,34) - 
           3.631041414e10*pow(sh,35))) - 
     3.8803932483109607e-16*pow(-1 + sh,-9)*pow(sh,-14)*
      (7.34806697625e11 - 1.86465740175e12*sh - 
        1.3539275231625e13*pow(sh,2) + 
        6.7027116030732e13*pow(sh,3) + 
        3.63276406618983e14*pow(sh,4) + 
        7.707518005473e13*pow(sh,5) - 
        2.669628886797015e15*pow(sh,6) - 
        6.770358403959922e17*pow(sh,7) + 
        5.635158490072595e18*pow(sh,8) - 
        2.0599256704963682e19*pow(sh,9) + 
        4.3339042510046585e19*pow(sh,10) - 
        5.744182115659437e19*pow(sh,11) + 
        4.931522650068433e19*pow(sh,12) - 
        2.7187236012238836e19*pow(sh,13) + 
        9.574972725219654e18*pow(sh,14) - 
        3.9829978513193257e18*pow(sh,15) + 
        7.101765583473753e18*pow(sh,16) - 
        1.3106460108909054e19*pow(sh,17) + 
        1.6417164883861897e19*pow(sh,18) - 
        1.614980340692014e19*pow(sh,19) + 
        1.6686933598961236e18*pow(sh,20) + 
        1.0406361743628665e20*pow(sh,21) - 
        4.1780318877359584e20*pow(sh,22) + 
        7.917494561077571e20*pow(sh,23) - 
        5.495025478671567e20*pow(sh,24) - 
        9.680750952822325e20*pow(sh,25) + 
        3.329447282273382e21*pow(sh,26) - 
        5.025975451497482e21*pow(sh,27) + 
        4.956441109581607e21*pow(sh,28) - 
        3.485807792682049e21*pow(sh,29) + 
        1.7988128583543858e21*pow(sh,30) - 
        6.841200805238499e20*pow(sh,31) + 
        1.8949802366821115e20*pow(sh,32) - 
        3.71347919316412e19*pow(sh,33) + 
        4.870681746866896e18*pow(sh,34) - 
        3.8293915404046304e17*pow(sh,35) + 
        1.362249094884678e16*pow(sh,36) - 
        4.32864432e10*pow(3.141592653589793,2)*
         (315. + 2430.*sh + 5685.*pow(sh,2) - 
           3996.*pow(sh,3) - 41859.*pow(sh,4) - 
           63090.*pow(sh,5) + 7155.*pow(sh,6) - 
           1.119771e7*pow(sh,7) + 9.7239319e7*pow(sh,8) - 
           3.54595974e8*pow(sh,9) + 
           7.40399865e8*pow(sh,10) - 
           9.8372572e8*pow(sh,11) + 
           8.60053945e8*pow(sh,12) - 
           4.8766596e8*pow(sh,13) + 
           1.66863615e8*pow(sh,14) - 
           3.4122042e7*pow(sh,15) + 2.632797e7*pow(sh,16) - 
           5.075218e7*pow(sh,17) + 5.5929402e7*pow(sh,18) + 
           5.4364188e7*pow(sh,19) - 
           7.17712236e8*pow(sh,20) + 
           2.87081535e9*pow(sh,21) - 
           6.45842757e9*pow(sh,22) + 
           7.27388046e9*pow(sh,23) + 
           2.42462682e9*pow(sh,24) - 
           2.5172149464e10*pow(sh,25) + 
           5.057866044e10*pow(sh,26) - 
           6.234146226e10*pow(sh,27) + 
           5.421545514e10*pow(sh,28) - 
           3.47700276e10*pow(sh,29) + 
           1.6675099056e10*pow(sh,30) - 
           5.96740914e9*pow(sh,31) + 
           1.5692985e9*pow(sh,32) - 2.939706e8*pow(sh,33) + 
           3.706164e7*pow(sh,34) - 2.81358e6*pow(sh,35) + 
           97020.*pow(sh,36))))*pow(z,8);
else
res += pow(z,8)*(227.9127121130888 - 
     12564.351589175983*(1. - 1.*sh) - 
     34464.767151214546*pow(1. - 1.*sh,2) - 
     102040.51747314115*pow(1. - 1.*sh,3) - 
     362196.8892583663*pow(1. - 1.*sh,4) + 
     log(z)*(751.6870505074294 - 
        3757.8602857129536*(1. - 1.*sh) + 
        4373.596775680889*pow(1. - 1.*sh,2) + 
        26074.528627752614*pow(1. - 1.*sh,3) + 
        50226.02585572963*pow(1. - 1.*sh,4)) + 
     (-91.85185185185185 - 59.74814814814815*(1. - 1.*sh) + 
        2707.866666666667*pow(1. - 1.*sh,2) + 
        6532.044444444445*pow(1. - 1.*sh,3) + 
        18560.308994708994*pow(1. - 1.*sh,4))*pow(log(z),2));

if(17<=maxpow)
if(sh<.900001)
res += 7.222665174734891e-7*pow(3.141592653589793,2)*pow(sh,-15)*
   (6435. + 114114.*sh + 962577.*pow(sh,2) + 
     5.137524e6*pow(sh,3) + 1.9445755e7*pow(sh,4) + 
     5.526435e7*pow(sh,5) + 1.20557265e8*pow(sh,6) + 
     1.9446652e8*pow(sh,7) + 1.20557265e8*pow(sh,8) + 
     5.526435e7*pow(sh,9) + 1.9445755e7*pow(sh,10) + 
     5.137524e6*pow(sh,11) + 962577.*pow(sh,12) + 
     114114.*pow(sh,13) + 6435.*pow(sh,14))*pow(z,8.5);
else
res += (4258.8602076035695 + 34070.881660828556*(1. - 1.*sh) + 
     157790.77069171227*pow(1. - 1.*sh,2) + 
     551309.4538742821*pow(1. - 1.*sh,3) + 
     1.6090506221852237e6*pow(1. - 1.*sh,4))*pow(z,8.5);

if(18<=maxpow)
if(sh<.900001)
res += (127.32899048283109*pow(-1 + sh,-3)*pow(sh,-7) - 
     105.92592592592592*Li3sh*pow(-1 + sh,-3)*pow(sh,-7) + 
     35.30864197530864*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-7) - 4.035273368606702*cl2*sqrt4sh*sqrtsh*
      pow(sh,4)*(-216. + 3134.*sh - 8598.*pow(sh,2) - 
        651.*pow(sh,3) + 21696.*pow(sh,4) - 
        28281.*pow(sh,5) + 17655.*pow(sh,6) - 
        6279.*pow(sh,7) + 1302.*pow(sh,8) - 
        147.*pow(sh,9) + 7.*pow(sh,10)) - 
     0.0001567705271408975*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,4)*
      (1.1439036e7 - 2.01476662e8*sh + 
        9.97505748e8*pow(sh,2) - 1.852234251e9*pow(sh,3) + 
        2.01151369e8*pow(sh,4) + 4.889181924e9*pow(sh,5) - 
        9.389910087e9*pow(sh,6) + 9.234375093e9*pow(sh,7) - 
        5.644419255e9*pow(sh,8) + 2.256993135e9*pow(sh,9) - 
        5.91888983e8*pow(sh,10) + 9.8193564e7*pow(sh,11) - 
        9.351768e6*pow(sh,12) + 389657.*pow(sh,13)) + 
     12.105820105820106*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,4)*(42. - 2268.*sh + 21546.*pow(sh,2) - 
        79506.*pow(sh,3) + 124821.*pow(sh,4) - 
        344253.*pow(sh,6) + 669627.*pow(sh,7) - 
        706482.*pow(sh,8) + 483252.*pow(sh,9) - 
        225666.*pow(sh,10) + 72738.*pow(sh,11) - 
        15939.*pow(sh,12) + 2268.*pow(sh,13) - 
        189.*pow(sh,14) + 7.*pow(sh,15)) + 
     0.021164021164021163*Li2sh*pow(-1 + sh,-10)*pow(sh,-8)*
      (-25025. + 242385.*sh - 1.05138e6*pow(sh,2) + 
        2.68422e6*pow(sh,3) - 4.45263e6*pow(sh,4) + 
        4.98771e6*pow(sh,5) - 3.78378e6*pow(sh,6) + 
        1.88188e6*pow(sh,7) - 559845.*pow(sh,8) + 
        77077.*pow(sh,9) - 30.*pow(sh,15) + 10.*pow(sh,16))\
      - 1.*Lsh*(-105.92592592592592*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-7) + 4.035273368606702*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-216. + 3134.*sh - 8598.*pow(sh,2) - 
           651.*pow(sh,3) + 21696.*pow(sh,4) - 
           28281.*pow(sh,5) + 17655.*pow(sh,6) - 
           6279.*pow(sh,7) + 1302.*pow(sh,8) - 
           147.*pow(sh,9) + 7.*pow(sh,10)) + 
        2.3328947491204986e-7*pow(-1 + sh,-10)*pow(sh,-16)*
         (-8330. - 1225.*sh + 385185.*pow(sh,2) + 
           1.565725e6*pow(sh,3) + 766913.*pow(sh,4) - 
           8.101569e6*pow(sh,5) - 1.6471637e7*pow(sh,6) + 
           1.4354375e7*pow(sh,7) + 
           315.*(-3.976811e6 + 7.2072e6*Lshb)*pow(sh,8) - 
           5.*(-1.972645723e9 + 4.39783344e9*Lshb + 
              7.56756e7*pow(3.141592653589793,2))*pow(sh,9)\
            + (-3.2595109307e10 + 9.53811936e10*Lshb + 
              2.648646e9*pow(3.141592653589793,2))*
            pow(sh,10) - 
           105.*(-5.86295389e8 + 2.31916608e9*Lshb + 
              7.56756e7*pow(3.141592653589793,2))*pow(sh,11)
             + 35.*(-2.122319939e9 + 1.154121696e10*Lshb + 
              3.78378e8*pow(3.141592653589793,2))*pow(sh,12)
             - 35.*(-1.717789469e9 + 1.292814432e10*Lshb + 
              3.78378e8*pow(3.141592653589793,2))*pow(sh,13)
             + 21.*(-1.591388717e9 + 1.63459296e10*Lshb + 
              3.78378e8*pow(3.141592653589793,2))*pow(sh,14)
             - 77.*(-1.67932339e8 + 2.2171968e9*Lshb + 
              3.4398e7*pow(3.141592653589793,2))*pow(sh,15)\
            + 16.*(-2.15122142e8 + 3.17432115e9*Lshb + 
              2.3648625e7*pow(3.141592653589793,2))*
            pow(sh,16) + 
           (5.68573578e8 - 6.99242544e9*Lshb)*pow(sh,17) + 
           1.312353e7*pow(sh,18) - 1.3816026e7*pow(sh,19) - 
           5.493852e6*pow(sh,20) + 2.810934e6*pow(sh,21) + 
           2.66553e6*pow(sh,22) + 
           810.*(-653. + 3360.*Lshb)*pow(sh,23) - 
           405.*(113. + 2240.*Lshb)*pow(sh,24))) - 
     0.00014697236919459142*pow(Lsh,2)*pow(-1 + sh,-11)*
      pow(sh,-16)*(56. + 434.*sh + 920.*pow(sh,2) - 
        1480.*pow(sh,3) - 9184.*pow(sh,4) - 
        8932.*pow(sh,5) + 19712.*pow(sh,6) + 
        36344.*pow(sh,7) - 1.69477e6*pow(sh,8) + 
        (1.8252907e7 - 360360.*Lshb)*pow(sh,9) + 
        20.*(-3.973357e6 + 144144.*Lshb)*pow(sh,10) - 
        11440.*(-16567. + 882.*Lshb)*pow(sh,11) + 
        56.*(-4.950037e6 + 360360.*Lshb)*pow(sh,12) - 
        140.*(-1.822739e6 + 180180.*Lshb)*pow(sh,13) + 
        224.*(-623131. + 90090.*Lshb)*pow(sh,14) - 
        56.*(-585251. + 180180.*Lshb)*pow(sh,15) + 
        8.*(968843. + 360360.*Lshb)*pow(sh,16) - 
        1.*(6.868451e6 + 360360.*Lshb)*pow(sh,17) + 
        1.287e6*pow(sh,18) + 2160.*pow(sh,23) - 
        2880.*pow(sh,24) + 720.*pow(sh,25)) - 
     0.00007348618459729571*pow(lz,2)*pow(sh,-16)*
      (-28. - 525.*sh - 4695.*pow(sh,2) - 
        26650.*pow(sh,3) - 107718.*pow(sh,4) - 
        329043.*pow(sh,5) - 782353.*pow(sh,6) - 
        1.44144e6*pow(sh,7) + 1.26126e6*pow(sh,8) - 
        599831.*pow(sh,9) - 230937.*pow(sh,10) + 
        340854.*pow(sh,11) + 604990.*pow(sh,12) + 
        577095.*pow(sh,13) + 354945.*pow(sh,14) + 
        28.*pow(sh,15) + 1.729728e6*pow(sh,16) + 
        1.757184e6*pow(sh,17) + 1.839552e6*pow(sh,18) + 
        2.004288e6*pow(sh,19) + 2.855424e6*pow(sh,20) - 
        2.6138112e7*pow(sh,21) + 1.80276096e8*pow(sh,22) - 
        2.04107904e8*pow(sh,23) - 2.91953376e8*pow(sh,24) + 
        8.04076416e8*pow(sh,25) - 7.54586976e8*pow(sh,26) + 
        3.86127456e8*pow(sh,27) - 1.18294176e8*pow(sh,28) + 
        2.1717696e7*pow(sh,29) - 2.210208e6*pow(sh,30) + 
        96096.*pow(sh,31)) - 
     1.*lz*(52.96296296296296*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-7) + 8.070546737213403*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-216. + 3134.*sh - 8598.*pow(sh,2) - 
           651.*pow(sh,3) + 21696.*pow(sh,4) - 
           28281.*pow(sh,5) + 17655.*pow(sh,6) - 
           6279.*pow(sh,7) + 1302.*pow(sh,8) - 
           147.*pow(sh,9) + 7.*pow(sh,10)) + 
        0.00029394473838918284*Lsh*pow(-1 + sh,-10)*
         pow(sh,-16)*(28. + 245.*sh + 705.*pow(sh,2) - 
           35.*pow(sh,3) - 4627.*pow(sh,4) - 
           9093.*pow(sh,5) + 763.*pow(sh,6) + 
           18935.*pow(sh,7) - 1.594215e6*pow(sh,8) + 
           1.5443423e7*pow(sh,9) - 6.1656473e7*pow(sh,10) + 
           1.39716843e8*pow(sh,11) - 
           2.03006125e8*pow(sh,12) + 
           1.99413865e8*pow(sh,13) - 
           1.34518335e8*pow(sh,14) + 
           6.1151573e7*pow(sh,15) - 
           1.7326475e7*pow(sh,16) + 2.392884e6*pow(sh,17) + 
           25200.*pow(sh,18) + 3024.*pow(sh,19) - 
           7560.*pow(sh,20) - 3276.*pow(sh,21) + 
           1260.*pow(sh,22) - 180.*pow(sh,23) + 
           270.*pow(sh,24)) + 
        8.156974647274471e-10*pow(-1 + sh,-9)*pow(sh,-16)*
         (-1.19119e6 - 1.366365e6*sh + 
           5.371509e7*pow(sh,2) + 2.77613765e8*pow(sh,3) + 
           3.87282324e8*pow(sh,4) - 
           7.71242043e8*pow(sh,5) - 
           3.126686134e9*pow(sh,6) - 
           1.074010509e9*pow(sh,7) - 
           3.93846095214e11*pow(sh,8) + 
           2.613136199245e12*pow(sh,9) - 
           6.74269843533e12*pow(sh,10) + 
           7.676937500739e12*pow(sh,11) - 
           1.9905569996e10*pow(sh,12) - 
           1.1323630699581e13*pow(sh,13) + 
           1.5234053867994e13*pow(sh,14) - 
           9.845078305115e12*pow(sh,15) + 
           2.700610570998e12*pow(sh,16) + 
           3.170609780136e12*pow(sh,17) - 
           1.1930111549088e13*pow(sh,18) + 
           2.3203039225488e13*pow(sh,19) - 
           2.8131676788624e13*pow(sh,20) + 
           1.8366269990976e13*pow(sh,21) + 
           5.86498925406e12*pow(sh,22) + 
           2.8811545081488e13*pow(sh,23) - 
           4.5661550453265e14*pow(sh,24) + 
           1.732122473878368e15*pow(sh,25) - 
           3.197952696667872e15*pow(sh,26) + 
           1.902641717625792e15*pow(sh,27) + 
           5.333806838035104e15*pow(sh,28) - 
           1.7146879255828608e16*pow(sh,29) + 
           2.675706192884525e16*pow(sh,30) - 
           2.8039050515059584e16*pow(sh,31) + 
           2.1385006944917616e16*pow(sh,32) - 
           1.2221439347413296e16*pow(sh,33) + 
           5.277310784521776e15*pow(sh,34) - 
           1.713784020076128e15*pow(sh,35) + 
           4.11671384988864e14*pow(sh,36) - 
           7.0855642249392e13*pow(sh,37) + 
           8.252635735344e12*pow(sh,38) - 
           5.81797087872e11*pow(sh,39) + 
           1.8722239536e10*pow(sh,40))) - 
     1.131781364090697e-15*pow(-1 + sh,-10)*pow(sh,-16)*
      (-1.522039519e11 + 4.26276275425e11*sh + 
        3.315607505925e12*pow(sh,2) - 
        1.9935815474575e13*pow(sh,3) - 
        1.24680380503679e14*pow(sh,4) - 
        9.4734104241777e13*pow(sh,5) + 
        6.72219759402191e14*pow(sh,6) + 
        2.120473984303675e15*pow(sh,7) + 
        7.662945656754339e17*pow(sh,8) - 
        7.132526555906264e18*pow(sh,9) + 
        2.9416202534538686e19*pow(sh,10) - 
        7.102049557437948e19*pow(sh,11) + 
        1.107461387150374e20*pow(sh,12) - 
        1.1592296841795374e20*pow(sh,13) + 
        8.202599046107015e19*pow(sh,14) - 
        3.867573016059e19*pow(sh,15) + 
        1.1583790708091849e19*pow(sh,16) + 
        5.455110631455277e16*pow(sh,17) - 
        9.021690519674575e18*pow(sh,18) + 
        2.0989006324251304e19*pow(sh,19) - 
        3.024958551383288e19*pow(sh,20) + 
        2.6235194397528736e19*pow(sh,21) - 
        4.751003778396708e18*pow(sh,22) + 
        3.1013412939244257e19*pow(sh,23) - 
        4.4030880872708604e20*pow(sh,24) + 
        1.8521539756313275e21*pow(sh,25) - 
        4.09723866666257e21*pow(sh,26) + 
        4.4398535867110675e21*pow(sh,27) + 
        1.6558648776187506e21*pow(sh,28) - 
        1.5447456223820402e22*pow(sh,29) + 
        3.0926810843136838e22*pow(sh,30) - 
        3.877106240961276e22*pow(sh,31) + 
        3.495116951810053e22*pow(sh,32) - 
        2.3715466598184745e22*pow(sh,33) + 
        1.231700538915695e22*pow(sh,34) - 
        4.908204594473572e21*pow(sh,35) + 
        1.4885933408647808e21*pow(sh,36) - 
        3.372012167296045e20*pow(sh,37) + 
        5.517431714182939e19*pow(sh,38) - 
        6.150944761142205e18*pow(sh,39) + 
        4.174745980836151e17*pow(sh,40) - 
        1.2998152420597344e16*pow(sh,41) + 
        4.32864432e10*pow(3.141592653589793,2)*
         (84. + 735.*sh + 2115.*pow(sh,2) - 
           105.*pow(sh,3) - 13881.*pow(sh,4) - 
           27279.*pow(sh,5) + 2289.*pow(sh,6) + 
           56805.*pow(sh,7) - 1.2530385e7*pow(sh,8) + 
           1.20589919e8*pow(sh,9) - 
           5.04052193e8*pow(sh,10) + 
           1.226945139e9*pow(sh,11) - 
           1.939059325e9*pow(sh,12) + 
           2.078426665e9*pow(sh,13) - 
           1.520105055e9*pow(sh,14) + 
           7.36103333e8*pow(sh,15) - 
           2.14713611e8*pow(sh,16) + 
           1.9961346e7*pow(sh,17) + 
           3.7191526e7*pow(sh,18) - 
           8.4336034e7*pow(sh,19) + 
           1.23678654e8*pow(sh,20) - 
           1.54538642e8*pow(sh,21) + 
           5.6921303e8*pow(sh,22) - 
           3.377351682e9*pow(sh,23) + 
           1.3338367312e10*pow(sh,24) - 
           3.3040152232e10*pow(sh,25) + 
           4.7430542016e10*pow(sh,26) - 
           1.4900494752e10*pow(sh,27) - 
           1.03195325376e11*pow(sh,28) + 
           2.85860573856e11*pow(sh,29) - 
           4.41409041216e11*pow(sh,30) + 
           4.79314177056e11*pow(sh,31) - 
           3.90721421376e11*pow(sh,32) + 
           2.45176465248e11*pow(sh,33) - 
           1.19414737728e11*pow(sh,34) + 
           4.5058851552e10*pow(sh,35) - 
           1.3033582848e10*pow(sh,36) + 
           2.831770656e9*pow(sh,37) - 
           4.46462016e8*pow(sh,38) + 
           4.8144096e7*pow(sh,39) - 3.171168e6*pow(sh,40) + 
           96096.*pow(sh,41))))*pow(z,9);
else
res += pow(z,9)*(781.7694061014631 - 
     53520.67255349783*(1. - 1.*sh) - 
     160255.89541905606*pow(1. - 1.*sh,2) - 
     516295.64539226936*pow(1. - 1.*sh,3) - 
     2.0156818718637745e6*pow(1. - 1.*sh,4) + 
     log(z)*(2753.339544200989 - 
        16340.99798716473*(1. - 1.*sh) + 
        19367.74477240799*pow(1. - 1.*sh,2) + 
        126117.45819550043*pow(1. - 1.*sh,3) + 
        232002.88921917632*pow(1. - 1.*sh,4)) + 
     (-353.1111111111111 - 291.6666666666667*(1. - 1.*sh) + 
        12631.518518518518*pow(1. - 1.*sh,2) + 
        31769.238095238095*pow(1. - 1.*sh,3) + 
        98072.45502645502*pow(1. - 1.*sh,4))*pow(log(z),2));

if(19<=maxpow)
if(sh<.900001)
res += 3.354178873715894e-8*pow(3.141592653589793,2)*pow(sh,-17)*
   (109395. + 2.16216e6*sh + 2.0430696e7*pow(sh,2) + 
     1.22866128e8*pow(sh,3) + 5.27900436e8*pow(sh,4) + 
     1.72236568e9*pow(sh,5) + 4.41295356e9*pow(sh,6) + 
     8.96714376e9*pow(sh,7) + 1.385377093e10*pow(sh,8) + 
     8.96714376e9*pow(sh,9) + 4.41295356e9*pow(sh,10) + 
     1.72236568e9*pow(sh,11) + 5.27900436e8*pow(sh,12) + 
     1.22866128e8*pow(sh,13) + 2.0430696e7*pow(sh,14) + 
     2.16216e6*pow(sh,15) + 109395.*pow(sh,16))*pow(z,9.5);
else
res += (15031.271320953776 + 135281.441888584*(1. - 1.*sh) + 
     694444.7350280645*pow(1. - 1.*sh,2) + 
     2.6605350238088183e6*pow(1. - 1.*sh,3) + 
     8.443816664545784e6*pow(1. - 1.*sh,4))*pow(z,9.5);

if(20<=maxpow)
if(sh<.900001)
res += (384.81650457033396*pow(-1 + sh,-3)*pow(sh,-8) - 
     320.13168724279836*Li3sh*pow(-1 + sh,-3)*pow(sh,-8) + 
     106.71056241426612*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-8) + 3.0264550264550265*cl2*sqrt4sh*sqrtsh*
      pow(sh,4)*(-80. + 5340.*sh - 47370.*pow(sh,2) + 
        109970.*pow(sh,3) + 2889.*pow(sh,4) - 
        292716.*pow(sh,5) + 440556.*pow(sh,6) - 
        328734.*pow(sh,7) + 146475.*pow(sh,8) - 
        40768.*pow(sh,9) + 6972.*pow(sh,10) - 
        672.*pow(sh,11) + 28.*pow(sh,12)) + 
     0.00047031158142269255*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,4)*
      (1.1035e6 - 7.72587e7*sh + 8.84076615e8*pow(sh,2) - 
        3.732489695e9*pow(sh,3) + 6.571169658e9*pow(sh,4) - 
        8.05040586e8*pow(sh,5) - 
        1.7678698868e10*pow(sh,6) + 
        3.6419080572e10*pow(sh,7) - 
        3.9440395638e10*pow(sh,8) + 
        2.7362254298e10*pow(sh,9) - 
        1.2874702995e10*pow(sh,10) + 
        4.165441731e9*pow(sh,11) - 
        9.14198644e8*pow(sh,12) + 1.30140756e8*pow(sh,13) - 
        1.0845063e7*pow(sh,14) + 401669.*pow(sh,15)) - 
     9.079365079365079*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,5)*
      (-1890. + 45864.*sh - 340200.*pow(sh,2) + 
        1.13508e6*pow(sh,3) - 1.721265e6*pow(sh,4) + 
        4.925592e6*pow(sh,6) - 1.01388e7*pow(sh,7) + 
        1.158381e7*pow(sh,8) - 8.79228e6*pow(sh,9) + 
        4.68432e6*pow(sh,10) - 1.782648e6*pow(sh,11) + 
        482895.*pow(sh,12) - 91000.*pow(sh,13) + 
        11340.*pow(sh,14) - 840.*pow(sh,15) + 28.*pow(sh,16)
        ) - 0.0005878894767783657*Li2sh*pow(-1 + sh,-11)*
      pow(sh,-9)*(-2.994992e6 + 3.202199e7*sh - 
        1.54990836e8*pow(sh,2) + 4.47615168e8*pow(sh,3) - 
        8.5514352e8*pow(sh,4) + 1.130787504e9*pow(sh,5) - 
        1.04997984e9*pow(sh,6) + 6.77511744e8*pow(sh,7) - 
        2.91603312e8*pow(sh,8) + 7.589582e7*pow(sh,9) - 
        9.069632e6*pow(sh,10) + 1071.*pow(sh,17) - 
        378.*pow(sh,18)) - 
     1.*Lsh*(-320.13168724279836*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-8) - 3.0264550264550265*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-80. + 5340.*sh - 47370.*pow(sh,2) + 
           109970.*pow(sh,3) + 2889.*pow(sh,4) - 
           292716.*pow(sh,5) + 440556.*pow(sh,6) - 
           328734.*pow(sh,7) + 146475.*pow(sh,8) - 
           40768.*pow(sh,9) + 6972.*pow(sh,10) - 
           672.*pow(sh,11) + 28.*pow(sh,12)) + 
        5.184210553601108e-9*pow(-1 + sh,-11)*pow(sh,-18)*
         (268128. + 50176.*sh - 1.5037316e7*pow(sh,2) - 
           7.0758368e7*pow(sh,3) - 6.454424e7*pow(sh,4) + 
           3.47363296e8*pow(sh,5) + 
           9.86787592e8*pow(sh,6) + 3.5646688e7*pow(sh,7) - 
           4.264570016e9*pow(sh,8) - 
           49280.*(-4.185317e6 + 6.891885e6*Lshb)*
            pow(sh,9) + 2.*
            (-9.13367431661e11 + 1.815646833e12*Lshb + 
              2.5729704e10*pow(3.141592653589793,2))*
            pow(sh,10) - 
           34.*(-2.11665295319e11 + 5.169400236e11*Lshb + 
              1.2108096e10*pow(3.141592653589793,2))*
            pow(sh,11) + 
           112.*(-1.48068551563e11 + 4.532103576e11*Lshb + 
              1.2864852e10*pow(3.141592653589793,2))*
            pow(sh,12) - 
           28.*(-8.92863157079e11 + 3.463331256e12*Lshb + 
              1.02918816e11*pow(3.141592653589793,2))*
            pow(sh,13) + 
           7700.*(-3.377464619e9 + 1.6653415968e10*Lshb + 
              4.678128e8*pow(3.141592653589793,2))*
            pow(sh,14) - 
           14.*(-1.367678553169e12 + 8.504836704e12*Lshb + 
              2.05837632e11*pow(3.141592653589793,2))*
            pow(sh,15) + 
           56.*(-1.79529366083e11 + 1.3719612816e12*Lshb + 
              2.5729704e10*pow(3.141592653589793,2))*
            pow(sh,16) - 
           4.*(-9.28306865747e11 + 8.2669538952e12*Lshb + 
              1.02918816e11*pow(3.141592653589793,2))*
            pow(sh,17) + 
           (-9.00807538366e11 + 8.606585988e12*Lshb + 
              5.1459408e10*pow(3.141592653589793,2))*
            pow(sh,18) - 
           315.*(-3.24014759e8 + 3.26506752e9*Lshb)*
            pow(sh,19) + 3.873846312e9*pow(sh,20) + 
           6.5471364e7*pow(sh,21) - 
           8.55977724e8*pow(sh,22) - 
           2.31299082e8*pow(sh,23) + 
           1.540332e8*pow(sh,24) + 1.180071e8*pow(sh,25) + 
           11025.*(-2549. + 11016.*Lshb)*pow(sh,26) - 
           11025.*(145. + 3888.*Lshb)*pow(sh,27))) - 
     6.532105297537396e-6*pow(Lsh,2)*pow(-1 + sh,-12)*
      pow(sh,-18)*(-1008. - 8848.*sh - 23688.*pow(sh,2) + 
        17352.*pow(sh,3) + 212592.*pow(sh,4) + 
        311184.*pow(sh,5) - 400176.*pow(sh,6) - 
        1.492176e6*pow(sh,7) + 255024.*pow(sh,8) + 
        1.29624264e8*pow(sh,9) + 
        24.*(-6.2253479e7 + 1.02102e6*Lshb)*pow(sh,10) - 
        27.*(-2.70724357e8 + 8.16816e6*Lshb)*pow(sh,11) + 
        1989.*(-1.0174699e7 + 443520.*Lshb)*pow(sh,12) - 
        1848.*(-1.9205873e7 + 1.11384e6*Lshb)*pow(sh,13) + 
        4032.*(-1.0206433e7 + 765765.*Lshb)*pow(sh,14) - 
        3528.*(-8.888339e6 + 875160.*Lshb)*pow(sh,15) + 
        168.*(-8.6549101e7 + 1.225224e7*Lshb)*pow(sh,16) - 
        72.*(-3.9754051e7 + 1.225224e7*Lshb)*pow(sh,17) + 
        36.*(1.9660427e7 + 6.12612e6*Lshb)*pow(sh,18) - 
        2.*(2.60905399e8 + 1.225224e7*Lshb)*pow(sh,19) + 
        8.729721e7*pow(sh,20) + 48195.*pow(sh,26) - 
        65205.*pow(sh,27) + 17010.*pow(sh,28)) - 
     6.532105297537396e-6*pow(lz,2)*pow(sh,-18)*
      (-252. - 5236.*sh - 52122.*pow(sh,2) - 
        330990.*pow(sh,3) - 1.50586e6*pow(sh,4) - 
        5.221788e6*pow(sh,5) - 1.4306214e7*pow(sh,6) - 
        3.1500898e7*pow(sh,7) - 5.513508e7*pow(sh,8) + 
        4.900896e7*pow(sh,9) - 2.668511e7*pow(sh,10) - 
        1.4613135e7*pow(sh,11) + 8.763045e6*pow(sh,12) + 
        2.218345e7*pow(sh,13) + 2.506596e7*pow(sh,14) + 
        2.0910477e7*pow(sh,15) + 1.2190381e7*pow(sh,16) + 
        252.*pow(sh,17) + 6.48648e7*pow(sh,18) + 
        6.555978e7*pow(sh,19) + 6.764472e7*pow(sh,20) + 
        7.18146e7*pow(sh,21) + 7.87644e7*pow(sh,22) + 
        3.081078e8*pow(sh,23) - 4.33296864e9*pow(sh,24) + 
        2.046808764e10*pow(sh,25) - 
        2.24524872e10*pow(sh,26) - 
        3.088433205e10*pow(sh,27) + 
        9.73829142e10*pow(sh,28) - 
        1.059717087e11*pow(sh,29) + 
        6.5108043e10*pow(sh,30) - 
        2.507429925e10*pow(sh,31) + 
        6.1945884e9*pow(sh,32) - 9.567558e8*pow(sh,33) + 
        8.432424e7*pow(sh,34) - 3.24324e6*pow(sh,35)) - 
     1.*lz*(160.06584362139918*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-8) - 6.052910052910053*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-80. + 5340.*sh - 47370.*pow(sh,2) + 
           109970.*pow(sh,3) + 2889.*pow(sh,4) - 
           292716.*pow(sh,5) + 440556.*pow(sh,6) - 
           328734.*pow(sh,7) + 146475.*pow(sh,8) - 
           40768.*pow(sh,9) + 6972.*pow(sh,10) - 
           672.*pow(sh,11) + 28.*pow(sh,12)) - 
        0.000013064210595074793*Lsh*pow(-1 + sh,-11)*
         pow(sh,-18)*(504. + 4928.*sh + 16772.*pow(sh,2) + 
           8096.*pow(sh,3) - 98200.*pow(sh,4) - 
           253792.*pow(sh,5) - 53704.*pow(sh,6) + 
           692384.*pow(sh,7) + 564872.*pow(sh,8) - 
           1.224454e8*pow(sh,9) + 
           1.288450948e9*pow(sh,10) - 
           5.852563529e9*pow(sh,11) + 
           1.5415053304e10*pow(sh,12) - 
           2.6502321608e10*pow(sh,13) + 
           3.144127168e10*pow(sh,14) - 
           2.6331569936e10*pow(sh,15) + 
           1.5529376128e10*pow(sh,16) - 
           6.238441328e9*pow(sh,17) + 
           1.555660876e9*pow(sh,18) - 
           1.7969985e8*pow(sh,19) - 864864.*pow(sh,20) - 
           769608.*pow(sh,21) + 13608.*pow(sh,22) + 
           222264.*pow(sh,23) + 69120.*pow(sh,24) - 
           36360.*pow(sh,25) + 3465.*pow(sh,26) - 
           5355.*pow(sh,27)) + 
        2.132542391444306e-12*pow(-1 + sh,-10)*pow(sh,-18)*
         (3.25909584e8 + 3.86898512e8*sh - 
           1.7890959086e10*pow(sh,2) - 
           1.0389775539e11*pow(sh,3) - 
           1.8235127911e11*pow(sh,4) + 
           2.39868807178e11*pow(sh,5) + 
           1.439309125254e12*pow(sh,6) + 
           1.482637674518e12*pow(sh,7) - 
           3.70094717993e12*pow(sh,8) + 
           5.3120395014687e14*pow(sh,9) - 
           4.14643042172931e15*pow(sh,10) + 
           1.345200523191798e16*pow(sh,11) - 
           2.254936255887042e16*pow(sh,12) + 
           1.699263013683648e16*pow(sh,13) + 
           6.14963216664132e15*pow(sh,14) - 
           2.740944223315607e16*pow(sh,15) + 
           2.8637380687636936e16*pow(sh,16) - 
           1.5526446414793194e16*pow(sh,17) + 
           4.836946771691055e15*pow(sh,18) - 
           5.380798436415755e15*pow(sh,19) + 
           1.974903378165775e16*pow(sh,20) - 
           4.525406630722413e16*pow(sh,21) + 
           6.653785922015247e16*pow(sh,22) - 
           6.66839502419495e16*pow(sh,23) + 
           6.049729378013662e16*pow(sh,24) - 
           7.411696572018171e16*pow(sh,25) - 
           2.463627215549949e17*pow(sh,26) + 
           2.690872861043421e18*pow(sh,27) - 
           1.035946806297679e19*pow(sh,28) + 
           2.182665348950866e19*pow(sh,29) - 
           2.151768755011101e19*pow(sh,30) - 
           1.6939887428138682e19*pow(sh,31) + 
           1.0333267615804637e20*pow(sh,32) - 
           2.0555129789476546e20*pow(sh,33) + 
           2.6641684480745528e20*pow(sh,34) - 
           2.5331099541938533e20*pow(sh,35) + 
           1.8430954123554472e20*pow(sh,36) - 
           1.0440880163165341e20*pow(sh,37) + 
           4.6274661819032445e19*pow(sh,38) - 
           1.5988086524017488e19*pow(sh,39) + 
           4.2570217606020905e18*pow(sh,40) - 
           8.554234587216317e17*pow(sh,41) + 
           1.252838056241772e17*pow(sh,42) - 
           1.26021689978184e16*pow(sh,43) + 
           7.7738941071792e14*pow(sh,44) - 
           2.214605244852e13*pow(sh,45))) + 
     3.4810653259229434e-19*pow(-1 + sh,-11)*pow(sh,-18)*
      (-3.16414088198208e14 + 9.74539823921664e14*sh + 
        8.087033764735926e15*pow(sh,2) - 
        5.684694862939435e16*pow(sh,3) - 
        4.0319420043801754e17*pow(sh,4) - 
        4.882604186351892e17*pow(sh,5) + 
        1.9325128069129482e18*pow(sh,6) + 
        6.292691026868566e18*pow(sh,7) + 
        6.880478820028293e18*pow(sh,8) + 
        8.434058124662613e21*pow(sh,9) - 
        8.666666875206849e22*pow(sh,10) + 
        3.988848694569122e23*pow(sh,11) - 
        1.0892247798831997e24*pow(sh,12) + 
        1.956951254970254e24*pow(sh,13) - 
        2.420742712936919e24*pow(sh,14) + 
        2.0958116597163414e24*pow(sh,15) - 
        1.2670164385119088e24*pow(sh,16) + 
        5.268571590407634e23*pow(sh,17) - 
        1.5075131737158982e23*pow(sh,18) + 
        5.5099869108338715e22*pow(sh,19) - 
        1.2335610340065616e23*pow(sh,20) + 
        3.125948051315389e23*pow(sh,21) - 
        5.329144661412522e23*pow(sh,22) + 
        6.337672351589234e23*pow(sh,23) - 
        6.415906398957901e23*pow(sh,24) + 
        7.960742052832872e23*pow(sh,25) + 
        1.0407339222184654e24*pow(sh,26) - 
        1.8365456331044262e25*pow(sh,27) + 
        8.185263022637105e25*pow(sh,28) - 
        2.0381593674174775e26*pow(sh,29) + 
        2.86653881719294e26*pow(sh,30) - 
        8.60180283451487e25*pow(sh,31) - 
        6.102598804051836e26*pow(sh,32) + 
        1.677905797647036e27*pow(sh,33) - 
        2.6085143775451684e27*pow(sh,34) + 
        2.8903964656452616e27*pow(sh,35) - 
        2.4393048290135273e27*pow(sh,36) + 
        1.610228894638015e27*pow(sh,37) - 
        8.401871973947814e26*pow(sh,38) + 
        3.469550828380025e26*pow(sh,39) - 
        1.1272782566287204e26*pow(sh,40) + 
        2.8443789274384395e25*pow(sh,41) - 
        5.451981703535345e24*pow(sh,42) + 
        7.659728477371017e23*pow(sh,43) - 
        7.427478422398451e22*pow(sh,44) + 
        4.435813069347255e21*pow(sh,45) - 
        1.2279937968685318e20*pow(sh,46) + 
        6.2548910424e12*pow(3.141592653589793,2)*
         (1512. + 14784.*sh + 50316.*pow(sh,2) + 
           24288.*pow(sh,3) - 294600.*pow(sh,4) - 
           761376.*pow(sh,5) - 161112.*pow(sh,6) + 
           2.077152e6*pow(sh,7) + 1.694616e6*pow(sh,8) - 
           9.4319148e8*pow(sh,9) + 
           9.967342612e9*pow(sh,10) - 
           4.6850139311e10*pow(sh,11) + 
           1.30210149496e11*pow(sh,12) - 
           2.38833139832e11*pow(sh,13) + 
           3.0372906844e11*pow(sh,14) - 
           2.72391022736e11*pow(sh,15) + 
           1.70802069088e11*pow(sh,16) - 
           7.1983905728e10*pow(sh,17) + 
           1.8589933516e10*pow(sh,18) - 
           2.99998765e9*pow(sh,19) + 
           3.44063258e9*pow(sh,20) - 
           8.9705161e9*pow(sh,21) + 
           1.535557394e10*pow(sh,22) - 
           1.759879618e10*pow(sh,23) + 
           1.0323785e9*pow(sh,24) + 
           1.54134820988e11*pow(sh,25) - 
           1.050042005659e12*pow(sh,26) + 
           4.280975184059e12*pow(sh,27) - 
           1.1452618278108e13*pow(sh,28) + 
           1.942055517402e13*pow(sh,29) - 
           1.455317517654e13*pow(sh,30) - 
           2.304660776418e13*pow(sh,31) + 
           9.97892002107e13*pow(sh,32) - 
           1.907859269745e14*pow(sh,33) + 
           2.504750279031e14*pow(sh,34) - 
           2.483138624967e14*pow(sh,35) + 
           1.926820640745e14*pow(sh,36) - 
           1.188407379159e14*pow(sh,37) + 
           5.85603387369e13*pow(sh,38) - 
           2.301507374166e13*pow(sh,39) + 
           7.15907863242e12*pow(sh,40) - 
           1.73763555966e12*pow(sh,41) + 
           3.216402189e11*pow(sh,42) - 
           4.378374e10*pow(sh,43) + 
           4.12540128e9*pow(sh,44) - 
           2.3999976e8*pow(sh,45) + 6.48648e6*pow(sh,46))))*
   pow(z,10);
else
res += pow(z,10)*(2841.537345257575 - 
     225632.48115404812*(1. - 1.*sh) - 
     731898.7973986422*pow(1. - 1.*sh,2) - 
     2.5500608094526595e6*pow(1. - 1.*sh,3) - 
     1.0871575896706128e7*pow(1. - 1.*sh,4) + 
     log(z)*(10236.629660601508 - 
        69938.30618254407*(1. - 1.*sh) + 
        86757.40411215654*pow(1. - 1.*sh,2) + 
        605518.1352531877*pow(1. - 1.*sh,3) + 
        1.0480116268625655e6*pow(1. - 1.*sh,4)) + 
     (-1356.6172839506173 - 
        1319.851851851852*(1. - 1.*sh) + 
        58319.57037037037*pow(1. - 1.*sh,2) + 
        152747.21081716637*pow(1. - 1.*sh,3) + 
        509124.9807172252*pow(1. - 1.*sh,4))*pow(log(z),2));

}return res;
}


double F_17im(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = -0.517135 + 1.39626*sh + 0.465421*lz*sh + 1.59186*z + 
   0.93084*lz*z + 5.78065*sh*z + 0.930842*Lsh*sh*z + 
   6.5159*lz*sh*z + 0.9308425*z*pow(lz,2) + 
   0.9308425*sh*z*pow(lz,2) + 1.59019*pow(sh,2) + 
   0.465421*lz*pow(sh,2) + 14.7788*z*pow(sh,2) + 
   1.86168*Lsh*z*pow(sh,2) + 11.1701*lz*z*pow(sh,2) + 
   0.9308425*z*pow(lz,2)*pow(sh,2) + 1.63673*pow(sh,3) + 
   0.465421*lz*pow(sh,3) + 25.8196*z*pow(sh,3) + 
   2.79253*Lsh*z*pow(sh,3) + 15.51405*lz*z*pow(sh,3) + 
   0.9308425*z*pow(lz,2)*pow(sh,3) + 
   0.00258567*pow(sh,3)*pow(z,-2) - 
   0.0258567*pow(sh,3)*pow(z,-1) - 3.06235*pow(z,2) - 
   15.2375*sh*pow(z,2) + 5.58505*lz*sh*pow(z,2) + 
   3.72337*Lsh*lz*sh*pow(z,2) + 
   0.9308425*pow(lz,2)*pow(z,2) + 
   4.6542*sh*pow(lz,2)*pow(z,2) - 
   32.8021*pow(sh,2)*pow(z,2) + 
   3.72337*Lsh*pow(sh,2)*pow(z,2) + 
   19.5477*lz*pow(sh,2)*pow(z,2) + 
   11.1701*Lsh*lz*pow(sh,2)*pow(z,2) + 
   11.1701*pow(lz,2)*pow(sh,2)*pow(z,2) - 
   52.4207*pow(sh,3)*pow(z,2) + 
   13.0318*Lsh*pow(sh,3)*pow(z,2) + 
   44.37015*lz*pow(sh,3)*pow(z,2) + 
   22.3402*Lsh*lz*pow(sh,3)*pow(z,2) + 
   20.478525*pow(lz,2)*pow(sh,3)*pow(z,2) + 
   2.89595*pow(z,3) - 1.241125*lz*pow(z,3) + 
   15.6984*sh*pow(z,3) + 1.86168*Lsh*sh*pow(z,3) - 
   12.41125*lz*sh*pow(z,3) - 3.72337*Lsh*lz*sh*pow(z,3) + 
   34.8683*pow(sh,2)*pow(z,3) + 
   3.72337*Lsh*pow(sh,2)*pow(z,3) - 
   40.3365*lz*pow(sh,2)*pow(z,3) - 
   14.8935*Lsh*lz*pow(sh,2)*pow(z,3) + 
   54.2499*pow(sh,3)*pow(z,3) + 
   1.86168*Lsh*pow(sh,3)*pow(z,3) - 
   92.4635*lz*pow(sh,3)*pow(z,3) - 
   37.2337*Lsh*lz*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (0.4654211338651545*Lsh*sh*(-1. + 2.*sh)*pow(-1 + sh,-3) - 
     0.025856729659175254*pow(-1 + sh,-2)*
      (20. - 49.*sh + 47.*pow(sh,2)))*pow(z,0);
else
res += (-0.8274153490936081 + 0.11635528346628862*(1. - 1.*sh) + 
     0.054299132284268026*pow(1. - 1.*sh,2) + 
     0.031028075591010302*pow(1. - 1.*sh,3) + 
     0.019946620022792336*pow(1. - 1.*sh,4))*pow(z,0);

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (-8.951402989423594*sh*pow(-1 + sh,-3) + 
     7.446738141842472*Li3sh*sh*pow(-1 + sh,-3) - 
     0.930842267730309*Li2sh*(-5. + 3.*sh)*
      pow(-1 + sh,-3) - 0.620561511820206*sh*pow(Lsh,3)*
      pow(-1 + sh,-3) + 1.861684535460618*pow(Lsh,2)*
      pow(-1 + sh,-2) - 1.*Lsh*
      (3.723369070921236*Li2sh*sh*pow(-1 + sh,-3) + 
        0.930842267730309*pow(-1 + sh,-3)*
         (3. + Lshb*(-5. + 3.*sh) + 
           2.*sh*pow(3.141592653589793,2) - 2.*pow(sh,2)))\
      + 0.1551403779550515*pow(-1 + sh,-3)*
      (-6.*(2. - 5.*sh + 3.*pow(sh,2)) + 
        pow(3.141592653589793,2)*
         (-9. + 3.*sh + 4.*pow(sh,2))))*pow(z,1);
else
res += (4.1876741044473365 + 2.7402552937030498*(1. - 1.*sh) + 
     2.1232783768063475*pow(1. - 1.*sh,2) + 
     1.7630333644902134*pow(1. - 1.*sh,3) + 
     1.5217395214542553*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(4<=maxpow)
if(sh<.900001)
res += (-0.930842267730309*Li2sh*(2. - 7.*sh)*pow(-1 + sh,-3) + 
     0.930842267730309*pow(Lsh,2)*pow(-1 + sh,-2) - 
     1.*lz*(6.5158958741121635*Lsh*sh*pow(-1 + sh,-3) - 
        0.4654211338651545*pow(-1 + sh,-2)*pow(sh,-2)*
         (2. - 7.*sh + 15.*pow(sh,2) + 4.*pow(sh,3))) - 
     0.07757018897752575*pow(-1 + sh,-3)*pow(sh,-2)*
      (-18. + 63.*sh - 2.*
         (63. + 2.*pow(3.141592653589793,2))*pow(sh,2) + 
        (9. + 14.*pow(3.141592653589793,2))*pow(sh,3) + 
        36.*pow(sh,4)) + 
     0.4654211338651545*Lsh*pow(-1 + sh,-4)*pow(sh,-2)*
      (-4. + 13.*sh + (-21. + 4.*Lshb)*pow(sh,2) + 
        (11. - 18.*Lshb)*pow(sh,3) + 
        (-5. + 14.*Lshb)*pow(sh,4)))*pow(z,2);
else
res += (1.52554704989134 + 3.0730723199929786*(1. - 1.*sh) + 
     4.914071471726257*pow(1. - 1.*sh,2) + 
     7.194598089480287*pow(1. - 1.*sh,3) + 
     9.866611424925042*pow(1. - 1.*sh,4) + 
     log(z)*(0.620561511820206 + 
        1.0084124567078347*(1. - 1.*sh) + 
        1.7220581953010718*pow(1. - 1.*sh,2) + 
        2.544302198462845*pow(1. - 1.*sh,3) + 
        3.413088315011133*pow(1. - 1.*sh,4)))*pow(z,2);

if(5<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(6<=maxpow)
if(sh<.900001)
res += (-1.861684535460618*pow(Lsh,2)*pow(-1 + sh,-3)*pow(sh,-1) + 
     1.861684535460618*Li2sh*pow(-1 + sh,-4)*pow(sh,-1)*
      (1. - 1.*sh + 2.*pow(sh,2)) + 
     0.1551403779550515*Lsh*pow(-1 + sh,-5)*pow(sh,-4)*
      (4. + 4.*sh - 71.*pow(sh,2) + 
        (155. - 12.*Lshb)*pow(sh,3) + 
        2.*(-83. + 12.*Lshb)*pow(sh,4) + 
        (98. - 36.*Lshb)*pow(sh,5) + 
        12.*(-3. + 2.*Lshb)*pow(sh,6)) - 
     1.*lz*(1.861684535460618*Lsh*pow(-1 + sh,-4)*
         pow(sh,-1)*(1. - 1.*sh + 2.*pow(sh,2)) + 
        0.1551403779550515*pow(-1 + sh,-3)*pow(sh,-4)*
         (2. + 6.*sh - 45.*pow(sh,2) + 61.*pow(sh,3) - 
           41.*pow(sh,4) - 11.*pow(sh,5) + 4.*pow(sh,6))) - 
     0.025856729659175254*pow(-1 + sh,-4)*pow(sh,-4)*
      (10. - 10.*sh - 54.*pow(sh,2) + 
        2.*(-23. + 6.*pow(3.141592653589793,2))*pow(sh,3) - 
        3.*(-53. + 4.*pow(3.141592653589793,2))*pow(sh,4) + 
        24.*(-10. + pow(3.141592653589793,2))*pow(sh,5) + 
        141.*pow(sh,6) - 32.*pow(sh,7)))*pow(z,3);
else
res += (2.32969134229169 + 7.64686922940449*(1. - 1.*sh) + 
     18.94249239557088*pow(1. - 1.*sh,2) + 
     38.204310125548965*pow(1. - 1.*sh,3) + 
     67.3328659256586*pow(1. - 1.*sh,4) + 
     log(z)*(0.1551403779550515 + 
        3.07177948351002*(1. - 1.*sh) + 
        8.625805014300864*pow(1. - 1.*sh,2) + 
        17.193986459646997*pow(1. - 1.*sh,3) + 
        29.117632651049522*pow(1. - 1.*sh,4)))*pow(z,3);

if(7<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(8<=maxpow)
if(sh<.900001)
res += (-3.1028075591010302*Li2sh*pow(-1 + sh,-3)*pow(sh,-2) - 
     3.1028075591010302*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-2) - 1.*lz*
      (-3.1028075591010302*Lsh*pow(-1 + sh,-3)*pow(sh,-2) - 
        0.05171345931835051*pow(-1 + sh,-2)*pow(sh,-6)*
         (3. + 19.*sh + 43.*pow(sh,2) - 260.*pow(sh,3) + 
           225.*pow(sh,4) - 105.*pow(sh,5) + 15.*pow(sh,6)))
       - 0.05171345931835051*Lsh*pow(-1 + sh,-6)*pow(sh,-6)*
      (6. + 14.*sh - 30.*pow(sh,2) - 405.*pow(sh,3) + 
        (1569. - 60.*Lshb)*pow(sh,4) + 
        15.*(-169. + 12.*Lshb)*pow(sh,5) + 
        (2235. - 180.*Lshb)*pow(sh,6) + 
        (-1037. + 60.*Lshb)*pow(sh,7) + 213.*pow(sh,8)) + 
     0.004309454943195875*pow(-1 + sh,-5)*pow(sh,-6)*
      (21. - 10.*sh - 307.*pow(sh,2) + 1247.*pow(sh,3) + 
        (-3143. + 120.*pow(3.141592653589793,2))*
         pow(sh,4) + (3526. - 
           240.*pow(3.141592653589793,2))*pow(sh,5) + 
        (397. + 120.*pow(3.141592653589793,2))*pow(sh,6) - 
        2577.*pow(sh,7) + 1140.*pow(sh,8) + 
        138.*pow(sh,9) - 72.*pow(sh,10)))*pow(z,4);
else
res += (2.999380640464329 + 22.55925786392586*(1. - 1.*sh) + 
     78.72635417514317*pow(1. - 1.*sh,2) + 
     200.15639021889723*pow(1. - 1.*sh,3) + 
     424.28359587096105*pow(1. - 1.*sh,4) + 
     log(z)*(2.482246047280824 + 
        14.11777439390969*(1. - 1.*sh) + 
        44.215007717189685*pow(1. - 1.*sh,2) + 
        104.04748014852122*pow(1. - 1.*sh,3) + 
        206.9868147402206*pow(1. - 1.*sh,4)))*pow(z,4);

if(9<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(10<=maxpow)
if(sh<.900001)
res += (-6.5158958741121635*Li2sh*pow(-1 + sh,-3)*pow(sh,-3) - 
     6.5158958741121635*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-3) - 1.*lz*
      (-6.5158958741121635*Lsh*pow(-1 + sh,-3)*pow(sh,-3) - 
        0.015514037795505151*pow(-1 + sh,-2)*pow(sh,-8)*
         (6. + 51.*sh + 181.*pow(sh,2) + 301.*pow(sh,3) - 
           2324.*pow(sh,4) + 2220.*pow(sh,5) - 
           880.*pow(sh,6) - 70.*pow(sh,7) + 95.*pow(sh,8)))\
      - 0.015514037795505151*Lsh*pow(-1 + sh,-7)*pow(sh,-8)*
      (-12. - 42.*sh + 28.*pow(sh,2) + 308.*pow(sh,3) + 
        2793.*pow(sh,4) + 
        2.*(-8339. + 210.*Lshb)*pow(sh,5) + 
        (37042. - 1680.*Lshb)*pow(sh,6) + 
        168.*(-266. + 15.*Lshb)*pow(sh,7) - 
        8.*(-3959. + 210.*Lshb)*pow(sh,8) + 
        3.*(-4351. + 140.*Lshb)*pow(sh,9) + 2720.*pow(sh,10)
        ) - 0.00025856729659175253*pow(-1 + sh,-6)*
      pow(sh,-8)*(162. - 36.*sh - 2914.*pow(sh,2) - 
        5862.*pow(sh,3) + 97530.*pow(sh,4) - 
        329152.*pow(sh,5) - 
        4200.*pow(3.141592653589793,2)*pow(-1 + sh,3)*
         pow(sh,5) + 497696.*pow(sh,6) - 
        286926.*pow(sh,7) - 114303.*pow(sh,8) + 
        259230.*pow(sh,9) - 141000.*pow(sh,10) + 
        22550.*pow(sh,11) - 2975.*pow(sh,12) + 
        600.*pow(sh,13)))*pow(z,5);
else
res += (7.5730667353201575 + 76.74295831935828*(1. - 1.*sh) + 
     333.4828305424486*pow(1. - 1.*sh,2) + 
     1010.6544814238534*pow(1. - 1.*sh,3) + 
     2487.030661606718*pow(1. - 1.*sh,4) + 
     log(z)*(9.618703433213193 + 
        58.798203244964526*(1. - 1.*sh) + 
        212.46474760944307*pow(1. - 1.*sh,2) + 
        578.673609772342*pow(1. - 1.*sh,3) + 
        1319.624054885668*pow(1. - 1.*sh,4)))*pow(z,5);

if(11<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(12<=maxpow)
if(sh<.900001)
res += (-15.638150097869193*Li2sh*pow(-1 + sh,-3)*pow(sh,-4) - 
     15.638150097869193*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-4) - 1.*lz*
      (-15.638150097869193*Lsh*pow(-1 + sh,-3)*pow(sh,-4) - 
        0.00310280755910103*pow(-1 + sh,-2)*pow(sh,-10)*
         (20. + 212.*sh + 992.*pow(sh,2) + 
           2592.*pow(sh,3) + 3492.*pow(sh,4) - 
           33768.*pow(sh,5) + 34250.*pow(sh,6) - 
           12355.*pow(sh,7) - 1855.*pow(sh,8) + 
           795.*pow(sh,9) + 585.*pow(sh,10))) - 
     0.00310280755910103*Lsh*pow(-1 + sh,-8)*pow(sh,-10)*
      (40. + 184.*sh + 40.*pow(sh,2) - 1160.*pow(sh,3) - 
        2240.*pow(sh,4) - 33740.*pow(sh,5) - 
        6.*(-44969. + 840.*Lshb)*pow(sh,6) + 
        315.*(-2447. + 80.*Lshb)*pow(sh,7) - 
        15.*(-80189. + 3360.*Lshb)*pow(sh,8) + 
        40.*(-28549. + 1260.*Lshb)*pow(sh,9) + 
        (669980. - 25200.*Lshb)*pow(sh,10) + 
        (-228338. + 5040.*Lshb)*pow(sh,11) + 
        35770.*pow(sh,12)) - 
     0.00005171345931835051*pow(-1 + sh,-7)*pow(sh,-10)*
      (-440. + 32.*sh + 10212.*pow(sh,2) + 
        23632.*pow(sh,3) - 7888.*pow(sh,4) - 
        1.620528e6*pow(sh,5) + 7.571238e6*pow(sh,6) - 
        50400.*pow(3.141592653589793,2)*pow(-1 + sh,4)*
         pow(sh,6) - 1.5372042e7*pow(sh,7) + 
        1.5504288e7*pow(sh,8) - 5.560242e6*pow(sh,9) - 
        3.213542e6*pow(sh,10) + 3.254015e6*pow(sh,11) - 
        18260.*pow(sh,12) - 907710.*pow(sh,13) + 
        366640.*pow(sh,14) - 57405.*pow(sh,15) + 
        2800.*pow(sh,16)))*pow(z,6);
else
res += (22.715875769290008 + 274.2629779131134*(1. - 1.*sh) + 
     1412.2988649700028*pow(1. - 1.*sh,2) + 
     4950.204882473423*pow(1. - 1.*sh,3) + 
     13834.085987140208*pow(1. - 1.*sh,4) + 
     log(z)*(35.68228692966185 + 
        243.9582443343185*(1. - 1.*sh) + 
        998.3128181029609*pow(1. - 1.*sh,2) + 
        3074.85126299353*pow(1. - 1.*sh,3) + 
        7873.5293215968195*pow(1. - 1.*sh,4)))*pow(z,6);

if(13<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(14<=maxpow)
if(sh<.900001)
res += (-40.9570597801336*Li2sh*pow(-1 + sh,-3)*pow(sh,-5) - 
     40.9570597801336*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-5) - 1.*lz*
      (-40.9570597801336*Lsh*pow(-1 + sh,-3)*pow(sh,-5) - 
        0.0014775274090957288*pow(-1 + sh,-2)*pow(sh,-12)*
         (30. + 380.*sh + 2186.*pow(sh,2) + 
           7436.*pow(sh,3) + 15906.*pow(sh,4) + 
           18216.*pow(sh,5) - 217404.*pow(sh,6) + 
           230279.*pow(sh,7) - 78421.*pow(sh,8) - 
           14581.*pow(sh,9) + 3024.*pow(sh,10) + 
           3864.*pow(sh,11) + 1365.*pow(sh,12))) - 
     0.0014775274090957288*Lsh*pow(-1 + sh,-9)*pow(sh,-12)*
      (-60. - 340.*sh - 312.*pow(sh,2) + 1872.*pow(sh,3) + 
        4980.*pow(sh,4) + 1620.*pow(sh,5) + 
        203850.*pow(sh,6) + 
        (-1.895519e6 + 27720.*Lshb)*pow(sh,7) + 
        (6.594942e6 - 166320.*Lshb)*pow(sh,8) + 
        33.*(-385051. + 12600.*Lshb)*pow(sh,9) + 
        (1.5286135e7 - 554400.*Lshb)*pow(sh,10) + 
        15.*(-794279. + 27720.*Lshb)*pow(sh,11) - 
        6.*(-990013. + 27720.*Lshb)*pow(sh,12) + 
        2.*(-882383. + 13860.*Lshb)*pow(sh,13) + 
        249228.*pow(sh,14)) - 
     3.517922402608878e-6*pow(-1 + sh,-8)*pow(sh,-12)*
      (3900. + 100.*sh - 116036.*pow(sh,2) - 
        329570.*pow(sh,3) + 93490.*pow(sh,4) + 
        1.36222e6*pow(sh,5) + 7.515214e7*pow(sh,6) - 
        4.58367722e8*pow(sh,7) - 
        1.9404e6*pow(3.141592653589793,2)*pow(-1 + sh,5)*
         pow(sh,7) + 1.185571378e9*pow(sh,8) - 
        1.64901962e9*pow(sh,9) + 1.210803485e9*pow(sh,10) - 
        2.77663825e8*pow(sh,11) - 2.28715591e8*pow(sh,12) + 
        1.81552504e8*pow(sh,13) - 5.1683975e7*pow(sh,14) + 
        3.0412585e7*pow(sh,15) - 3.0028425e7*pow(sh,16) + 
        1.2629064e7*pow(sh,17) - 2.061822e6*pow(sh,18) + 
        52920.*pow(sh,19)))*pow(z,7);
else
res += (76.06009440178788 + 1017.2781752351876*(1. - 1.*sh) + 
     5990.892688563418*pow(1. - 1.*sh,2) + 
     23739.93632888451*pow(1. - 1.*sh,3) + 
     74088.64892315648*pow(1. - 1.*sh,4) + 
     log(z)*(131.81760780247544 + 
        1011.2566969703441*(1. - 1.*sh) + 
        4618.653164024247*pow(1. - 1.*sh,2) + 
        15821.68116499002*pow(1. - 1.*sh,3) + 
        44807.95424173389*pow(1. - 1.*sh,4)))*pow(z,7);

if(15<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(16<=maxpow)
if(sh<.900001)
res += (-114.09466653037217*Li2sh*pow(-1 + sh,-3)*pow(sh,-6) - 
     114.09466653037217*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-6) - 1.*lz*
      (-114.09466653037217*Lsh*pow(-1 + sh,-3)*pow(sh,-6) - 
        0.000316613016234799*pow(-1 + sh,-2)*pow(sh,-14)*
         (105. + 1545.*sh + 10505.*pow(sh,2) + 
           43433.*pow(sh,3) + 119873.*pow(sh,4) + 
           221793.*pow(sh,5) + 221793.*pow(sh,6) - 
           3.231657e6*pow(sh,7) + 3.541034e6*pow(sh,8) - 
           1.160656e6*pow(sh,9) - 243376.*pow(sh,10) + 
           26124.*pow(sh,11) + 54544.*pow(sh,12) + 
           27790.*pow(sh,13) + 6790.*pow(sh,14))) - 
     0.000633226032469598*Lsh*pow(-1 + sh,-10)*pow(sh,-14)*
      (105. + 705.*sh + 1085.*pow(sh,2) - 3227.*pow(sh,3) - 
        12621.*pow(sh,4) - 7077.*pow(sh,5) + 
        23415.*pow(sh,6) - 1.52775e6*pow(sh,7) + 
        (1.5332677e7 - 180180.*Lshb)*pow(sh,8) + 
        154.*(-404281. + 8190.*Lshb)*pow(sh,9) - 
        3276.*(-43597. + 1155.*Lshb)*pow(sh,10) + 
        140.*(-1.492544e6 + 45045.*Lshb)*pow(sh,11) - 
        35.*(-5.843231e6 + 180180.*Lshb)*pow(sh,12) + 
        84.*(-1.606567e6 + 45045.*Lshb)*pow(sh,13) - 
        14.*(-4.169089e6 + 90090.*Lshb)*pow(sh,14) + 
        4.*(-3.790859e6 + 45045.*Lshb)*pow(sh,15) + 
        1.820973e6*pow(sh,16)) - 
     3.7692025742237975e-7*pow(-1 + sh,-9)*pow(sh,-14)*
      (-23625. - 2250.*sh + 884825.*pow(sh,2) + 
        3.042036e6*pow(sh,3) + 226209.*pow(sh,4) - 
        1.547673e7*pow(sh,5) - 1.7445585e7*pow(sh,6) - 
        2.27462355e9*pow(sh,7) + 
        1.6881630069e10*pow(sh,8) - 
        5.04504e7*pow(3.141592653589793,2)*pow(-1 + sh,6)*
         pow(sh,8) - 5.3231013434e10*pow(sh,9) + 
        9.3745467315e10*pow(sh,10) - 
        9.75051387e10*pow(sh,11) + 
        5.4985329535e10*pow(sh,12) - 
        7.700748318e9*pow(sh,13) - 
        9.422168487e9*pow(sh,14) + 
        5.032015758e9*pow(sh,15) + 1.2563586e8*pow(sh,16) - 
        1.23426506e9*pow(sh,17) + 
        1.153426148e9*pow(sh,18) - 
        7.67036928e8*pow(sh,19) + 2.79185592e8*pow(sh,20) - 
        4.285204e7*pow(sh,21) + 776160.*pow(sh,22)))*
   pow(z,8);
else
res += (271.5271820060675 + 3880.215714318396*(1. - 1.*sh) + 
     25470.9497140867*pow(1. - 1.*sh,2) + 
     112116.7831963215*pow(1. - 1.*sh,3) + 
     385562.38008219755*pow(1. - 1.*sh,4) + 
     log(z)*(489.0024713143224 + 
        4185.8425376052455*(1. - 1.*sh) + 
        21101.356451405147*pow(1. - 1.*sh,2) + 
        79419.24508622084*pow(1. - 1.*sh,3) + 
        245951.53666868948*pow(1. - 1.*sh,4)))*pow(z,8);

if(17<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(18<=maxpow)
if(sh<.900001)
res += (-332.77611071358547*Li2sh*pow(-1 + sh,-3)*pow(sh,-7) - 
     332.77611071358547*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-7) - 1.*lz*
      (-332.77611071358547*Lsh*pow(-1 + sh,-3)*pow(sh,-7) - 
        0.0009234546306848304*pow(-1 + sh,-2)*pow(sh,-16)*
         (28. + 469.*sh + 3673.*pow(sh,2) + 
           17785.*pow(sh,3) + 59113.*pow(sh,4) + 
           140257.*pow(sh,5) + 231985.*pow(sh,6) + 
           205777.*pow(sh,7) - 3.632057e6*pow(sh,8) + 
           4.091364e6*pow(sh,9) - 1.304928e6*pow(sh,10) - 
           297432.*pow(sh,11) + 14292.*pow(sh,12) + 
           58644.*pow(sh,13) + 35460.*pow(sh,14) + 
           12780.*pow(sh,15) + 2430.*pow(sh,16))) - 
     0.0009234546306848304*Lsh*pow(-1 + sh,-11)*pow(sh,-16)*
      (-56. - 434.*sh - 920.*pow(sh,2) + 1480.*pow(sh,3) + 
        9184.*pow(sh,4) + 8932.*pow(sh,5) - 
        19712.*pow(sh,6) - 36344.*pow(sh,7) + 
        3.49657e6*pow(sh,8) + 
        7.*(-5.358061e6 + 51480.*Lshb)*pow(sh,9) - 
        20.*(-8.630911e6 + 144144.*Lshb)*pow(sh,10) + 
        880.*(-521011. + 11466.*Lshb)*pow(sh,11) - 
        56.*(-1.4125987e7 + 360360.*Lshb)*pow(sh,12) + 
        140.*(-6.677771e6 + 180180.*Lshb)*pow(sh,13) - 
        112.*(-6.885077e6 + 180180.*Lshb)*pow(sh,14) + 
        56.*(-7.869671e6 + 180180.*Lshb)*pow(sh,15) + 
        (1.68053456e8 - 2.88288e6*Lshb)*pow(sh,16) + 
        (-3.8989933e7 + 360360.*Lshb)*pow(sh,17) + 
        4.262544e6*pow(sh,18)) - 
     7.329005005435162e-7*pow(-1 + sh,-10)*pow(sh,-16)*
      (8330. + 1225.*sh - 385185.*pow(sh,2) - 
        1.565725e6*pow(sh,3) - 766913.*pow(sh,4) + 
        8.101569e6*pow(sh,5) + 1.6471637e7*pow(sh,6) - 
        1.4354375e7*pow(sh,7) + 3.953480265e9*pow(sh,8) - 
        3.3767434535e10*pow(sh,9) - 
        7.56756e7*pow(3.141592653589793,2)*pow(-1 + sh,7)*
         pow(sh,9) + 1.25322516107e11*pow(sh,10) - 
        2.66443744245e11*pow(sh,11) + 
        3.52730324065e11*pow(sh,12) - 
        2.89748672815e11*pow(sh,13) + 
        1.29737902497e11*pow(sh,14) - 
        9.132479783e9*pow(sh,15) - 
        2.0967436048e10*pow(sh,16) + 
        9.674219718e9*pow(sh,17) - 
        2.08073817e9*pow(sh,18) + 
        2.119593546e9*pow(sh,19) - 
        2.784214188e9*pow(sh,20) + 
        2.248987986e9*pow(sh,21) - 
        1.186673418e9*pow(sh,22) + 3.6469845e8*pow(sh,23) - 
        5.0148315e7*pow(sh,24) + 720720.*pow(sh,25)))*
   pow(z,9);
else
res += (1006.065639479665 + 15109.542202132543*(1. - 1.*sh) + 
     108519.79668479163*pow(1. - 1.*sh,2) + 
     523317.44480667595*pow(1. - 1.*sh,3) + 
     1.9618209518756133e6*pow(1. - 1.*sh,4) + 
     log(z)*(1824.4508447514058 + 
        17292.722228759816*(1. - 1.*sh) + 
        95376.89127845067*pow(1. - 1.*sh,2) + 
        390749.8979900969*pow(1. - 1.*sh,3) + 
        1.3116595468138563e6*pow(1. - 1.*sh,4)))*pow(z,9);

if(19<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(20<=maxpow)
if(sh<.900001)
res += (-1005.7233568232806*Li2sh*pow(-1 + sh,-3)*pow(sh,-8) - 
     1005.7233568232806*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-8) - 1.*lz*
      (-1005.7233568232806*Lsh*pow(-1 + sh,-3)*pow(sh,-8) - 
        0.00004104242803043691*pow(-1 + sh,-2)*pow(sh,-18)*
         (504. + 9464.*sh + 83804.*pow(sh,2) + 
           463964.*pow(sh,3) + 1.792004e6*pow(sh,4) + 
           5.082116e6*pow(sh,5) + 1.0736996e7*pow(sh,6) + 
           1.6220516e7*pow(sh,7) + 1.2878996e7*pow(sh,8) - 
           2.73934804e8*pow(sh,9) + 
           3.15821466e8*pow(sh,10) - 
           9.8670339e7*pow(sh,11) - 
           2.3977539e7*pow(sh,12) + 157761.*pow(sh,13) + 
           4.274181e6*pow(sh,14) + 2.899395e6*pow(sh,15) + 
           1.241235e6*pow(sh,16) + 359415.*pow(sh,17) + 
           56385.*pow(sh,18))) - 
     0.00004104242803043691*Lsh*pow(-1 + sh,-12)*
      pow(sh,-18)*(1008. + 8848.*sh + 23688.*pow(sh,2) - 
        17352.*pow(sh,3) - 212592.*pow(sh,4) - 
        311184.*pow(sh,5) + 400176.*pow(sh,6) + 
        1.492176e6*pow(sh,7) - 255024.*pow(sh,8) - 
        2.64398904e8*pow(sh,9) - 
        6.*(-5.11641281e8 + 4.08408e6*Lshb)*pow(sh,10) + 
        9.*(-1.747237201e9 + 2.450448e7*Lshb)*pow(sh,11) - 
        1989.*(-2.3808319e7 + 443520.*Lshb)*pow(sh,12) + 
        1848.*(-5.0928893e7 + 1.11384e6*Lshb)*pow(sh,13) - 
        13104.*(-9.960259e6 + 235620.*Lshb)*pow(sh,14) + 
        3528.*(-3.6704249e7 + 875160.*Lshb)*pow(sh,15) - 
        168.*(-5.49270061e8 + 1.225224e7*Lshb)*pow(sh,16) + 
        72.*(-6.45450961e8 + 1.225224e7*Lshb)*pow(sh,17) - 
        288.*(-5.4964186e7 + 765765.*Lshb)*pow(sh,18) + 
        (-3.301634542e9 + 2.450448e7*Lshb)*pow(sh,19) + 
        3.2083623e8*pow(sh,20)) + 
     1.6286677789855916e-8*pow(-1 + sh,-11)*pow(sh,-18)*
      (268128. + 50176.*sh - 1.5037316e7*pow(sh,2) - 
        7.0758368e7*pow(sh,3) - 6.454424e7*pow(sh,4) + 
        3.47363296e8*pow(sh,5) + 9.86787592e8*pow(sh,6) + 
        3.5646688e7*pow(sh,7) - 4.264570016e9*pow(sh,8) + 
        6.1791288328e11*pow(sh,9) - 
        5.890389956722e12*pow(sh,10) + 
        1.02918816e10*pow(3.141592653589793,2)*
         pow(-1 + sh,8)*pow(sh,10) + 
        2.5054270208126e13*pow(sh,11) - 
        6.2290275001696e13*pow(sh,12) + 
        9.9547394852612e13*pow(sh,13) - 
        1.0492568190538e14*pow(sh,14) + 
        7.0557905411966e13*pow(sh,15) - 
        2.5585687891288e13*pow(sh,16) + 
        2.41116416108e11*pow(sh,17) + 
        4.002654161834e12*pow(sh,18) - 
        1.418993445915e12*pow(sh,19) - 
        5.1123112488e10*pow(sh,20) + 
        3.91122982404e11*pow(sh,21) - 
        5.60776090644e11*pow(sh,22) + 
        5.66827442118e11*pow(sh,23) - 
        3.8373727824e11*pow(sh,24) + 
        1.699988427e11*pow(sh,25) - 
        4.480654338e10*pow(sh,26) + 
        5.447537865e9*pow(sh,27) - 6.48648e7*pow(sh,28)))*
   pow(z,10);
else
res += (3810.205573044906 + 59724.74778239659*(1. - 1.*sh) + 
     463067.1377229003*pow(1. - 1.*sh,2) + 
     2.4198049101282065e6*pow(1. - 1.*sh,3) + 
     9.801969439295417e6*pow(1. - 1.*sh,4) + 
     log(z)*(6844.5866215396 + 
        71287.3656645614*(1. - 1.*sh) + 
        427082.75058067543*pow(1. - 1.*sh,2) + 
        1.8906811822573014e6*pow(1. - 1.*sh,3) + 
        6.831129334403158e6*pow(1. - 1.*sh,4)))*pow(z,10);

}return res;
}


double F_19re(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = -4.61812 - 0.0493827*Lsh - 0.06584362139917696*lmu*Lsh + 
   2.814815*lz + lmu*(-1.953360768175583 + 
      1.1851851851851851*lz) + 4.47441*sh + 0.74074*lz*sh + 
   14.4621*z - 0.592593*Lsh*z + 4.796605*lz*z + 
   71.3855*sh*z - 2.66667*Lsh*sh*z + 4.238385*lz*sh*z - 
   0.592595*Lsh*lz*sh*z - 1.0534979423868314*pow(lmu,2) - 
   0.2962975*z*pow(lz,2) + 3.134725*sh*z*pow(lz,2) - 
   0.098765375*z*pow(lz,3) - 0.098765375*sh*z*pow(lz,3) + 
   0.0493826875*sh*z*pow(lz,4) + 37.1282*pow(sh,2) + 
   0.0164609*Lsh*pow(sh,2) + 11.03105*lz*pow(sh,2) + 
   212.74*z*pow(sh,2) - 5.33333*Lsh*z*pow(sh,2) - 
   10.96075*lz*z*pow(sh,2) - 1.185185*Lsh*lz*z*pow(sh,2) + 
   1.3333325*pow(lz,2)*pow(sh,2) + 
   14.2931*z*pow(lz,2)*pow(sh,2) + 
   0.098765375*pow(lz,3)*pow(sh,2) - 
   0.29629625*z*pow(lz,3)*pow(sh,2) + 
   0.148148125*z*pow(lz,4)*pow(sh,2) + 79.7475*pow(sh,3) + 
   0.0219479*Lsh*pow(sh,3) + 28.65855*lz*pow(sh,3) + 
   425.579*z*pow(sh,3) - 8.2963*Lsh*z*pow(sh,3) - 
   34.4008*lz*z*pow(sh,3) - 1.77778*Lsh*lz*z*pow(sh,3) + 
   2.814825*pow(lz,2)*pow(sh,3) + 
   32.33925*z*pow(lz,2)*pow(sh,3) + 
   0.29629625*pow(lz,3)*pow(sh,3) - 
   0.6913575*z*pow(lz,3)*pow(sh,3) + 
   0.29629625*z*pow(lz,4)*pow(sh,3) + 
   lmu*pow(sh,3)*(0.00020902736952119668 - 
      0.0037624926513815404*pow(z,-3)) - 
   0.0759415*pow(sh,3)*pow(z,-3) + 
   lmu*pow(sh,2)*(0.0014109347442680777 - 
      0.025396825396825397*pow(z,-2)) - 
   0.403158*pow(sh,2)*pow(z,-2) - 
   0.00480894*pow(sh,3)*pow(z,-2) + 
   lmu*sh*(0.01316872427983539 - 
      0.23703703703703705*pow(z,-1)) - 
   2.48507*sh*pow(z,-1) - 0.0613169*pow(sh,2)*pow(z,-1) - 
   1.81002*pow(sh,3)*pow(z,-1) - 
   0.4597295*lz*pow(sh,3)*pow(z,-1) - 
   0.04938275*pow(lz,2)*pow(sh,3)*pow(z,-1) + 
   pow(sh,3)*(7.79821*pow(z,-0.5) - 319.726*pow(z,0.5)) - 
   23.3946*sh*pow(z,0.5) - 140.368*pow(sh,2)*pow(z,0.5) + 
   3.8991*pow(z,1.5) - 16.0864*pow(z,2) + 
   4.95977*Lsh*pow(z,2) + 27.12195*lz*pow(z,2) - 
   0.592595*Lsh*lz*pow(z,2) - 18.1301*sh*pow(z,2) + 
   18.6539*Lsh*sh*pow(z,2) + 74.798*lz*sh*pow(z,2) - 
   2.37037*Lsh*lz*sh*pow(z,2) - 
   3.85185*pow(lz,2)*pow(z,2) - 
   0.5925925*Lsh*pow(lz,2)*pow(z,2) - 
   12.2963*sh*pow(lz,2)*pow(z,2) - 
   2.37037*Lsh*sh*pow(lz,2)*pow(z,2) - 
   0.4938275*pow(lz,3)*pow(z,2) - 
   1.3827125*sh*pow(lz,3)*pow(z,2) - 
   44.6829*pow(sh,2)*pow(z,2) + 
   40.786*Lsh*pow(sh,2)*pow(z,2) + 
   136.0075*lz*pow(sh,2)*pow(z,2) - 
   7.1111*Lsh*lz*pow(sh,2)*pow(z,2) - 
   29.77775*pow(lz,2)*pow(sh,2)*pow(z,2) - 
   5.333325*Lsh*pow(lz,2)*pow(sh,2)*pow(z,2) - 
   2.6666625*pow(lz,3)*pow(sh,2)*pow(z,2) - 
   87.8946*pow(sh,3)*pow(z,2) + 
   70.2698*Lsh*pow(sh,3)*pow(z,2) + 
   208.806*lz*pow(sh,3)*pow(z,2) - 
   15.80245*Lsh*lz*pow(sh,3)*pow(z,2) - 
   56.79*pow(lz,2)*pow(sh,3)*pow(z,2) - 
   9.481475*Lsh*pow(lz,2)*pow(sh,3)*pow(z,2) - 
   4.345675*pow(lz,3)*pow(sh,3)*pow(z,2) - 14.73*pow(z,3) - 
   9.20287*Lsh*pow(z,3) - 14.28805*lz*pow(z,3) - 
   0.52675*Lsh*lz*pow(z,3) - 72.89*sh*pow(z,3) - 
   41.6104*Lsh*sh*pow(z,3) - 34.0675*lz*sh*pow(z,3) - 
   1.185185*Lsh*lz*sh*pow(z,3) + 
   5.037025*pow(lz,2)*pow(z,3) + 
   0.7901225*Lsh*pow(lz,2)*pow(z,3) + 
   15.901225*sh*pow(lz,2)*pow(z,3) + 
   3.55555*Lsh*sh*pow(lz,2)*pow(z,3) - 
   137.203*pow(sh,2)*pow(z,3) - 
   111.356*Lsh*pow(sh,2)*pow(z,3) - 
   49.7185*lz*pow(sh,2)*pow(z,3) + 
   42.22225*pow(lz,2)*pow(sh,2)*pow(z,3) + 
   9.481475*Lsh*pow(lz,2)*pow(sh,2)*pow(z,3) - 
   279.268*pow(sh,3)*pow(z,3) - 
   231.893*Lsh*pow(sh,3)*pow(z,3) - 
   73.4265*lz*pow(sh,3)*pow(z,3) + 
   5.92595*Lsh*lz*pow(sh,3)*pow(z,3) + 
   82.81475*pow(lz,2)*pow(sh,3)*pow(z,3) + 
   19.753075*Lsh*pow(lz,2)*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (11.39728026699467 - 1.0534979423868314*pow(lmu,2) - 
     0.03292181069958848*Li2sh*(-8. + 17.*sh)*
      pow(-1 + sh,-1) - 0.03292181069958848*cl2*(2. + sh)*
      sqrt4sh*sqrtsh*pow(sh,-2) - 
     1.*lmu*(-1.1193415637860082*Lsh + 
        0.13168724279835392*ash*(2. + sh)*sqrt4sh*sqrtsh*
         pow(sh,-2) + 0.13168724279835392*(-2. + 29.*sh)*
         pow(sh,-1)) + 0.14814814814814814*pow(Lsh,2)*
      pow(-1 + sh,-3)*pow(sh,2) - 
     1.*Lsh*(0.03292181069958848*ash*(2. + sh)*sqrt4sh*
         sqrtsh*pow(sh,-2) + 
        0.01646090534979424*pow(-1 + sh,-2)*
         (-168. + 307.*sh - 121.*pow(sh,2) + 
           2.*Lshb*(8. - 25.*sh + 17.*pow(sh,2)))) - 
     0.03292181069958848*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-2)*(-4. + 3.*sh + 18.*pow(sh,2) - 
        16.*pow(sh,3) + 5.*pow(sh,4)) - 
     0.09876543209876543*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,-1)*(12. - 33.*sh + 18.*pow(sh,2) - 
        4.*pow(sh,4) + pow(sh,5)) + 
     0.001828989483310471*pow(-1 + sh,-4)*pow(sh,-1)*
      (144. + 2.*sh*(-2068. + 
           75.*pow(3.141592653589793,2)) + 
        (15077. - 618.*pow(3.141592653589793,2))*
         pow(sh,2) + 102.*
         (-214. + 9.*pow(3.141592653589793,2))*pow(sh,3) + 
        (14249. - 615.*pow(3.141592653589793,2))*
         pow(sh,4) + 2.*(-1753. + 
           78.*pow(3.141592653589793,2))*pow(sh,5)))*
   pow(z,0);
else
res += pow(z,0)*(5.605483340182181 - 
     1.9301201034078073*(1. - 1.*sh) - 
     1.1708211541924651*pow(1. - 1.*sh,2) - 
     0.8303057591438543*pow(1. - 1.*sh,3) + 
     log(muh)*(-3.9138369114536733 - 
        1.136144688522592*(1. - 1.*sh) - 
        0.5573265536192934*pow(1. - 1.*sh,2) - 
        0.37357014711105585*pow(1. - 1.*sh,3) - 
        0.27973271946953165*pow(1. - 1.*sh,4)) - 
     0.6410250317311895*pow(1. - 1.*sh,4) - 
     1.0534979423868314*pow(log(muh),2));

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (-0.09876543209876543*sh*pow(Lsh,4)*pow(-1 + sh,-3) + 
     0.5925925925925926*Li2sh*(1. + 2.*sh)*
      pow(-1 + sh,-2) - 0.19753086419753085*(-3. + sh)*
      pow(Lsh,3)*pow(-1 + sh,-2) - 
     7.111111111111111*lmu*pow(sh,-1) - 
     1.*lz*(0.5925925925925926*Lsh*
         (2. + 2.*Lshb*(-1. + sh) + sh)*pow(-1 + sh,-2) + 
        1.1851851851851851*Li2sh*pow(-1 + sh,-1) - 
        0.5925925925925926*pow(Lsh,2)*pow(-1 + sh,-1) - 
        0.19753086419753085*
         (144. + sh*(-135. + pow(3.141592653589793,2)))*
         pow(-1 + sh,-1)*pow(sh,-1)) + 
     0.7123300166871669*pow(-1 + sh,-3)*
      (-3. + 3.*sh + 2.*pow(sh,2)) - 
     0.5925925925925926*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-1)*(2. - 11.*sh + 3.*pow(sh,2)) + 
     0.5925925925925926*Li3sh*pow(-1 + sh,-3)*
      (-3. - 3.*sh + 4.*pow(sh,2)) - 
     1.*pow(Lsh,2)*(1.1851851851851851*Li2sh*sh*
         pow(-1 + sh,-3) + 
        0.09876543209876543*pow(-1 + sh,-3)*
         (12. + 3.*Lshb*(-7. + 5.*sh) + 
           2.*sh*(-6. + pow(3.141592653589793,2)) + 
           3.*pow(sh,2))) - 
     3.5555555555555554*pow(ash,2)*pow(-1 + sh,-4)*
      (-1. + 8.*sh - 5.*pow(sh,2) + pow(sh,3)) - 
     1.*Lsh*(5.698640133497335*sh*pow(-1 + sh,-3) - 
        4.7407407407407405*Li3sh*sh*pow(-1 + sh,-3) + 
        0.5925925925925926*Li2sh*pow(-1 + sh,-3)*
         (-5. + sh + 2.*pow(sh,2)) - 
        0.09876543209876543*pow(-1 + sh,-3)*pow(sh,-1)*
         (-288. + sh*(906. - 6.*Lshb - 
              7.*pow(3.141592653589793,2)) + 
           (-903. - 6.*Lshb + 5.*pow(3.141592653589793,2))*
            pow(sh,2) + 3.*(95. + 4.*Lshb)*pow(sh,3))) - 
     0.019753086419753086*pow(-1 + sh,-4)*pow(sh,-1)*
      (-4.*(-1. + sh)*pow(3.141592653589793,4)*pow(sh,2) + 
        15.*(-1. + sh)*(-20. + 48.*sh + 
           3.*(-13. + 8.*Li4sh)*pow(sh,2) + 11.*pow(sh,3))\
         + 5.*pow(3.141592653589793,2)*
         (-3. + 8.*sh - 10.*pow(sh,2) + 2.*pow(sh,4))))*
   pow(z,1);
else
res += (-0.6372090343808106 - 30.841194974865694*(1. - 1.*sh) - 
     45.8723194923496*pow(1. - 1.*sh,2) - 
     55.64666652217136*pow(1. - 1.*sh,3) + 
     log(z)*(-29.333333333333332 - 
        29.037037037037038*(1. - 1.*sh) - 
        28.921810699588477*pow(1. - 1.*sh,2) - 
        28.854320987654322*pow(1. - 1.*sh,3) - 
        28.8079012345679*pow(1. - 1.*sh,4)) + 
     log(muh)*(-7.111111111111111 - 
        7.111111111111111*(1. - 1.*sh) - 
        7.111111111111111*pow(1. - 1.*sh,2) - 
        7.111111111111111*pow(1. - 1.*sh,3) - 
        7.111111111111111*pow(1. - 1.*sh,4)) - 
     62.91148562558235*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += 0.3950617283950617*(-2. + sh)*pow(3.141592653589793,2)*
   pow(sh,-1)*pow(z,1.5);
else
res += (-3.8991029732698697 - 7.798205946539739*(1. - 1.*sh) - 
     7.798205946539739*pow(1. - 1.*sh,2) - 
     7.798205946539739*pow(1. - 1.*sh,3) - 
     7.798205946539739*pow(1. - 1.*sh,4))*pow(z,1.5);

if(4<=maxpow)
if(sh<.900001)
res += (-0.5925925925925926*Li3shb*(6. + sh)*pow(-1 + sh,-3) - 
     0.5925925925925926*Li3sh*(-11. + 3.*sh)*
      pow(-1 + sh,-3) - 0.09876543209876543*(2. + sh)*
      pow(Lsh,3)*pow(-1 + sh,-3) - 
     1.*lmu*(3.5555555555555554*pow(sh,-2) + 
        7.111111111111111*Lsh*pow(sh,-2)) + 
     0.5925925925925926*Li2sh*pow(-1 + sh,-3)*pow(sh,-2)*
      (-3. + 10.*sh - 9.*pow(sh,2) + pow(sh,3)) + 
     0.5925925925925926*cl2*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-1)*(2. + 8.*pow(sh,2) - 5.*pow(sh,3) + 
        pow(sh,4)) - 0.5925925925925926*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,-1)*
      (-2. - 4.*sh + 24.*pow(sh,2) - 15.*pow(sh,3) + 
        3.*pow(sh,4)) - 0.7123300166871669*pow(-1 + sh,-4)*
      pow(sh,-2)*(64. - 256.*sh + 375.*pow(sh,2) - 
        236.*pow(sh,3) + 59.*pow(sh,4)) + 
     0.14814814814814814*pow(Lsh,2)*pow(-1 + sh,-4)*
      pow(sh,-2)*(185. - 751.*sh + 
        3.*(379. + 2.*Lshb)*pow(sh,2) - 
        1.*(777. + 8.*Lshb)*pow(sh,3) + 
        2.*(100. + Lshb)*pow(sh,4)) - 
     1.*Lsh*(-0.5925925925925926*Li2sh*(-7. + 2.*sh)*
         pow(-1 + sh,-3) - 
        3.5555555555555554*pow(ash,2)*pow(-1 + sh,-4)*
         (-1. - 3.*sh + pow(sh,2)) - 
        0.04938271604938271*pow(-1 + sh,-3)*pow(sh,-2)*
         (-423. + 1236.*sh - 
           1.*(1179. + 46.*pow(3.141592653589793,2))*
            pow(sh,2) + 2.*
            (225. + pow(3.141592653589793,2))*pow(sh,3) + 
           12.*Lshb*(-3. + 10.*sh - 9.*pow(sh,2) + 
              pow(sh,3))) - 
        0.5925925925925926*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*pow(sh,-1)*
         (2. + 8.*pow(sh,2) - 5.*pow(sh,3) + pow(sh,4))) - 
     1.7777777777777777*pow(ash,2)*pow(-1 + sh,-4)*
      (4. - 2.*sh - 24.*pow(sh,2) + 23.*pow(sh,3) - 
        8.*pow(sh,4) + pow(sh,5)) - 
     1.*pow(lz,2)*(-0.2962962962962963*Lsh*(6. + sh)*
         pow(-1 + sh,-3) - 
        0.14814814814814814*pow(-1 + sh,-2)*pow(sh,-2)*
         (188. - 378.*sh + 169.*pow(sh,2) + 12.*pow(sh,3) - 
           6.*pow(sh,4) + pow(sh,5))) - 
     0.024691358024691357*pow(-1 + sh,-4)*pow(sh,-2)*
      (88. - 448.*sh - 3.*(-415. + 48.*cl3)*pow(sh,2) - 
        2.*(917. + 216.*cl3)*pow(sh,3) + 
        (1453. + 144.*cl3)*pow(sh,4) - 693.*pow(sh,5) + 
        210.*pow(sh,6) - 21.*pow(sh,7) - 
        2.*pow(3.141592653589793,2)*
         (-603. + 2441.*sh - 3677.*pow(sh,2) + 
           2457.*pow(sh,3) - 662.*pow(sh,4) + 
           52.*pow(sh,5) - 16.*pow(sh,6) + 2.*pow(sh,7))) - 
     1.*lz*(0.5925925925925926*Li2sh*(6. + sh)*
         pow(-1 + sh,-3) - 
        0.2962962962962963*pow(Lsh,2)*pow(-1 + sh,-2) - 
        7.111111111111111*lmu*pow(sh,-2) - 
        7.111111111111111*pow(ash,2)*pow(-1 + sh,-4)*
         (-1. - 3.*sh + pow(sh,2)) + 
        0.2962962962962963*Lsh*pow(-1 + sh,-3)*pow(sh,-2)*
         (-187. + 566.*sh + 
           3.*(-191. + 4.*Lshb)*pow(sh,2) + 
           2.*(96. + Lshb)*pow(sh,3)) - 
        1.1851851851851851*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*pow(sh,-1)*
         (2. + 8.*pow(sh,2) - 5.*pow(sh,3) + pow(sh,4)) + 
        0.04938271604938271*pow(-1 + sh,-4)*pow(sh,-2)*
         (432. - 1728.*sh + 
           (2511. + 8.*pow(3.141592653589793,2))*
            pow(sh,2) - 2.*
            (735. + 11.*pow(3.141592653589793,2))*pow(sh,3)\
            + (99. + 2.*pow(3.141592653589793,2))*
            pow(sh,4) + 225.*pow(sh,5) - 78.*pow(sh,6) + 
           9.*pow(sh,7))))*pow(z,2);
else
res += pow(z,2)*(-336.0382986459167 - 
     695.8939576145283*(1. - 1.*sh) - 
     1040.3241576582361*pow(1. - 1.*sh,2) - 
     1365.7546667417848*pow(1. - 1.*sh,3) - 
     1671.7824637501126*pow(1. - 1.*sh,4) + 
     log(muh)*(-3.5555555555555554 + 
        7.111111111111111*pow(1. - 1.*sh,2) + 
        16.59259259259259*pow(1. - 1.*sh,3) + 
        27.85185185185185*pow(1. - 1.*sh,4)) + 
     log(z)*(-21.887216272530303 + 
        9.991951790611958*(1. - 1.*sh) + 
        71.95973563934483*pow(1. - 1.*sh,2) + 
        151.94549827445954*pow(1. - 1.*sh,3) + 
        245.72125954180052*pow(1. - 1.*sh,4) + 
        log(muh)*(7.111111111111111 + 
           14.222222222222221*(1. - 1.*sh) + 
           21.333333333333332*pow(1. - 1.*sh,2) + 
           28.444444444444443*pow(1. - 1.*sh,3) + 
           35.55555555555556*pow(1. - 1.*sh,4))) + 
     (27.65432098765432 + 55.67901234567901*(1. - 1.*sh) + 
        83.6*pow(1. - 1.*sh,2) + 
        111.39753086419753*pow(1. - 1.*sh,3) + 
        139.20987654320987*pow(1. - 1.*sh,4))*pow(log(z),2));

if(5<=maxpow)
if(sh<.900001)
res += -0.05267489711934156*pow(3.141592653589793,2)*pow(sh,-3)*
   (3. + 14.*sh + 3.*pow(sh,2))*pow(z,2.5);
else
res += (-10.397607928719653 - 20.795215857439306*(1. - 1.*sh) - 
     32.75246497546691*pow(1. - 1.*sh,2) - 
     46.26935528280246*pow(1. - 1.*sh,3) - 
     61.34588677944595*pow(1. - 1.*sh,4))*pow(z,2.5);

if(6<=maxpow)
if(sh<.900001)
res += (-0.7901234567901234*Li3shb*(2. + sh)*pow(-1 + sh,-4) - 
     1.*lmu*(-6.320987654320987*pow(sh,-3) + 
        9.481481481481481*Lsh*pow(sh,-3)) + 
     1.1851851851851851*Li3sh*pow(-1 + sh,-3)*pow(sh,-1) - 
     0.3950617283950617*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-1) + 0.4748866777914446*pow(-1 + sh,-4)*
      pow(sh,-1)*(3. + sh + 2.*pow(sh,2)) - 
     0.06584362139917696*Li2sh*pow(-1 + sh,-4)*pow(sh,-3)*
      (-36. + 144.*sh - 234.*pow(sh,2) + 208.*pow(sh,3) - 
        73.*pow(sh,4) + 9.*pow(sh,5)) - 
     0.01646090534979424*pow(Lsh,2)*pow(-1 + sh,-5)*
      pow(sh,-4)*(-12. + 3682.*sh - 18347.*pow(sh,2) + 
        (36889. + 36.*Lshb)*pow(sh,3) - 
        2.*(18563. + 36.*Lshb)*pow(sh,4) + 
        4.*(4679. + 9.*Lshb)*pow(sh,5) - 3748.*pow(sh,6) - 
        18.*pow(sh,7)) + 
     0.3950617283950617*pow(ash,2)*pow(-1 + sh,-4)*
      (16. - 22.*sh - 171.*pow(sh,2) + 336.*pow(sh,3) - 
        300.*pow(sh,4) + 141.*pow(sh,5) - 33.*pow(sh,6) + 
        3.*pow(sh,7)) - 1.*pow(lz,2)*
      (-0.3950617283950617*Lsh*(2. + sh)*pow(-1 + sh,-4) + 
        0.01646090534979424*pow(-1 + sh,-3)*pow(sh,-4)*
         (-3. + 3685.*sh - 11046.*pow(sh,2) + 
           11061.*pow(sh,3) - 3604.*pow(sh,4) - 
           132.*pow(sh,5) + 321.*pow(sh,6) - 
           378.*pow(sh,7) + 222.*pow(sh,8) - 
           60.*pow(sh,9) + 6.*pow(sh,10))) - 
     0.13168724279835392*ash*pow(-1 + sh,-3)*
      (-8. - 21.*sh - 17.*pow(sh,2) + 23.*pow(sh,3) - 
        8.*pow(sh,4) + pow(sh,5))*pow(-((-4 + sh)*sh),0.5)\
      - 1.*Lsh*(-2.3703703703703702*(2. + sh)*pow(ash,2)*
         pow(-1 + sh,-4) + 
        1.1851851851851851*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-1) + 0.0054869684499314125*pow(-1 + sh,-4)*
         pow(sh,-4)*(30. + (12452. - 432.*Lshb)*sh + 
           2.*(-25315. + 864.*Lshb)*pow(sh,2) + 
           36.*(-78.*Lshb + 
              5.*(424. + pow(3.141592653589793,2)))*
            pow(sh,3) + (-50317. + 2496.*Lshb - 
              36.*pow(3.141592653589793,2))*pow(sh,4) + 
           (12496. - 876.*Lshb + 
              72.*pow(3.141592653589793,2))*pow(sh,5) + 
           27.*(3. + 4.*Lshb)*pow(sh,6)) + 
        0.3950617283950617*ash*pow(-1 + sh,-3)*
         (4. + 15.*sh - 29.*pow(sh,2) + 23.*pow(sh,3) - 
           8.*pow(sh,4) + pow(sh,5))*
         pow(-((-4 + sh)*sh),0.5)) - 
     1.*lz*(0.7901234567901234*Li2sh*(2. + sh)*
         pow(-1 + sh,-4) - 
        4.7407407407407405*(2. + sh)*pow(ash,2)*
         pow(-1 + sh,-4) - 
        9.481481481481481*lmu*pow(sh,-3) - 
        0.5925925925925926*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-1) + 0.03292181069958848*Lsh*
         pow(-1 + sh,-4)*pow(sh,-4)*
         (-6. + 3682.*sh - 14713.*pow(sh,2) + 
           22170.*pow(sh,3) + 
           6.*(-2491. + 8.*Lshb)*pow(sh,4) + 
           6.*(631. + 4.*Lshb)*pow(sh,5) - 9.*pow(sh,6)) + 
        0.0054869684499314125*pow(-1 + sh,-3)*pow(sh,-4)*
         (15. + 12482.*sh - 37473.*pow(sh,2) + 
           37278.*pow(sh,3) - 12305.*pow(sh,4) + 
           498.*pow(sh,5) - 1215.*pow(sh,6) + 
           606.*pow(sh,7) - 84.*pow(sh,8) - 24.*pow(sh,9) + 
           6.*pow(sh,10)) + 
        0.7901234567901234*ash*pow(-1 + sh,-3)*
         (4. + 15.*sh - 29.*pow(sh,2) + 23.*pow(sh,3) - 
           8.*pow(sh,4) + pow(sh,5))*
         pow(-((-4 + sh)*sh),0.5)) - 
     0.0027434842249657062*pow(-1 + sh,-4)*pow(sh,-4)*
      (19. + 31332.*sh - 125971.*pow(sh,2) + 
        189649.*pow(sh,3) - 94.*pow(sh,11) + 
        6.*pow(3.141592653589793,2)*
         (-6. + 3838.*sh - 15355.*pow(sh,2) + 
           23258.*pow(sh,3) - 15790.*pow(sh,4) + 
           4134.*pow(sh,5) - 299.*pow(sh,6) + 
           440.*pow(sh,7) - 400.*pow(sh,8) + 
           188.*pow(sh,9) - 44.*pow(sh,10) + 4.*pow(sh,11))\
         + pow(sh,4)*(-125525. + 1728.*cl3 - 
           576.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
        12.*pow(sh,5)*(2563. + 72.*cl3 - 
           132.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
        2.*pow(sh,10)*(451. + 
           72.*cl2*pow(-((-4 + sh)*sh),0.5)) - 
        4.*pow(sh,9)*(791. + 
           324.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
        pow(sh,8)*(4810. + 
           4464.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
        pow(sh,6)*(-343. + 
           6336.*cl2*pow(-((-4 + sh)*sh),0.5)) - 
        1.*pow(sh,7)*(2371. + 
           7488.*cl2*pow(-((-4 + sh)*sh),0.5))))*pow(z,3);
else
res += pow(z,3)*(-691.9182670329545 - 
     2017.613655726338*(1. - 1.*sh) - 
     3881.550454689942*pow(1. - 1.*sh,2) - 
     6209.7474017909*pow(1. - 1.*sh,3) - 
     8925.087722919276*pow(1. - 1.*sh,4) + 
     log(muh)*(6.320987654320987 + 
        28.444444444444443*(1. - 1.*sh) + 
        71.11111111111111*pow(1. - 1.*sh,2) + 
        137.4814814814815*pow(1. - 1.*sh,3) + 
        229.92592592592592*pow(1. - 1.*sh,4)) + 
     log(z)*(65.87937511351353 + 
        322.6369826409675*(1. - 1.*sh) + 
        831.0074785910778*pow(1. - 1.*sh,2) + 
        1624.0261584651576*pow(1. - 1.*sh,3) + 
        2734.9197954441984*pow(1. - 1.*sh,4) + 
        log(muh)*(9.481481481481481 + 
           28.444444444444443*(1. - 1.*sh) + 
           56.888888888888886*pow(1. - 1.*sh,2) + 
           94.81481481481481*pow(1. - 1.*sh,3) + 
           142.22222222222223*pow(1. - 1.*sh,4))) + 
     (59.7037037037037 + 181.14567901234568*(1. - 1.*sh) + 
        362.4493827160494*pow(1. - 1.*sh,2) + 
        603.5673133450912*pow(1. - 1.*sh,3) + 
        905.1428571428571*pow(1. - 1.*sh,4))*pow(log(z),2));

if(7<=maxpow)
if(sh<.900001)
res += -0.004514991181657848*pow(3.141592653589793,2)*pow(sh,-5)*
   (15. + 108.*sh + 314.*pow(sh,2) + 108.*pow(sh,3) + 
     15.*pow(sh,4))*pow(z,3.5);
else
res += (-24.954259028927165 - 74.8627770867815*(1. - 1.*sh) - 
     157.21183188224114*pow(1. - 1.*sh,2) - 
     279.48770112398427*pow(1. - 1.*sh,3) - 
     449.8450801732495*pow(1. - 1.*sh,4))*pow(z,3.5);

if(8<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-19.555555555555557*pow(sh,-4) + 
        21.333333333333332*Lsh*pow(sh,-4)) - 
     2.374433388957223*pow(-1 + sh,-3)*pow(sh,-2) + 
     1.9753086419753085*Li3sh*pow(-1 + sh,-3)*pow(sh,-2) - 
     0.6584362139917695*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-2) - 0.09876543209876543*Li2sh*
      pow(-1 + sh,-5)*pow(sh,-4)*
      (54. - 268.*sh + 544.*pow(sh,2) - 570.*pow(sh,3) + 
        292.*pow(sh,4) - 58.*pow(sh,5) - 6.*pow(sh,6) + 
        3.*pow(sh,7)) - 1.7777777777777777*sh*pow(ash,2)*
      pow(-1 + sh,-4)*(-24. - 3.*sh + 174.*pow(sh,2) - 
        390.*pow(sh,3) + 411.*pow(sh,4) - 241.*pow(sh,5) + 
        80.*pow(sh,6) - 14.*pow(sh,7) + pow(sh,8)) - 
     0.01646090534979424*pow(Lsh,2)*pow(-1 + sh,-6)*
      pow(sh,-6)*(6. + 14.*sh - 9747.*pow(sh,2) + 
        58077.*pow(sh,3) - 
        3.*(48391. + 20.*Lshb)*pow(sh,4) + 
        3.*(64669. + 60.*Lshb)*pow(sh,5) - 
        15.*(9737. + 12.*Lshb)*pow(sh,6) + 
        (58789. + 60.*Lshb)*pow(sh,7) - 9906.*pow(sh,8) + 
        27.*pow(sh,9) - 9.*pow(sh,10)) + 
     0.00823045267489712*pow(lz,2)*pow(sh,-6)*
      (-3. - 25.*sh + 19344.*pow(sh,2) + 73.*pow(sh,4) + 
        3.*pow(sh,5) + 180.*pow(sh,6) + 36.*pow(sh,7) - 
        738.*pow(sh,8) + 612.*pow(sh,9) - 180.*pow(sh,10) + 
        18.*pow(sh,11)) + 
     0.09876543209876543*ash*pow(-1 + sh,-3)*
      (-6. - 41.*sh - 239.*pow(sh,2) + 671.*pow(sh,3) - 
        680.*pow(sh,4) + 329.*pow(sh,5) - 77.*pow(sh,6) + 
        7.*pow(sh,7))*pow(-((-4 + sh)*sh),0.5) - 
     1.*lz*(-21.333333333333332*lmu*pow(sh,-4) - 
        0.9876543209876543*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-2) - 0.03292181069958848*Lsh*
         pow(-1 + sh,-5)*pow(sh,-6)*
         (-3. - 10.*sh + 9722.*pow(sh,2) - 
           48430.*pow(sh,3) + 96898.*pow(sh,4) - 
           97142.*pow(sh,5) + 48736.*pow(sh,6) - 
           9804.*pow(sh,7) + 3.*pow(sh,8) + 3.*pow(sh,9)) - 
        0.00027434842249657066*pow(-1 + sh,-4)*pow(sh,-6)*
         (105. + 55.*sh + 963530.*pow(sh,2) - 
           3.85233e6*pow(sh,3) + 5.76189e6*pow(sh,4) - 
           3.806202e6*pow(sh,5) + 923844.*pow(sh,6) + 
           1154.*pow(sh,7) + 54349.*pow(sh,8) - 
           76131.*pow(sh,9) + 4716.*pow(sh,10) + 
           82440.*pow(sh,11) - 83970.*pow(sh,12) + 
           36900.*pow(sh,13) - 7740.*pow(sh,14) + 
           630.*pow(sh,15)) - 
        1.1851851851851851*ash*
         (-6. - 13.*sh + 20.*pow(sh,2) - 8.*pow(sh,3) + 
           pow(sh,4))*pow(-((-4 + sh)*sh),0.5)) - 
     1.*Lsh*(1.9753086419753085*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-2) + 0.0027434842249657062*pow(-1 + sh,-5)*
         pow(sh,-6)*(-21. + 10.*sh + 
           2.*(-48097. + 972.*Lshb)*pow(sh,2) + 
           (483970. - 9648.*Lshb)*pow(sh,3) + 
           (-972667. + 19584.*Lshb - 
              600.*pow(3.141592653589793,2))*pow(sh,4) + 
           8.*(122107. - 2565.*Lshb + 
              150.*pow(3.141592653589793,2))*pow(sh,5) + 
           2.*(-245429. + 5256.*Lshb - 
              300.*pow(3.141592653589793,2))*pow(sh,6) + 
           (98142. - 2088.*Lshb)*pow(sh,7) - 
           6.*(7. + 36.*Lshb)*pow(sh,8) + 
           6.*(5. + 18.*Lshb)*pow(sh,9)) - 
        0.5925925925925926*ash*
         (-6. - 13.*sh + 20.*pow(sh,2) - 8.*pow(sh,3) + 
           pow(sh,4))*pow(-((-4 + sh)*sh),0.5)) - 
     4.572473708276177e-6*pow(-1 + sh,-5)*pow(sh,-6)*
      (-1200.*pow(3.141592653589793,2)*
         (-9. - 30.*sh + 30192.*pow(sh,2) - 
           150534.*pow(sh,3) + 301774.*pow(sh,4) - 
           303542.*pow(sh,5) + 152986.*pow(sh,6) - 
           30076.*pow(sh,7) - 1033.*pow(sh,8) - 
           2857.*pow(sh,9) + 10122.*pow(sh,10) - 
           14418.*pow(sh,11) + 11736.*pow(sh,12) - 
           5778.*pow(sh,13) + 1692.*pow(sh,14) - 
           270.*pow(sh,15) + 18.*pow(sh,16)) + 
        (-1. + sh)*(2775. - 2775.*sh + 
           1.836255e7*pow(sh,2) - 7.415055e7*pow(sh,3) + 
           1.1249425e8*pow(sh,4) - 7.6337698e7*pow(sh,5) + 
           86850.*pow(sh,15) + 
           pow(sh,8)*(4.883011e6 - 
              4.6656e6*cl2*pow(-((-4 + sh)*sh),0.5)) - 
           900.*pow(sh,14)*
            (1249. + 144.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
           900.*pow(sh,13)*
            (6445. + 1728.*cl2*pow(-((-4 + sh)*sh),0.5)) - 
           4050.*pow(sh,12)*
            (3755. + 1856.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
           4500.*pow(sh,11)*
            (4681. + 4176.*cl2*pow(-((-4 + sh)*sh),0.5)) + 
           12.*pow(sh,6)*
            (1.746143e6 + 
              64800.*cl2*pow(-((-4 + sh)*sh),0.5)) - 
           2.*pow(sh,7)*(1.393817e6 + 
              712800.*cl2*pow(-((-4 + sh)*sh),0.5)) - 
           36.*pow(sh,10)*
            (374591. + 716400.*cl2*pow(-((-4 + sh)*sh),0.5))
             + 3.*pow(sh,9)*
            (-523. + 6.1344e6*cl2*pow(-((-4 + sh)*sh),0.5)))
        ))*pow(z,4);
else
res += pow(z,4)*(-1672.4687901566804 - 
     6425.515582048289*(1. - 1.*sh) - 
     15411.783043279445*pow(1. - 1.*sh,2) - 
     29568.2502704632*pow(1. - 1.*sh,3) - 
     49534.42028818623*pow(1. - 1.*sh,4) + 
     log(muh)*(19.555555555555557 + 
        99.55555555555556*(1. - 1.*sh) + 
        291.55555555555554*pow(1. - 1.*sh,2) + 
        654.2222222222222*pow(1. - 1.*sh,3) + 
        1251.5555555555557*pow(1. - 1.*sh,4)) + 
     log(z)*(253.5498382001439 + 
        1369.6655601827902*(1. - 1.*sh) + 
        4072.304539664025*pow(1. - 1.*sh,2) + 
        9174.433775454903*pow(1. - 1.*sh,3) + 
        17618.760992657026*pow(1. - 1.*sh,4) + 
        log(muh)*(21.333333333333332 + 
           85.33333333333333*(1. - 1.*sh) + 
           213.33333333333334*pow(1. - 1.*sh,2) + 
           426.6666666666667*pow(1. - 1.*sh,3) + 
           746.6666666666666*pow(1. - 1.*sh,4))) + 
     (159.01234567901236 + 638.8148148148148*(1. - 1.*sh) + 
        1591.9506172839506*pow(1. - 1.*sh,2) + 
        3177.448559670782*pow(1. - 1.*sh,3) + 
        5557.119341563786*pow(1. - 1.*sh,4))*pow(log(z),2));

if(9<=maxpow)
if(sh<.900001)
res += -0.0010749979003947259*pow(3.141592653589793,2)*pow(sh,-7)*
   (35. + 330.*sh + 1389.*pow(sh,2) + 3212.*pow(sh,3) + 
     1389.*pow(sh,4) + 330.*pow(sh,5) + 35.*pow(sh,6))*
   pow(z,4.5);
else
res += (-71.2978829397919 - 285.1915317591676*(1. - 1.*sh) - 
     745.0628767208254*pow(1. - 1.*sh,2) - 
     1586.3778954103698*pow(1. - 1.*sh,3) - 
     2982.415906901117*pow(1. - 1.*sh,4))*pow(z,4.5);

if(10<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-58.785185185185185*pow(sh,-5) + 
        56.888888888888886*Lsh*pow(sh,-5)) - 
     4.986310116810168*pow(-1 + sh,-3)*pow(sh,-3) + 
     4.148148148148148*Li3sh*pow(-1 + sh,-3)*pow(sh,-3) - 
     1.382716049382716*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-3) - 0.3950617283950617*cl2*sh*sqrt4sh*sqrtsh*
      (44. + 108.*sh - 221.*pow(sh,2) + 132.*pow(sh,3) - 
        33.*pow(sh,4) + 3.*pow(sh,5)) - 
     0.03950617283950617*ash*sh*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*(-496. + 326.*sh + 6147.*pow(sh,2) - 
        16495.*pow(sh,3) + 18680.*pow(sh,4) - 
        11251.*pow(sh,5) + 3760.*pow(sh,6) - 
        658.*pow(sh,7) + 47.*pow(sh,8)) - 
     0.19753086419753085*Li2sh*pow(-1 + sh,-6)*pow(sh,-5)*
      (-72. + 429.*sh - 1073.*pow(sh,2) + 1442.*pow(sh,3) - 
        1092.*pow(sh,4) + 435.*pow(sh,5) - 47.*pow(sh,6) - 
        6.*pow(sh,7) - 1.*pow(sh,8) + pow(sh,9)) + 
     1.1851851851851851*sh*pow(ash,2)*pow(-1 + sh,-4)*
      (-24. + 162.*sh + 114.*pow(sh,2) - 1809.*pow(sh,3) + 
        4224.*pow(sh,4) - 4957.*pow(sh,5) + 
        3423.*pow(sh,6) - 1445.*pow(sh,7) + 
        366.*pow(sh,8) - 51.*pow(sh,9) + 3.*pow(sh,10)) - 
     1.*Lsh*(4.148148148148148*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-3) + 0.3950617283950617*ash*sh*sqrt4sh*
         sqrtsh*(44. + 108.*sh - 221.*pow(sh,2) + 
           132.*pow(sh,3) - 33.*pow(sh,4) + 3.*pow(sh,5)) + 
        0.00005486968449931413*pow(-1 + sh,-6)*pow(sh,-8)*
         (486. - 108.*sh - 8742.*pow(sh,2) + 
           (1.6072738e7 - 259200.*Lshb)*pow(sh,3) + 
           6.*(-1.6103209e7 + 257400.*Lshb)*pow(sh,4) + 
           24.*(1.0092821e7 - 160950.*Lshb + 
              2625.*pow(3.141592653589793,2))*pow(sh,5) + 
           4.*(-8.0991623e7 + 1.2978e6*Lshb - 
              47250.*pow(3.141592653589793,2))*pow(sh,6) + 
           6.*(4.0636147e7 - 655200.*Lshb + 
              31500.*pow(3.141592653589793,2))*pow(sh,7) + 
           3.*(-3.2644121e7 + 522000.*Lshb - 
              21000.*pow(3.141592653589793,2))*pow(sh,8) - 
           2.*(-8.202737e6 + 84600.*Lshb)*pow(sh,9) - 
           900.*(17. + 24.*Lshb)*pow(sh,10) - 
           450.*(-1. + 8.*Lshb)*pow(sh,11) + 
           75.*(7. + 48.*Lshb)*pow(sh,12))) - 
     0.0016460905349794238*pow(Lsh,2)*pow(-1 + sh,-7)*
      pow(sh,-8)*(-36. - 126.*sh + 84.*pow(sh,2) + 
        299648.*pow(sh,3) - 2.087099e6*pow(sh,4) + 
        60.*(104197. + 21.*Lshb)*pow(sh,5) - 
        2.*(5.211467e6 + 2520.*Lshb)*pow(sh,6) + 
        56.*(186416. + 135.*Lshb)*pow(sh,7) - 
        12.*(523459. + 420.*Lshb)*pow(sh,8) + 
        (2.104169e6 + 1260.*Lshb)*pow(sh,9) - 
        303404.*pow(sh,10) + 300.*pow(sh,11) + 
        120.*pow(sh,12) - 60.*pow(sh,13)) + 
     0.0008230452674897119*pow(lz,2)*pow(sh,-8)*
      (-18. - 189.*sh - 903.*pow(sh,2) + 
        594928.*pow(sh,3) + 630.*pow(sh,4) + 
        1383.*pow(sh,5) + 1839.*pow(sh,6) + 18.*pow(sh,7) + 
        3120.*pow(sh,8) + 8160.*pow(sh,9) + 
        1440.*pow(sh,10) - 46560.*pow(sh,11) + 
        51720.*pow(sh,12) - 23040.*pow(sh,13) + 
        4680.*pow(sh,14) - 360.*pow(sh,15)) - 
     1.*lz*(-56.888888888888886*lmu*pow(sh,-5) - 
        2.074074074074074*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-3) + 0.7901234567901234*ash*sh*sqrt4sh*
         sqrtsh*(44. + 108.*sh - 221.*pow(sh,2) + 
           132.*pow(sh,3) - 33.*pow(sh,4) + 3.*pow(sh,5)) - 
        0.0032921810699588477*Lsh*pow(-1 + sh,-6)*
         pow(sh,-8)*(18. + 81.*sh + 39.*pow(sh,2) - 
           299147.*pow(sh,3) + 1.788834e6*pow(sh,4) - 
           4.467993e6*pow(sh,5) + 5.959219e6*pow(sh,6) - 
           4.474299e6*pow(sh,7) + 1.792497e6*pow(sh,8) - 
           297944.*pow(sh,9) - 450.*pow(sh,10) + 
           90.*pow(sh,11) + 15.*pow(sh,12)) + 
        7.838526357044876e-6*pow(-1 + sh,-5)*pow(sh,-8)*
         (1701. + 1323.*sh - 29274.*pow(sh,2) + 
           1.12541443e8*pow(sh,3) - 
           5.61871835e8*pow(sh,4) + 
           1.121615551e9*pow(sh,5) - 
           1.117743382e9*pow(sh,6) + 
           5.54683001e8*pow(sh,7) - 
           1.07408773e8*pow(sh,8) - 4.03983e6*pow(sh,9) + 
           4.371768e6*pow(sh,10) + 4.551324e6*pow(sh,11) - 
           1.1897697e7*pow(sh,12) - 1.323264e7*pow(sh,13) + 
           6.277908e7*pow(sh,14) - 8.508528e7*pow(sh,15) + 
           6.212682e7*pow(sh,16) - 2.701314e7*pow(sh,17) + 
           6.98418e6*pow(sh,18) - 990360.*pow(sh,19) + 
           59220.*pow(sh,20))) - 
     2.7994736989445985e-8*pow(-1 + sh,-6)*pow(sh,-8)*
      (161406. - 318843.*sh - 1.910657e6*pow(sh,2) + 
        2.6587841e7*pow(sh,3) - 4.35567027e8*pow(sh,4) + 
        2.014488392e9*pow(sh,5) - 4.239785466e9*pow(sh,6) + 
        4.472946066e9*pow(sh,7) - 1.480821324e9*pow(sh,8) - 
        2.199797883e9*pow(sh,9) + 
        2.944201467e9*pow(sh,10) + 
        1.246759469e9*pow(sh,11) - 
        2.466843039e9*pow(sh,12) - 
        1.8171607842e10*pow(sh,13) + 
        6.053910752e10*pow(sh,14) - 
        8.996385496e10*pow(sh,15) + 
        7.96292826e10*pow(sh,16) - 
        4.509057616e10*pow(sh,17) + 
        1.647058952e10*pow(sh,18) - 
        3.74875284e9*pow(sh,19) + 4.8245988e8*pow(sh,20) - 
        2.674812e7*pow(sh,21) + 
        58800.*pow(3.141592653589793,2)*
         (-18. - 81.*sh - 39.*pow(sh,2) + 
           308147.*pow(sh,3) - 1.843944e6*pow(sh,4) + 
           4.610871e6*pow(sh,5) - 6.160013e6*pow(sh,6) + 
           4.635393e6*pow(sh,7) - 1.862435e6*pow(sh,8) + 
           312614.*pow(sh,9) + 3132.*pow(sh,10) - 
           3736.*pow(sh,11) - 77479.*pow(sh,12) + 
           318588.*pow(sh,13) - 608560.*pow(sh,14) + 
           702440.*pow(sh,15) - 529920.*pow(sh,16) + 
           267160.*pow(sh,17) - 89120.*pow(sh,18) + 
           18840.*pow(sh,19) - 2280.*pow(sh,20) + 
           120.*pow(sh,21))))*pow(z,5);
else
res += pow(z,5)*(-4875.039604802492 - 
     23394.026843086856*(1. - 1.*sh) - 
     67666.42652379921*pow(1. - 1.*sh,2) - 
     152266.3652960926*pow(1. - 1.*sh,3) - 
     292874.8144929396*pow(1. - 1.*sh,4) + 
     log(muh)*(58.785185185185185 + 
        350.81481481481484*(1. - 1.*sh) + 
        1194.6666666666667*pow(1. - 1.*sh,2) + 
        3072.*pow(1. - 1.*sh,3) + 
        6641.777777777777*pow(1. - 1.*sh,4)) + 
     log(z)*(847.677812246958 + 
        5397.215321438122*(1. - 1.*sh) + 
        18627.480751808722*pow(1. - 1.*sh,2) + 
        48121.18079162945*pow(1. - 1.*sh,3) + 
        104649.22541796633*pow(1. - 1.*sh,4) + 
        log(muh)*(56.888888888888886 + 
           284.44444444444446*(1. - 1.*sh) + 
           853.3333333333334*pow(1. - 1.*sh,2) + 
           1991.111111111111*pow(1. - 1.*sh,3) + 
           3982.222222222222*pow(1. - 1.*sh,4))) + 
     (491.23292181069957 + 
        2460.5102880658437*(1. - 1.*sh) + 
        7344.419753086419*pow(1. - 1.*sh,2) + 
        17100.213991769546*pow(1. - 1.*sh,3) + 
        34182.45267489712*pow(1. - 1.*sh,4))*pow(log(z),2));

if(11<=maxpow)
if(sh<.900001)
res += -0.00007600995255316243*pow(3.141592653589793,2)*pow(sh,-9)*
   (315. + 3640.*sh + 19380.*pow(sh,2) + 62088.*pow(sh,3) + 
     124834.*pow(sh,4) + 62088.*pow(sh,5) + 
     19380.*pow(sh,6) + 3640.*pow(sh,7) + 315.*pow(sh,8))*
   pow(z,5.5);
else
res += (-221.8156358126859 - 1109.0781790634296*(1. - 1.*sh) - 
     3460.3239186779006*pow(1. - 1.*sh,2) - 
     8562.083542369677*pow(1. - 1.*sh,3) - 
     18357.620459597754*pow(1. - 1.*sh,4))*pow(z,5.5);

if(12<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-182.91358024691357*pow(sh,-6) + 
        165.92592592592592*Lsh*pow(sh,-6)) - 
     11.967144280344405*pow(-1 + sh,-3)*pow(sh,-4) + 
     9.955555555555556*Li3sh*pow(-1 + sh,-3)*pow(sh,-4) - 
     3.3185185185185184*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-4) + 0.4609053497942387*cl2*sh*sqrt4sh*sqrtsh*
      (20. - 194.*sh - 657.*pow(sh,2) + 1581.*pow(sh,3) - 
        1239.*pow(sh,4) + 462.*pow(sh,5) - 84.*pow(sh,6) + 
        6.*pow(sh,7)) + 0.0043895747599451305*ash*sh*
      sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      (-3230. + 42428.*sh + 5415.*pow(sh,2) - 
        547510.*pow(sh,3) + 1.454143e6*pow(sh,4) - 
        1.806873e6*pow(sh,5) + 1.280646e6*pow(sh,6) - 
        546171.*pow(sh,7) + 138714.*pow(sh,8) - 
        19329.*pow(sh,9) + 1137.*pow(sh,10)) - 
     1.382716049382716*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,2)*
      (210. - 870.*sh - 1395.*pow(sh,2) + 
        13113.*pow(sh,3) - 31009.*pow(sh,4) + 
        39370.*pow(sh,5) - 30843.*pow(sh,6) + 
        15585.*pow(sh,7) - 5091.*pow(sh,8) + 
        1038.*pow(sh,9) - 120.*pow(sh,10) + 6.*pow(sh,11))\
      - 0.0032921810699588477*Li2sh*pow(-1 + sh,-7)*
      pow(sh,-6)*(12600. - 87696.*sh + 262296.*pow(sh,2) - 
        436590.*pow(sh,3) + 435240.*pow(sh,4) - 
        257040.*pow(sh,5) + 79436.*pow(sh,6) - 
        8456.*pow(sh,7) - 360.*pow(sh,9) + 45.*pow(sh,11))\
      - 1.*Lsh*(9.955555555555556*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-4) - 0.4609053497942387*ash*sh*sqrt4sh*
         sqrtsh*(20. - 194.*sh - 657.*pow(sh,2) + 
           1581.*pow(sh,3) - 1239.*pow(sh,4) + 
           462.*pow(sh,5) - 84.*pow(sh,6) + 6.*pow(sh,7)) + 
        0.000010973936899862826*pow(-1 + sh,-7)*pow(sh,-10)*
         (-1320. + 96.*sh + 30636.*pow(sh,2) + 
           70896.*pow(sh,3) + 
           8.*(-3.4452983e7 + 472500.*Lshb)*pow(sh,4) - 
           112.*(-1.7229823e7 + 234900.*Lshb)*pow(sh,5) + 
           6.*(-9.66264881e8 + 1.31148e7*Lshb - 
              126000.*pow(3.141592653589793,2))*pow(sh,6) + 
           (9.681150074e9 - 1.30977e8*Lshb + 
              3.024e6*pow(3.141592653589793,2))*pow(sh,7) + 
           2.*(-4.851617443e9 + 6.5286e7*Lshb - 
              2.268e6*pow(3.141592653589793,2))*pow(sh,8) + 
           24.*(2.43237251e8 - 3.213e6*Lshb + 
              126000.*pow(3.141592653589793,2))*pow(sh,9) + 
           3.*(-6.50704647e8 + 7.9436e6*Lshb - 
              252000.*pow(3.141592653589793,2))*pow(sh,10)\
            - 60.*(-4.666787e6 + 42280.*Lshb)*pow(sh,11) - 
           23730.*pow(sh,12) - 
           60.*(923. + 1800.*Lshb)*pow(sh,13) + 
           4995.*pow(sh,14) + 
           135.*(9. + 100.*Lshb)*pow(sh,15))) - 
     0.0003292181069958848*pow(Lsh,2)*pow(-1 + sh,-8)*
      pow(sh,-10)*(120. + 552.*sh + 120.*pow(sh,2) - 
        3480.*pow(sh,3) - 4.90282e6*pow(sh,4) + 
        3.912806e7*pow(sh,5) - 
        1.*(1.36736083e8 + 15120.*Lshb)*pow(sh,6) + 
        5.*(5.4670261e7 + 15120.*Lshb)*pow(sh,7) - 
        70.*(4.883491e6 + 2160.*Lshb)*pow(sh,8) + 
        40.*(6.845753e6 + 3780.*Lshb)*pow(sh,9) - 
        10.*(1.3722853e7 + 7560.*Lshb)*pow(sh,10) + 
        2.*(1.9677013e7 + 7560.*Lshb)*pow(sh,11) - 
        4.94776e6*pow(sh,12) - 1800.*pow(sh,13) + 
        1800.*pow(sh,14) + 225.*pow(sh,15) - 225.*pow(sh,16)
        ) + 0.0003292181069958848*pow(lz,2)*pow(sh,-10)*
      (-30. - 378.*sh - 2214.*pow(sh,2) - 7938.*pow(sh,3) + 
        4.8772e6*pow(sh,4) + 7560.*pow(sh,5) + 
        6273.*pow(sh,6) + 13689.*pow(sh,7) + 
        10908.*pow(sh,8) + 30.*pow(sh,9) + 
        20300.*pow(sh,10) + 27300.*pow(sh,11) + 
        113400.*pow(sh,12) + 49700.*pow(sh,13) - 
        880950.*pow(sh,14) + 1.19385e6*pow(sh,15) - 
        706650.*pow(sh,16) + 216300.*pow(sh,17) - 
        33600.*pow(sh,18) + 2100.*pow(sh,19)) - 
     1.*lz*(-165.92592592592592*lmu*pow(sh,-6) - 
        4.977777777777778*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-4) - 0.9218106995884774*ash*sh*sqrt4sh*
         sqrtsh*(20. - 194.*sh - 657.*pow(sh,2) + 
           1581.*pow(sh,3) - 1239.*pow(sh,4) + 
           462.*pow(sh,5) - 84.*pow(sh,6) + 6.*pow(sh,7)) - 
        0.0006584362139917696*Lsh*pow(-1 + sh,-7)*
         pow(sh,-10)*(-60. - 336.*sh - 396.*pow(sh,2) + 
           1344.*pow(sh,3) + 4.900804e6*pow(sh,4) - 
           3.4230616e7*pow(sh,5) + 1.02572181e8*pow(sh,6) - 
           1.70881214e8*pow(sh,7) + 
           1.70889596e8*pow(sh,8) - 
           1.02558564e8*pow(sh,9) + 
           3.4176506e7*pow(sh,10) - 4.86782e6*pow(sh,11) - 
           2940.*pow(sh,12) - 1740.*pow(sh,13) + 
           585.*pow(sh,14) + 45.*pow(sh,15)) + 
        1.567705271408975e-6*pow(-1 + sh,-6)*pow(sh,-10)*
         (-4620. - 4284.*sh + 102942.*pow(sh,2) + 
           351078.*pow(sh,3) - 1.928933146e9*pow(sh,4) + 
           1.155219891e10*pow(sh,5) - 
           2.8832387178e10*pow(sh,6) + 
           3.8356658804e10*pow(sh,7) - 
           2.8662297144e10*pow(sh,8) + 
           1.1385924988e10*pow(sh,9) - 
           1.88384127e9*pow(sh,10) + 
           5.9056617e7*pow(sh,11) - 
           8.9385341e7*pow(sh,12) + 
           1.01542571e8*pow(sh,13) - 
           3.36952887e8*pow(sh,14) + 
           4.6151941e8*pow(sh,15) + 
           1.1490745e9*pow(sh,16) - 
           5.1849126e9*pow(sh,17) + 
           8.94761595e9*pow(sh,18) - 
           9.1281316e9*pow(sh,19) + 
           6.0729627e9*pow(sh,20) - 
           2.7087795e9*pow(sh,21) + 8.039283e8*pow(sh,22) - 
           1.522416e8*pow(sh,23) + 1.66278e7*pow(sh,24) - 
           795900.*pow(sh,25))) - 
     1.244210532864266e-9*pow(-1 + sh,-7)*pow(sh,-10)*
      (-1.60524e6 + 3.372768e6*sh + 2.1255318e7*pow(sh,2) - 
        5.1364152e7*pow(sh,3) + 
        3.79257522168e11*pow(sh,4) - 
        2.633399785632e12*pow(sh,5) + 
        7.825640856201e12*pow(sh,6) - 
        1.2900120410724e13*pow(sh,7) + 
        1.2750237623886e13*pow(sh,8) - 
        7.584725099624e12*pow(sh,9) + 
        2.529935410926e12*pow(sh,10) - 
        2.91800208364e11*pow(sh,11) - 
        2.09548894394e11*pow(sh,12) + 
        3.42677229216e11*pow(sh,13) - 
        7.84252942969e11*pow(sh,14) + 
        7.91328639346e11*pow(sh,15) + 
        3.49537340577e12*pow(sh,16) - 
        1.51956042427e13*pow(sh,17) + 
        2.91706462341e13*pow(sh,18) - 
        3.468763704735e13*pow(sh,19) + 
        2.790223133985e13*pow(sh,20) - 
        1.564098014115e13*pow(sh,21) + 
        6.1223554161e12*pow(sh,22) - 
        1.63963647855e12*pow(sh,23) + 
        2.859293178e11*pow(sh,24) - 
        2.92020939e10*pow(sh,25) + 1.3226913e9*pow(sh,26) - 
        88200.*pow(3.141592653589793,2)*
         (-180. - 1008.*sh - 1188.*pow(sh,2) + 
           4032.*pow(sh,3) + 1.5093012e7*pow(sh,4) - 
           1.05478968e8*pow(sh,5) + 
           3.16319451e8*pow(sh,6) - 
           5.27535714e8*pow(sh,7) + 
           5.28275796e8*pow(sh,8) - 
           3.17556564e8*pow(sh,9) + 
           1.05971306e8*pow(sh,10) - 
           1.4919188e7*pow(sh,11) - 564648.*pow(sh,12) + 
           1.515872e6*pow(sh,13) - 1.613573e6*pow(sh,14) - 
           1.0017483e7*pow(sh,15) + 5.154742e7*pow(sh,16) - 
           1.211917e8*pow(sh,17) + 1.785651e8*pow(sh,18) - 
           1.800631e8*pow(sh,19) + 1.286215e8*pow(sh,20) - 
           6.57363e7*pow(sh,21) + 2.38644e7*pow(sh,22) - 
           5.9997e6*pow(sh,23) + 991200.*pow(sh,24) - 
           96600.*pow(sh,25) + 4200.*pow(sh,26))))*pow(z,6);
else
res += pow(z,6)*(-15489.003566799385 - 
     89232.71889975584*(1. - 1.*sh) - 
     302596.6493265383*pow(1. - 1.*sh,2) - 
     781979.762945469*pow(1. - 1.*sh,3) - 
     1.6992401790855133e6*pow(1. - 1.*sh,4) + 
     log(muh)*(182.91358024691357 + 
        1263.4074074074074*(1. - 1.*sh) + 
        4919.7037037037035*pow(1. - 1.*sh,2) + 
        14280.691358024691*pow(1. - 1.*sh,3) + 
        34454.51851851852*pow(1. - 1.*sh,4)) + 
     log(z)*(2906.463936705608 + 
        21474.23376628666*(1. - 1.*sh) + 
        84464.70442803907*pow(1. - 1.*sh,2) + 
        246235.5920127741*pow(1. - 1.*sh,3) + 
        598321.9180693374*pow(1. - 1.*sh,4) + 
        log(muh)*(165.92592592592592 + 
           995.5555555555555*(1. - 1.*sh) + 
           3484.4444444444443*pow(1. - 1.*sh,2) + 
           9291.851851851852*pow(1. - 1.*sh,3) + 
           20906.666666666668*pow(1. - 1.*sh,4))) + 
     (1615.4238683127571 + 9691.876543209877*(1. - 1.*sh) + 
        33706.74567901235*pow(1. - 1.*sh,2) + 
        89710.5086419753*pow(1. - 1.*sh,3) + 
        201778.22222222222*pow(1. - 1.*sh,4))*pow(log(z),2));

if(13<=maxpow)
if(sh<.900001)
res += -0.000023919215838407757*pow(3.141592653589793,2)*
   pow(sh,-11)*(693. + 9450.*sh + 60305.*pow(sh,2) + 
     238200.*pow(sh,3) + 642234.*pow(sh,4) + 
     1.173308e6*pow(sh,5) + 642234.*pow(sh,6) + 
     238200.*pow(sh,7) + 60305.*pow(sh,8) + 
     9450.*pow(sh,9) + 693.*pow(sh,10))*pow(z,6.5);
else
res += (-725.9420808415176 - 4355.652485049105*(1. - 1.*sh) - 
     15789.240258303007*pow(1. - 1.*sh,2) - 
     44463.95245154296*pow(1. - 1.*sh,3) - 
     106907.93465535706*pow(1. - 1.*sh,4))*pow(z,6.5);

if(14<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-587.9873015873015*pow(sh,-7) + 
        512.*Lsh*pow(sh,-7)) - 
     31.342520734235343*pow(-1 + sh,-3)*pow(sh,-5) + 
     26.074074074074073*Li3sh*pow(-1 + sh,-3)*pow(sh,-5) - 
     8.691358024691358*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-5) - 0.7111111111111111*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-204. + 654.*sh + 3621.*pow(sh,2) - 
        9390.*pow(sh,3) + 8928.*pow(sh,4) - 
        4384.*pow(sh,5) + 1190.*pow(sh,6) - 
        170.*pow(sh,7) + 10.*pow(sh,8)) - 
     0.011287477954144622*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,2)*
      (23244. - 145995.*sh - 135165.*pow(sh,2) + 
        2.214474e6*pow(sh,3) - 5.812671e6*pow(sh,4) + 
        7.761562e6*pow(sh,5) - 6.239858e6*pow(sh,6) + 
        3.192422e6*pow(sh,7) - 1.048133e6*pow(sh,8) + 
        214001.*pow(sh,9) - 24740.*pow(sh,10) + 
        1237.*pow(sh,11)) - 
     0.11851851851851852*Li2sh*pow(-1 + sh,-8)*pow(sh,-7)*
      (-1080. + 8600.*sh - 29988.*pow(sh,2) + 
        59752.*pow(sh,3) - 74250.*pow(sh,4) + 
        58630.*pow(sh,5) - 28380.*pow(sh,6) + 
        7472.*pow(sh,7) - 698.*pow(sh,8) - 10.*pow(sh,11) + 
        pow(sh,12) + pow(sh,13)) + 
     2.1333333333333333*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,2)*(60. - 1390.*sh + 3920.*pow(sh,2) + 
        11563.*pow(sh,3) - 80966.*pow(sh,4) + 
        191832.*pow(sh,5) - 258720.*pow(sh,6) + 
        224115.*pow(sh,7) - 130416.*pow(sh,8) + 
        51582.*pow(sh,9) - 13684.*pow(sh,10) + 
        2330.*pow(sh,11) - 230.*pow(sh,12) + 10.*pow(sh,13))
       - 1.*Lsh*(26.074074074074073*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-5) + 0.7111111111111111*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-204. + 654.*sh + 3621.*pow(sh,2) - 
           9390.*pow(sh,3) + 8928.*pow(sh,4) - 
           4384.*pow(sh,5) + 1190.*pow(sh,6) - 
           170.*pow(sh,7) + 10.*pow(sh,8)) + 
        2.239578959155679e-6*pow(-1 + sh,-8)*pow(sh,-12)*
         (3900. + 100.*sh - 116036.*pow(sh,2) - 
           329570.*pow(sh,3) + 93490.*pow(sh,4) + 
           (4.740596068e9 - 5.71536e7*Lshb)*pow(sh,5) + 
           4.*(-9.479986241e9 + 1.13778e8*Lshb)*pow(sh,6) + 
           2.*(6.6407275091e10 - 7.9348248e8*Lshb + 
              4.851e6*pow(3.141592653589793,2))*pow(sh,7) + 
           10.*(-2.6593392899e10 + 3.16207584e8*Lshb - 
              4.851e6*pow(3.141592653589793,2))*pow(sh,8) + 
           10.*(3.3290343127e10 - 3.92931e8*Lshb + 
              9.702e6*pow(3.141592653589793,2))*pow(sh,9) + 
           (-2.66790821833e11 + 3.1026996e9*Lshb - 
              9.702e7*pow(3.141592653589793,2))*pow(sh,10)\
            + (1.33671533459e11 - 1.5018696e9*Lshb + 
              4.851e7*pow(3.141592653589793,2))*pow(sh,11)\
            + (-3.8283679243e10 + 3.9541824e8*Lshb - 
              9.702e6*pow(3.141592653589793,2))*pow(sh,12)\
            + (4.796104102e9 - 3.693816e7*Lshb)*
            pow(sh,13) + 1.055215e6*pow(sh,14) - 
           172235.*pow(sh,15) - 
           735.*(307. + 720.*Lshb)*pow(sh,16) + 
           1176.*(23. + 45.*Lshb)*pow(sh,17) + 
           294.*(11. + 180.*Lshb)*pow(sh,18))) - 
     0.00047031158142269255*pow(Lsh,2)*pow(-1 + sh,-9)*
      pow(sh,-12)*(-60. - 340.*sh - 312.*pow(sh,2) + 
        1872.*pow(sh,3) + 4980.*pow(sh,4) + 
        1.1658504e7*pow(sh,5) - 1.04832846e8*pow(sh,6) + 
        11.*(3.8074319e7 + 2520.*Lshb)*pow(sh,7) - 
        6.*(1.62766363e8 + 27720.*Lshb)*pow(sh,8) + 
        3.*(4.88268437e8 + 138600.*Lshb)*pow(sh,9) - 
        1.*(1.465559189e9 + 554400.*Lshb)*pow(sh,10) + 
        (9.78147321e8 + 415800.*Lshb)*pow(sh,11) - 
        30.*(1.3999939e7 + 5544.*Lshb)*pow(sh,12) + 
        2.*(5.2652911e7 + 13860.*Lshb)*pow(sh,13) - 
        1.1751384e7*pow(sh,14) - 1260.*pow(sh,16) + 
        1386.*pow(sh,17) - 126.*pow(sh,19)) - 
     0.00047031158142269255*pow(lz,2)*pow(sh,-12)*
      (15. + 220.*sh + 1518.*pow(sh,2) + 6534.*pow(sh,3) + 
        19503.*pow(sh,4) - 1.1615304e7*pow(sh,5) - 
        20790.*pow(sh,6) - 6546.*pow(sh,7) - 
        24741.*pow(sh,8) - 29490.*pow(sh,9) - 
        19183.*pow(sh,10) - 15.*pow(sh,11) - 
        42336.*pow(sh,12) - 50652.*pow(sh,13) - 
        42336.*pow(sh,14) - 522396.*pow(sh,15) - 
        514080.*pow(sh,16) + 5.330178e6*pow(sh,17) - 
        8.247204e6*pow(sh,18) + 6.008688e6*pow(sh,19) - 
        2.443392e6*pow(sh,20) + 570780.*pow(sh,21) - 
        71820.*pow(sh,22) + 3780.*pow(sh,23)) - 
     1.*lz*(-512.*lmu*pow(sh,-7) - 
        13.037037037037036*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-5) + 1.4222222222222223*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-204. + 654.*sh + 3621.*pow(sh,2) - 
           9390.*pow(sh,3) + 8928.*pow(sh,4) - 
           4384.*pow(sh,5) + 1190.*pow(sh,6) - 
           170.*pow(sh,7) + 10.*pow(sh,8)) - 
        0.0009406231628453851*Lsh*pow(-1 + sh,-8)*
         pow(sh,-12)*(30. + 200.*sh + 356.*pow(sh,2) - 
           580.*pow(sh,3) - 3070.*pow(sh,4) - 
           1.1660764e7*pow(sh,5) + 9.3173522e7*pow(sh,6) - 
           3.25763741e8*pow(sh,7) + 
           6.51103141e8*pow(sh,8) - 8.1359378e8*pow(sh,9) + 
           6.50748419e8*pow(sh,10) - 
           3.25285222e8*pow(sh,11) + 
           9.2859728e7*pow(sh,12) - 
           1.1567032e7*pow(sh,13) - 2380.*pow(sh,14) - 
           2065.*pow(sh,15) - 945.*pow(sh,16) + 
           462.*pow(sh,17) + 21.*pow(sh,18)) + 
        6.78660290653236e-8*pow(-1 + sh,-7)*pow(sh,-12)*
         (64350. + 66000.*sh - 1.848594e6*pow(sh,2) - 
           7.286499e6*pow(sh,3) - 5.743914e6*pow(sh,4) + 
           1.564114497e11*pow(sh,5) - 
           1.092996615942e12*pow(sh,6) + 
           3.274039012563e12*pow(sh,7) - 
           5.447084215617e12*pow(sh,8) + 
           5.433819864693e12*pow(sh,9) - 
           3.247981504196e12*pow(sh,10) + 
           1.075526023436e12*pow(sh,11) - 
           1.50436790331e11*pow(sh,12) - 
           5.482108499e9*pow(sh,13) + 
           1.2697937753e10*pow(sh,14) - 
           1.820498844e10*pow(sh,15) + 
           4.184087512e9*pow(sh,16) + 
           6.5568484406e10*pow(sh,17) - 
           9.5193663855e10*pow(sh,18) - 
           3.83610629052e11*pow(sh,19) + 
           1.851933873636e12*pow(sh,20) - 
           3.850977196836e12*pow(sh,21) + 
           4.997388254166e12*pow(sh,22) - 
           4.45400972478e12*pow(sh,23) + 
           2.82695858676e12*pow(sh,24) - 
           1.2912095196e12*pow(sh,25) + 
           4.2141221892e11*pow(sh,26) - 
           9.582123474e10*pow(sh,27) + 
           1.44039357e10*pow(sh,28) - 
           1.28490516e9*pow(sh,29) + 5.143446e7*pow(sh,30)))
       - 4.896538893601991e-12*pow(-1 + sh,-8)*pow(sh,-12)*
      (2.074545e8 - 4.76982e8*sh - 
        3.223561968e9*pow(sh,2) + 
        1.2229671465e10*pow(sh,3) + 
        5.5118379195e10*pow(sh,4) - 
        5.39918795738718e14*pow(sh,5) + 
        4.299200276151924e15*pow(sh,6) - 
        1.497521829460536e16*pow(sh,7) + 
        2.979736241687578e16*pow(sh,8) - 
        3.705409524476913e16*pow(sh,9) + 
        2.9516698533084984e16*pow(sh,10) - 
        1.4749822777601014e16*pow(sh,11) + 
        4.277878063797251e15*pow(sh,12) - 
        6.52624973981284e14*pow(sh,13) + 
        2.5170701729432e14*pow(sh,14) - 
        4.0013657985217e14*pow(sh,15) + 
        1.47801666642455e14*pow(sh,16) + 
        1.2877818678578e15*pow(sh,17) - 
        2.076397177767913e15*pow(sh,18) - 
        8.385630050032431e15*pow(sh,19) + 
        4.538622316201646e16*pow(sh,20) - 
        1.061838620189715e17*pow(sh,21) + 
        1.575009771316346e17*pow(sh,22) - 
        1.6342684496066314e17*pow(sh,23) + 
        1.2333678370646925e17*pow(sh,24) - 
        6.8698738259084936e16*pow(sh,25) + 
        2.8233898574272776e16*pow(sh,26) - 
        8.447633225048556e15*pow(sh,27) + 
        1.786675943700648e15*pow(sh,28) - 
        2.5272282124782e14*pow(sh,29) + 
        2.141343983394e13*pow(sh,30) - 
        8.2047522942e11*pow(sh,31) + 
        3.20166e7*pow(3.141592653589793,2)*
         (-90. - 600.*sh - 1068.*pow(sh,2) + 
           1740.*pow(sh,3) + 9210.*pow(sh,4) + 
           3.5821452e7*pow(sh,5) - 2.86356066e8*pow(sh,6) + 
           1.001798639e9*pow(sh,7) - 
           2.003828431e9*pow(sh,8) + 
           2.50626266e9*pow(sh,9) - 
           2.006862017e9*pow(sh,10) + 
           1.004429086e9*pow(sh,11) - 
           2.8716356e8*pow(sh,12) + 3.622858e7*pow(sh,13) - 
           1.140968e6*pow(sh,14) + 600307.*pow(sh,15) + 
           5.766227e6*pow(sh,16) - 8.667286e6*pow(sh,17) - 
           7.4435635e7*pow(sh,18) + 
           4.29448764e8*pow(sh,19) - 
           1.174957056e9*pow(sh,20) + 
           2.075532984e9*pow(sh,21) - 
           2.59118244e9*pow(sh,22) + 
           2.377353888e9*pow(sh,23) - 
           1.631212128e9*pow(sh,24) + 
           8.40926772e8*pow(sh,25) - 
           3.23868888e8*pow(sh,26) + 
           9.1648368e7*pow(sh,27) - 
           1.8464544e7*pow(sh,28) + 2.50236e6*pow(sh,29) - 
           204120.*pow(sh,30) + 7560.*pow(sh,31))))*pow(z,7);
else
res += pow(z,7)*(-51610.88930322329 - 
     347049.77916686254*(1. - 1.*sh) - 
     1.3506484596566306e6*pow(1. - 1.*sh,2) - 
     3.942197589163436e6*pow(1. - 1.*sh,3) - 
     9.550309146362534e6*pow(1. - 1.*sh,4) + 
     log(muh)*(587.9873015873015 + 
        4627.9111111111115*(1. - 1.*sh) + 
        20303.644444444446*pow(1. - 1.*sh,2) + 
        65689.6*pow(1. - 1.*sh,3) + 
        174976.*pow(1. - 1.*sh,4)) + 
     log(z)*(10201.948065363957 + 
        86007.6529570384*(1. - 1.*sh) + 
        379663.80341596896*pow(1. - 1.*sh,2) + 
        1.2326804892307315e6*pow(1. - 1.*sh,3) + 
        3.309516784057691e6*pow(1. - 1.*sh,4) + 
        log(muh)*(512. + 3584.*(1. - 1.*sh) + 
           14336.*pow(1. - 1.*sh,2) + 
           43008.*pow(1. - 1.*sh,3) + 
           107520.*pow(1. - 1.*sh,4))) + 
     (5506.910758377425 + 38490.637037037035*(1. - 1.*sh) + 
        152831.80246913582*pow(1. - 1.*sh,2) + 
        457767.65432098764*pow(1. - 1.*sh,3) + 
        1.1442307160493827e6*pow(1. - 1.*sh,4))*
      pow(log(z),2));

if(15<=maxpow)
if(sh<.900001)
res += -4.047867295730543e-6*pow(3.141592653589793,2)*pow(sh,-13)*
   (3003. + 47124.*sh + 349398.*pow(sh,2) + 
     1.62554e6*pow(sh,3) + 5.297685e6*pow(sh,4) + 
     1.265412e7*pow(sh,5) + 2.15477e7*pow(sh,6) + 
     1.265412e7*pow(sh,7) + 5.297685e6*pow(sh,8) + 
     1.62554e6*pow(sh,9) + 349398.*pow(sh,10) + 
     47124.*pow(sh,11) + 3003.*pow(sh,12))*pow(z,7.5);
else
res += (-2457.0347351559058 - 17199.24314609134*(1. - 1.*sh) - 
     71008.30384600567*pow(1. - 1.*sh,2) - 
     224081.5678462186*pow(1. - 1.*sh,3) - 
     596572.421257881*pow(1. - 1.*sh,4))*pow(z,7.5);

if(16<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-1940.6814814814816*pow(sh,-8) + 
        1642.6666666666667*Lsh*pow(sh,-8)) - 
     87.3113077596556*pow(-1 + sh,-3)*pow(sh,-6) + 
     72.63492063492063*Li3sh*pow(-1 + sh,-3)*pow(sh,-6) - 
     24.211640211640212*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-6) + 1.3037037037037038*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-42. + 1287.*sh - 1614.*pow(sh,2) - 
        19017.*pow(sh,3) + 50556.*pow(sh,4) - 
        55330.*pow(sh,5) + 33315.*pow(sh,6) - 
        11945.*pow(sh,7) + 2550.*pow(sh,8) - 
        300.*pow(sh,9) + 15.*pow(sh,10)) + 
     0.00047031158142269255*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,2)*
      (228522. - 7.741593e6*sh + 3.0723729e7*pow(sh,2) + 
        6.0003996e7*pow(sh,3) - 5.8092981e8*pow(sh,4) + 
        1.504380659e9*pow(sh,5) - 2.124842634e9*pow(sh,6) + 
        1.888618168e9*pow(sh,7) - 1.114436468e9*pow(sh,8) + 
        4.4384322e8*pow(sh,9) - 1.18087858e8*pow(sh,10) + 
        2.0123511e7*pow(sh,11) - 1.986441e6*pow(sh,12) + 
        86367.*pow(sh,13)) - 
     3.911111111111111*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,3)*
      (-700. + 7875.*sh - 14966.*pow(sh,2) - 
        79023.*pow(sh,3) + 455850.*pow(sh,4) - 
        1.077135e6*pow(sh,5) + 1.523775e6*pow(sh,6) - 
        1.432728e6*pow(sh,7) + 934836.*pow(sh,8) - 
        430150.*pow(sh,9) + 139230.*pow(sh,10) - 
        31025.*pow(sh,11) + 4530.*pow(sh,12) - 
        390.*pow(sh,13) + 15.*pow(sh,14)) - 
     0.0028218694885361554*Li2sh*pow(-1 + sh,-9)*pow(sh,-8)*
      (145530. - 1.30482e6*sh + 5.20032e6*pow(sh,2) - 
        1.208298e7*pow(sh,3) + 1.801254e7*pow(sh,4) - 
        1.78178e7*pow(sh,5) + 1.163162e7*pow(sh,6) - 
        4.77477e6*pow(sh,7) + 1.082136e6*pow(sh,8) - 
        94842.*pow(sh,9) - 420.*pow(sh,13) + 
        70.*pow(sh,14) + 35.*pow(sh,15)) - 
     1.*Lsh*(72.63492063492063*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-6) - 1.3037037037037038*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-42. + 1287.*sh - 1614.*pow(sh,2) - 
           19017.*pow(sh,3) + 50556.*pow(sh,4) - 
           55330.*pow(sh,5) + 33315.*pow(sh,6) - 
           11945.*pow(sh,7) + 2550.*pow(sh,8) - 
           300.*pow(sh,9) + 15.*pow(sh,10)) + 
        7.998496282698853e-8*pow(-1 + sh,-9)*pow(sh,-14)*
         (-70875. - 6750.*sh + 2.654475e6*pow(sh,2) + 
           9.126108e6*pow(sh,3) + 678627.*pow(sh,4) - 
           4.643019e7*pow(sh,5) + 
           25.*(-1.8964236617e10 + 2.05371936e8*Lshb)*
            pow(sh,6) - 180.*
            (-2.3705023777e10 + 2.5574472e8*Lshb)*pow(sh,7)\
            + 3.*(-5.691283317731e12 + 6.11557632e10*Lshb - 
              2.52252e8*pow(3.141592653589793,2))*pow(sh,8)\
            + 6.*(6.644381363023e12 - 7.10479224e10*Lshb + 
              7.56756e8*pow(3.141592653589793,2))*pow(sh,9)\
            + 225.*(-2.66023942651e11 + 
              2.824366272e9*Lshb - 
              5.04504e7*pow(3.141592653589793,2))*pow(sh,10)
             + 120.*(4.99371243863e11 - 5.2384332e9*Lshb + 
              1.26126e8*pow(3.141592653589793,2))*pow(sh,11)
             + 225.*(-1.77796507943e11 + 
              1.823838016e9*Lshb - 
              5.04504e7*pow(3.141592653589793,2))*pow(sh,12)
             + 2106.*(8.153537761e9 - 7.99876e7*Lshb + 
              2.156e6*pow(3.141592653589793,2))*pow(sh,13)\
            + (-4.299863603271e12 + 3.817775808e10*Lshb - 
              7.56756e8*pow(3.141592653589793,2))*pow(sh,14)
             - 140.*(-3.417060133e9 + 2.3900184e7*Lshb)*
            pow(sh,15) + 4.710132e7*pow(sh,16) + 
           3.484152e7*pow(sh,17) - 7.916076e6*pow(sh,18) - 
           6048.*(923. + 2450.*Lshb)*pow(sh,19) + 
           12600.*(59. + 196.*Lshb)*pow(sh,20) + 
           4200.*(13. + 294.*Lshb)*pow(sh,21))) + 
     0.00006718736877467037*pow(Lsh,2)*pow(-1 + sh,-10)*
      pow(sh,-14)*(-315. - 2115.*sh - 3255.*pow(sh,2) + 
        9681.*pow(sh,3) + 37863.*pow(sh,4) + 
        21231.*pow(sh,5) + 2.843603e8*pow(sh,6) - 
        2.8424249e9*pow(sh,7) + 
        6.*(2.129867959e9 + 90090.*Lshb)*pow(sh,8) - 
        42.*(8.10842339e8 + 90090.*Lshb)*pow(sh,9) + 
        84.*(7.09285376e8 + 135135.*Lshb)*pow(sh,10) - 
        1260.*(5.6749267e7 + 15015.*Lshb)*pow(sh,11) + 
        630.*(9.4632631e7 + 30030.*Lshb)*pow(sh,12) - 
        378.*(9.0217367e7 + 30030.*Lshb)*pow(sh,13) + 
        42.*(3.04968821e8 + 90090.*Lshb)*pow(sh,14) - 
        2.*(1.426541293e9 + 270270.*Lshb)*pow(sh,15) + 
        2.8627046e8*pow(sh,16) + 8820.*pow(sh,19) - 
        10290.*pow(sh,20) + 735.*pow(sh,21) + 
        735.*pow(sh,22)) + 
     0.00001679684219366759*pow(lz,2)*pow(sh,-14)*
      (-315. - 5265.*sh - 41730.*pow(sh,2) - 
        208494.*pow(sh,3) - 734877.*pow(sh,4) - 
        1.926639e6*pow(sh,5) + 1.1339384e9*pow(sh,6) + 
        2.16216e6*pow(sh,7) + 48987.*pow(sh,8) + 
        1.669041e6*pow(sh,9) + 2.629962e6*pow(sh,10) + 
        2.41431e6*pow(sh,11) + 1.436625e6*pow(sh,12) + 
        315.*pow(sh,13) + 3.764376e6*pow(sh,14) + 
        4.230072e6*pow(sh,15) + 5.006232e6*pow(sh,16) - 
        7.37352e6*pow(sh,17) + 1.0643094e8*pow(sh,18) + 
        1.95359472e8*pow(sh,19) - 
        1.425010356e9*pow(sh,20) + 
        2.406212424e9*pow(sh,21) - 
        2.05080876e9*pow(sh,22) + 1.03141962e9*pow(sh,23) - 
        3.2026302e8*pow(sh,24) + 6.054048e7*pow(sh,25) - 
        6.40332e6*pow(sh,26) + 291060.*pow(sh,27)) - 
     1.*lz*(-1642.6666666666667*lmu*pow(sh,-8) - 
        36.317460317460316*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-6) - 2.6074074074074076*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-42. + 1287.*sh - 1614.*pow(sh,2) - 
           19017.*pow(sh,3) + 50556.*pow(sh,4) - 
           55330.*pow(sh,5) + 33315.*pow(sh,6) - 
           11945.*pow(sh,7) + 2550.*pow(sh,8) - 
           300.*pow(sh,9) + 15.*pow(sh,10)) - 
        0.00006718736877467037*Lsh*pow(-1 + sh,-9)*
         pow(sh,-14)*(-315. - 2430.*sh - 5685.*pow(sh,2) + 
           3996.*pow(sh,3) + 41859.*pow(sh,4) + 
           63090.*pow(sh,5) + 5.68853935e8*pow(sh,6) - 
           5.11611966e9*pow(sh,7) + 
           2.0446767111e10*pow(sh,8) - 
           4.7676829206e10*pow(sh,9) + 
           7.1479964025e10*pow(sh,10) - 
           7.145286696e10*pow(sh,11) + 
           4.7617276155e10*pow(sh,12) - 
           2.039566545e10*pow(sh,13) + 
           5.092669737e9*pow(sh,14) - 
           5.64250624e8*pow(sh,15) + 37800.*pow(sh,16) - 
           47460.*pow(sh,17) - 29232.*pow(sh,18) - 
           9828.*pow(sh,19) + 6930.*pow(sh,20) + 
           210.*pow(sh,21)) + 
        2.796677021922676e-10*pow(-1 + sh,-8)*pow(sh,-14)*
         (-1.0135125e7 - 1.1100375e7*sh + 
           3.6848955e8*pow(sh,2) + 
           1.673522994e9*pow(sh,3) + 
           1.770566655e9*pow(sh,4) - 
           4.868950515e9*pow(sh,5) - 
           1.355916766061e14*pow(sh,6) + 
           1.08320914263562e15*pow(sh,7) - 
           3.786163163932292e15*pow(sh,8) + 
           7.56111391441978e15*pow(sh,9) - 
           9.4338729874103e15*pow(sh,10) + 
           7.52783212419654e15*pow(sh,11) - 
           3.74950772533818e15*pow(sh,12) + 
           1.064521016851092e15*pow(sh,13) - 
           1.32239959812912e14*pow(sh,14) + 
           4.822522515092e12*pow(sh,15) - 
           1.3702469432263e13*pow(sh,16) + 
           2.0211432885167e13*pow(sh,17) - 
           1.5340657706842e13*pow(sh,18) + 
           3.8517131981282e13*pow(sh,19) - 
           1.98231128437323e14*pow(sh,20) + 
           2.48611036890867e14*pow(sh,21) + 
           1.312843416208632e15*pow(sh,22) - 
           6.858549767677608e15*pow(sh,23) + 
           1.6510967898168744e16*pow(sh,24) - 
           2.57336419311972e16*pow(sh,25) + 
           2.851348331813982e16*pow(sh,26) - 
           2.336070503975208e16*pow(sh,27) + 
           1.439716999494774e16*pow(sh,28) - 
           6.70336841266092e15*pow(sh,29) + 
           2.34397396677444e15*pow(sh,30) - 
           6.0527470649646e14*pow(sh,31) + 
           1.1182510300962e14*pow(sh,32) - 
           1.396347000048e13*pow(sh,33) + 
           1.054350297e12*pow(sh,34) - 
           3.631041414e10*pow(sh,35))) + 
     7.760786496621921e-16*pow(-1 + sh,-9)*pow(sh,-14)*
      (7.34806697625e11 - 1.86465740175e12*sh - 
        1.3539275231625e13*pow(sh,2) + 
        6.7027116030732e13*pow(sh,3) + 
        3.63276406618983e14*pow(sh,4) + 
        7.707518005473e13*pow(sh,5) - 
        1.517387130121548e19*pow(sh,6) + 
        1.361134491880303e20*pow(sh,7) - 
        5.426853793481742e20*pow(sh,8) + 
        1.262085401071148e21*pow(sh,9) - 
        1.886986812950732e21*pow(sh,10) + 
        1.8816744004909767e21*pow(sh,11) - 
        1.2525799935976913e21*pow(sh,12) + 
        5.37888683654858e20*pow(sh,13) - 
        1.3573327538305124e20*pow(sh,14) + 
        1.3896509010095016e19*pow(sh,15) + 
        5.883932779473471e18*pow(sh,16) - 
        1.0545119614382879e19*pow(sh,17) + 
        1.1056449646096937e19*pow(sh,18) - 
        2.3434959475666616e19*pow(sh,19) + 
        1.0419598368525897e20*pow(sh,20) - 
        1.688591180885733e20*pow(sh,21) - 
        5.308738122339353e20*pow(sh,22) + 
        3.5306726064196524e21*pow(sh,23) - 
        9.689077766441178e21*pow(sh,24) + 
        1.7097533811227756e22*pow(sh,25) - 
        2.1588630869532427e22*pow(sh,26) + 
        2.038422378040867e22*pow(sh,27) - 
        1.4690695476739364e22*pow(sh,28) + 
        8.14476034656345e21*pow(sh,29) - 
        3.4697517653715583e21*pow(sh,30) + 
        1.1250567404926722e21*pow(sh,31) - 
        2.7233981875541377e20*pow(sh,32) + 
        4.759269487750347e19*pow(sh,33) - 
        5.663805036845516e18*pow(sh,34) + 
        4.101841359381566e17*pow(sh,35) - 
        1.362249094884678e16*pow(sh,36) + 
        4.32864432e10*pow(3.141592653589793,2)*
         (-315. - 2430.*sh - 5685.*pow(sh,2) + 
           3996.*pow(sh,3) + 41859.*pow(sh,4) + 
           63090.*pow(sh,5) + 5.81369515e8*pow(sh,6) - 
           5.23068642e9*pow(sh,7) + 
           2.0914846601e10*pow(sh,8) - 
           4.8797229546e10*pow(sh,9) + 
           7.3211460495e10*pow(sh,10) - 
           7.324423592e10*pow(sh,11) + 
           4.8857255585e10*pow(sh,12) - 
           2.094858111e10*pow(sh,13) + 
           5.235387183e9*pow(sh,14) - 
           5.73585856e8*pow(sh,15) - 
           2.302929e7*pow(sh,16) + 4.790626e7*pow(sh,17) - 
           1.24781262e8*pow(sh,18) + 
           4.35359256e8*pow(sh,19) - 
           5.45760408e8*pow(sh,20) - 
           3.99911175e9*pow(sh,21) + 
           2.559251793e10*pow(sh,22) - 
           7.87509723e10*pow(sh,23) + 
           1.60158041736e11*pow(sh,24) - 
           2.35861111332e11*pow(sh,25) + 
           2.6202440418e11*pow(sh,26) - 
           2.2419142284e11*pow(sh,27) + 
           1.491808626e11*pow(sh,28) - 
           7.7359627884e10*pow(sh,29) + 
           3.1118686368e10*pow(sh,30) - 
           9.59731542e9*pow(sh,31) + 
           2.22259884e9*pow(sh,32) - 
           3.733653e8*pow(sh,33) + 4.288284e7*pow(sh,34) - 
           3.00762e6*pow(sh,35) + 97020.*pow(sh,36))))*
   pow(z,8);
else
res += pow(z,8)*(-177282.7451111828 - 
     1.362845028834542e6*(1. - 1.*sh) - 
     5.9880687949730605e6*pow(1. - 1.*sh,2) - 
     1.9481491807919256e7*pow(1. - 1.*sh,3) - 
     5.2053685182060525e7*pow(1. - 1.*sh,4) + 
     log(muh)*(1940.6814814814816 + 
        17168.118518518517*(1. - 1.*sh) + 
        83827.2*pow(1. - 1.*sh,2) + 
        299136.*pow(1. - 1.*sh,3) + 
        871904.*pow(1. - 1.*sh,4)) + 
     log(z)*(36437.04027695534 + 
        345607.09636221116*(1. - 1.*sh) + 
        1.691397924301905e6*pow(1. - 1.*sh,2) + 
        6.051670084075397e6*pow(1. - 1.*sh,3) + 
        1.778888064751204e7*pow(1. - 1.*sh,4) + 
        log(muh)*(1642.6666666666667 + 
           13141.333333333334*(1. - 1.*sh) + 
           59136.*pow(1. - 1.*sh,2) + 
           197120.*pow(1. - 1.*sh,3) + 
           542080.*pow(1. - 1.*sh,4))) + 
     (19228.65843621399 + 153417.80082304525*(1. - 1.*sh) + 
        684734.1037037037*pow(1. - 1.*sh,2) + 
        2.279762479012346e6*pow(1. - 1.*sh,3) + 
        6.2693611104056435e6*pow(1. - 1.*sh,4))*
      pow(log(z),2));

if(17<=maxpow)
if(sh<.900001)
res += -1.4445330349469783e-6*pow(3.141592653589793,2)*pow(sh,-15)*
   (6435. + 114114.*sh + 962577.*pow(sh,2) + 
     5.137524e6*pow(sh,3) + 1.9445755e7*pow(sh,4) + 
     5.526435e7*pow(sh,5) + 1.20557265e8*pow(sh,6) + 
     1.9446652e8*pow(sh,7) + 1.20557265e8*pow(sh,8) + 
     5.526435e7*pow(sh,9) + 1.9445755e7*pow(sh,10) + 
     5.137524e6*pow(sh,11) + 962577.*pow(sh,12) + 
     114114.*pow(sh,13) + 6435.*pow(sh,14))*pow(z,8.5);
else
res += (-8517.720415207139 - 68141.76332165711*(1. - 1.*sh) - 
     315581.54138342454*pow(1. - 1.*sh,2) - 
     1.1026189077485641e6*pow(1. - 1.*sh,3) - 
     3.2181012443704475e6*pow(1. - 1.*sh,4))*pow(z,8.5);

if(18<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-6542.252322163433*pow(sh,-9) + 
        5423.407407407408*Lsh*pow(sh,-9)) - 
     254.65798096566218*pow(-1 + sh,-3)*pow(sh,-7) + 
     211.85185185185185*Li3sh*pow(-1 + sh,-3)*pow(sh,-7) - 
     70.61728395061728*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-7) - 2.6901822457378013*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(552. - 6504.*sh + 954.*pow(sh,2) + 
        96534.*pow(sh,3) - 256765.*pow(sh,4) + 
        311884.*pow(sh,5) - 219753.*pow(sh,6) + 
        97149.*pow(sh,7) - 27453.*pow(sh,8) + 
        4830.*pow(sh,9) - 483.*pow(sh,10) + 21.*pow(sh,11))\
      - 0.00010451368476059834*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-2.9602032e7 + 4.3918554e8*sh - 
        1.183665042e9*pow(sh,2) - 4.124801388e9*pow(sh,3) + 
        2.9786749451e10*pow(sh,4) - 
        7.6073083277e10*pow(sh,5) + 
        1.12343648214e11*pow(sh,6) - 
        1.08358670795e11*pow(sh,7) + 
        7.1769426953e10*pow(sh,8) - 
        3.3301199019e10*pow(sh,9) + 
        1.0824913791e10*pow(sh,10) - 
        2.416552923e9*pow(sh,11) + 
        3.53029242e8*pow(sh,12) - 3.0393246e7*pow(sh,13) + 
        1.168971e6*pow(sh,14)) + 
     8.070546737213403*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,3)*
      (-112. + 5446.*sh - 40068.*pow(sh,2) + 
        45402.*pow(sh,3) + 481386.*pow(sh,4) - 
        2.416545e6*pow(sh,5) + 5.68308e6*pow(sh,6) - 
        8.356089e6*pow(sh,7) + 8.410689e6*pow(sh,8) - 
        6.034798e6*pow(sh,9) + 3.142636e6*pow(sh,10) - 
        1.191618e6*pow(sh,11) + 325686.*pow(sh,12) - 
        62481.*pow(sh,13) + 7980.*pow(sh,14) - 
        609.*pow(sh,15) + 21.*pow(sh,16)) - 
     0.004703115814226925*Li2sh*pow(-1 + sh,-10)*pow(sh,-9)*
      (-288288. + 2.873871e6*sh - 1.2889503e7*pow(sh,2) + 
        3.423222e7*pow(sh,3) - 5.956146e7*pow(sh,4) + 
        7.0825482e7*pow(sh,5) - 5.8121154e7*pow(sh,6) + 
        3.2324292e7*pow(sh,7) - 1.153152e7*pow(sh,8) + 
        2.327611e6*pow(sh,9) - 186043.*pow(sh,10) - 
        252.*pow(sh,15) + 54.*pow(sh,16) + 18.*pow(sh,17))\
      - 1.*Lsh*(211.85185185185185*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-7) + 2.6901822457378013*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(552. - 6504.*sh + 954.*pow(sh,2) + 
           96534.*pow(sh,3) - 256765.*pow(sh,4) + 
           311884.*pow(sh,5) - 219753.*pow(sh,6) + 
           97149.*pow(sh,7) - 27453.*pow(sh,8) + 
           4830.*pow(sh,9) - 483.*pow(sh,10) + 
           21.*pow(sh,11)) + 
        1.5552631660803325e-7*pow(-1 + sh,-10)*pow(sh,-16)*
         (24990. + 3675.*sh - 1.155555e6*pow(sh,2) - 
           4.697175e6*pow(sh,3) - 2.300739e6*pow(sh,4) + 
           2.4304707e7*pow(sh,5) + 4.9414911e7*pow(sh,6) + 
           (8.82608902003e11 - 8.71782912e9*Lshb)*
            pow(sh,7) + (-8.826874533745e12 + 
              8.690585904e10*Lshb)*pow(sh,8) + 
           15.*(2.648605733525e12 - 2.5985238048e10*Lshb + 
              7.56756e7*pow(3.141592653589793,2))*pow(sh,9)\
            + 3.*(-3.5329412670653e13 + 
              3.450607776e11*Lshb - 
              2.648646e9*pow(3.141592653589793,2))*
            pow(sh,10) + 
           105.*(1.767535730921e12 - 1.715370048e10*Lshb + 
              2.270268e8*pow(3.141592653589793,2))*
            pow(sh,11) + 
           21.*(-1.0613371381061e13 + 
              1.0198869408e11*Lshb - 
              1.89189e9*pow(3.141592653589793,2))*pow(sh,12)
             + 189.*(9.83624804999e11 - 9.29938464e9*Lshb + 
              2.1021e8*pow(3.141592653589793,2))*pow(sh,13)\
            + 15.*(-7.089591334283e12 + 
              6.5165772672e10*Lshb - 
              1.5891876e9*pow(3.141592653589793,2))*
            pow(sh,14) + 
           33.*(1.209854560067e12 - 1.05670656e10*Lshb + 
              2.40786e8*pow(3.141592653589793,2))*pow(sh,15)
             + 2.*(-4.441328248151e12 + 
              3.519347832e10*Lshb - 
              5.67567e8*pow(3.141592653589793,2))*pow(sh,16)
             + (8.88980806162e11 - 5.62594032e9*Lshb)*
            pow(sh,17) - 3.8377206e7*pow(sh,18) + 
           4.2700014e7*pow(sh,19) + 
           1.8171216e7*pow(sh,20) - 5.847282e6*pow(sh,21) - 
           1890.*(1387. + 4032.*Lshb)*pow(sh,22) + 
           2430.*(149. + 672.*Lshb)*pow(sh,23) + 
           1215.*(15. + 448.*Lshb)*pow(sh,24))) - 
     0.00009798157946306095*pow(Lsh,2)*pow(-1 + sh,-11)*
      pow(sh,-16)*(-168. - 1302.*sh - 2760.*pow(sh,2) + 
        4440.*pow(sh,3) + 27552.*pow(sh,4) + 
        26796.*pow(sh,5) - 59136.*pow(sh,6) + 
        6.91904744e8*pow(sh,7) - 7.607607766e9*pow(sh,8) + 
        (3.8011106171e10 + 1.08108e6*Lshb)*pow(sh,9) - 
        36.*(3.165700357e9 + 240240.*Lshb)*pow(sh,10) + 
        720.*(3.16454927e8 + 42042.*Lshb)*pow(sh,11) - 
        504.*(6.32852603e8 + 120120.*Lshb)*pow(sh,12) + 
        84.*(3.797894797e9 + 900900.*Lshb)*pow(sh,13) - 
        192.*(1.187472428e9 + 315315.*Lshb)*pow(sh,14) + 
        120.*(9.50840131e8 + 252252.*Lshb)*pow(sh,15) - 
        104.*(3.66207253e8 + 83160.*Lshb)*pow(sh,16) + 
        (7.631953801e9 + 1.08108e6*Lshb)*pow(sh,17) - 
        6.95689448e8*pow(sh,18) - 6048.*pow(sh,22) + 
        7344.*pow(sh,23) - 864.*pow(sh,24) - 432.*pow(sh,25)
        ) + 0.00004899078973153047*pow(lz,2)*pow(sh,-16)*
      (-84. - 1575.*sh - 14085.*pow(sh,2) - 
        79950.*pow(sh,3) - 323154.*pow(sh,4) - 
        987129.*pow(sh,5) - 2.347059e6*pow(sh,6) + 
        1.379703232e9*pow(sh,7) + 2.7027e6*pow(sh,8) - 
        473685.*pow(sh,9) + 1.243629e6*pow(sh,10) + 
        2.698722e6*pow(sh,11) + 2.985906e6*pow(sh,12) + 
        2.433285e6*pow(sh,13) + 1.388619e6*pow(sh,14) + 
        84.*pow(sh,15) + 4.25568e6*pow(sh,16) + 
        4.612608e6*pow(sh,17) + 5.189184e6*pow(sh,18) + 
        7.605312e6*pow(sh,19) - 6.1281792e7*pow(sh,20) + 
        2.75438592e8*pow(sh,21) + 8.71398528e8*pow(sh,22) - 
        5.028236928e9*pow(sh,23) + 
        8.99602704e9*pow(sh,24) - 
        8.653636992e9*pow(sh,25) + 
        5.137333344e9*pow(sh,26) - 
        1.978438176e9*pow(sh,27) + 
        4.97379168e8*pow(sh,28) - 7.8990912e7*pow(sh,29) + 
        7.2072e6*pow(sh,30) - 288288.*pow(sh,31)) - 
     1.*lz*(-5423.407407407408*lmu*pow(sh,-9) - 
        105.92592592592592*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-7) + 5.380364491475603*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(552. - 6504.*sh + 954.*pow(sh,2) + 
           96534.*pow(sh,3) - 256765.*pow(sh,4) + 
           311884.*pow(sh,5) - 219753.*pow(sh,6) + 
           97149.*pow(sh,7) - 27453.*pow(sh,8) + 
           4830.*pow(sh,9) - 483.*pow(sh,10) + 
           21.*pow(sh,11)) + 
        0.0001959631589261219*Lsh*pow(-1 + sh,-10)*
         pow(sh,-16)*(-84. - 735.*sh - 2115.*pow(sh,2) + 
           105.*pow(sh,3) + 13881.*pow(sh,4) + 
           27279.*pow(sh,5) - 2289.*pow(sh,6) + 
           6.91956971e8*pow(sh,7) - 
           6.915895655e9*pow(sh,8) + 
           3.1099607139e10*pow(sh,9) - 
           8.2880063541e10*pow(sh,10) + 
           1.44964071231e11*pow(sh,11) - 
           1.73879170521e11*pow(sh,12) + 
           1.44837476805e11*pow(sh,13) - 
           8.2722854787e10*pow(sh,14) + 
           3.0998246241e10*pow(sh,15) - 
           6.879851159e9*pow(sh,16) + 
           6.86365796e8*pow(sh,17) - 75600.*pow(sh,18) - 
           9072.*pow(sh,19) + 22680.*pow(sh,20) + 
           9828.*pow(sh,21) + 2268.*pow(sh,22) - 
           2484.*pow(sh,23) - 54.*pow(sh,24)) + 
        5.43798309818298e-10*pow(-1 + sh,-9)*pow(sh,-16)*
         (3.57357e6 + 4.099095e6*sh - 
           1.6114527e8*pow(sh,2) - 8.32841295e8*pow(sh,3) - 
           1.161846972e9*pow(sh,4) + 
           2.313726129e9*pow(sh,5) + 
           9.380058402e9*pow(sh,6) + 
           2.52441684058135e14*pow(sh,7) - 
           2.26944762991947e15*pow(sh,8) + 
           9.067251405053984e15*pow(sh,9) - 
           2.113009526738253e16*pow(sh,10) + 
           3.1647467902192624e16*pow(sh,11) - 
           3.158667323807502e16*pow(sh,12) + 
           2.1002634158609704e16*pow(sh,13) - 
           8.966860615674702e15*pow(sh,14) + 
           2.228333766410625e15*pow(sh,15) - 
           2.43656770617994e14*pow(sh,16) - 
           9.520266140208e12*pow(sh,17) + 
           3.1476144603672e13*pow(sh,18) - 
           6.08108801358e13*pow(sh,19) + 
           8.0522179628688e13*pow(sh,20) - 
           7.1735262216768e13*pow(sh,21) - 
           1.85972284144884e14*pow(sh,22) + 
           1.24257330785952e15*pow(sh,23) - 
           1.516348491395922e15*pow(sh,24) - 
           9.623404446386016e15*pow(sh,25) + 
           5.409785863372176e16*pow(sh,26) - 
           1.4651551524606797e17*pow(sh,27) + 
           2.639914855668742e17*pow(sh,28) - 
           3.46785263569046e17*pow(sh,29) + 
           3.4581010205224454e17*pow(sh,30) - 
           2.67102371124581e17*pow(sh,31) + 
           1.612804363486636e17*pow(sh,32) - 
           7.625393556018638e16*pow(sh,33) + 
           2.809203040360517e16*pow(sh,34) - 
           7.968174811781184e15*pow(sh,35) + 
           1.704011763662208e15*pow(sh,36) - 
           2.65362784294608e14*pow(sh,37) + 
           2.836102317048e13*pow(sh,38) - 
           1.857724700832e12*pow(sh,39) + 
           5.6166718608e10*pow(sh,40))) - 
     2.263562728181394e-15*pow(-1 + sh,-10)*pow(sh,-16)*
      (1.522039519e11 - 4.26276275425e11*sh - 
        3.315607505925e12*pow(sh,2) + 
        1.9935815474575e13*pow(sh,3) + 
        1.24680380503679e14*pow(sh,4) + 
        9.4734104241777e13*pow(sh,5) - 
        6.72219759402191e14*pow(sh,6) - 
        2.148676883608435e19*pow(sh,7) + 
        2.1433741656451708e20*pow(sh,8) - 
        9.621528485908101e20*pow(sh,9) + 
        2.559493442861416e21*pow(sh,10) - 
        4.468559626678942e21*pow(sh,11) + 
        5.35099530515921e21*pow(sh,12) - 
        4.4525844044562044e21*pow(sh,13) + 
        2.544142477915097e21*pow(sh,14) - 
        9.568948351796755e20*pow(sh,15) + 
        2.1500361682429e20*pow(sh,16) - 
        2.422139078794151e19*pow(sh,17) + 
        8.145618788181729e18*pow(sh,18) - 
        1.8132101139625396e19*pow(sh,19) + 
        2.789986937416512e19*pow(sh,20) - 
        2.916708794791665e19*pow(sh,21) - 
        4.506612585214779e19*pow(sh,22) + 
        3.9814881989842764e20*pow(sh,23) - 
        7.61642854944141e20*pow(sh,24) - 
        1.912231127650318e21*pow(sh,25) + 
        1.5547276029752026e22*pow(sh,26) - 
        4.875241535562659e22*pow(sh,27) + 
        9.909337425361018e22*pow(sh,28) - 
        1.4647795672750128e23*pow(sh,29) + 
        1.651330016200192e23*pow(sh,30) - 
        1.453924699389752e23*pow(sh,31) + 
        1.011735575962528e23*pow(sh,32) - 
        5.58883301567305e22*pow(sh,33) + 
        2.447160559972393e22*pow(sh,34) - 
        8.433457866753118e21*pow(sh,35) + 
        2.2566304052798968e21*pow(sh,36) - 
        4.585243554016694e20*pow(sh,37) + 
        6.826335499960051e19*pow(sh,38) - 
        7.011890262150629e18*pow(sh,39) + 
        4.434709029248097e17*pow(sh,40) - 
        1.2998152420597344e16*pow(sh,41) + 
        4.32864432e10*pow(3.141592653589793,2)*
         (-84. - 735.*sh - 2115.*pow(sh,2) + 
           105.*pow(sh,3) + 13881.*pow(sh,4) + 
           27279.*pow(sh,5) - 2289.*pow(sh,6) + 
           7.06083083e8*pow(sh,7) - 
           7.059427043e9*pow(sh,8) + 
           3.1757931649e10*pow(sh,9) - 
           8.4675129727e10*pow(sh,10) + 
           1.48186623501e11*pow(sh,11) - 
           1.77858935891e11*pow(sh,12) + 
           1.48260913367e11*pow(sh,13) - 
           8.4747202497e10*pow(sh,14) + 
           3.1784695387e10*pow(sh,15) - 
           7.061392333e9*pow(sh,16) + 
           7.13289054e8*pow(sh,17) - 
           3.2675014e7*pow(sh,18) + 7.242013e7*pow(sh,19) - 
           7.6735758e7*pow(sh,20) - 
           2.40223726e8*pow(sh,21) + 
           1.627847962e9*pow(sh,22) - 
           2.273776974e9*pow(sh,23) - 
           1.712105386e10*pow(sh,24) + 
           1.18341944808e11*pow(sh,25) - 
           3.9995878208e11*pow(sh,26) + 
           9.10773328608e11*pow(sh,27) - 
           1.531097366656e12*pow(sh,28) + 
           1.98076916752e12*pow(sh,29) - 
           2.016366553344e12*pow(sh,30) + 
           1.634962897568e12*pow(sh,31) - 
           1.06202452928e12*pow(sh,32) + 
           5.53053223008e11*pow(sh,33) - 
           2.30009473408e11*pow(sh,34) + 
           7.5735678304e10*pow(sh,35) - 
           1.945628256e10*pow(sh,36) + 
           3.810741792e9*pow(sh,37) - 
           5.48735616e8*pow(sh,38) + 
           5.4678624e7*pow(sh,39) - 3.36336e6*pow(sh,40) + 
           96096.*pow(sh,41))))*pow(z,9);
else
res += pow(z,9)*(-622069.3836274818 - 
     5.380712316126128e6*(1. - 1.*sh) - 
     2.6348101173329648e7*pow(1. - 1.*sh,2) - 
     9.453816935977913e7*pow(1. - 1.*sh,3) - 
     2.761541131481308e8*pow(1. - 1.*sh,4) + 
     log(muh)*(6542.252322163433 + 
        64303.678306878304*(1. - 1.*sh) + 
        345923.7248677249*pow(1. - 1.*sh,2) + 
        1.349738102292769e6*pow(1. - 1.*sh,3) + 
        4.272929862433863e6*pow(1. - 1.*sh,4)) + 
     log(z)*(131849.69275238464 + 
        1.3908505037480777e6*(1. - 1.*sh) + 
        7.472361309110008e6*pow(1. - 1.*sh,2) + 
        2.920814956913386e7*pow(1. - 1.*sh,3) + 
        9.329175253624554e7*pow(1. - 1.*sh,4) + 
        log(muh)*(5423.407407407408 + 
           48810.666666666664*(1. - 1.*sh) + 
           244053.33333333334*pow(1. - 1.*sh,2) + 
           894862.2222222222*pow(1. - 1.*sh,3) + 
           2.6845866666666665e6*pow(1. - 1.*sh,4))) + 
     (68317.8044287674 + 612595.3262786596*(1. - 1.*sh) + 
        3.035726507936508e6*pow(1. - 1.*sh,2) + 
        1.1122724390358612e7*pow(1. - 1.*sh,3) + 
        3.3373027717813052e7*pow(1. - 1.*sh,4))*
      pow(log(z),2));

if(19<=maxpow)
if(sh<.900001)
res += -6.708357747431788e-8*pow(3.141592653589793,2)*pow(sh,-17)*
   (109395. + 2.16216e6*sh + 2.0430696e7*pow(sh,2) + 
     1.22866128e8*pow(sh,3) + 5.27900436e8*pow(sh,4) + 
     1.72236568e9*pow(sh,5) + 4.41295356e9*pow(sh,6) + 
     8.96714376e9*pow(sh,7) + 1.385377093e10*pow(sh,8) + 
     8.96714376e9*pow(sh,9) + 4.41295356e9*pow(sh,10) + 
     1.72236568e9*pow(sh,11) + 5.27900436e8*pow(sh,12) + 
     1.22866128e8*pow(sh,13) + 2.0430696e7*pow(sh,14) + 
     2.16216e6*pow(sh,15) + 109395.*pow(sh,16))*pow(z,9.5);
else
res += (-30062.542641907552 - 270562.883777168*(1. - 1.*sh) - 
     1.388889470056129e6*pow(1. - 1.*sh,2) - 
     5.321070047617637e6*pow(1. - 1.*sh,3) - 
     1.6887633329091568e7*pow(1. - 1.*sh,4))*pow(z,9.5);

if(20<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(-22436.0126984127*pow(sh,-10) + 
        18304.*Lsh*pow(sh,-10)) - 
     769.6330091406679*pow(-1 + sh,-3)*pow(sh,-8) + 
     640.2633744855967*Li3sh*pow(-1 + sh,-3)*pow(sh,-8) - 
     213.42112482853224*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-8) + 6.052910052910053*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(72. - 4364.*sh + 28750.*pow(sh,2) + 
        23168.*pow(sh,3) - 476659.*pow(sh,4) + 
        1.255353e6*pow(sh,5) - 1.649661e6*pow(sh,6) + 
        1.316274e6*pow(sh,7) - 686175.*pow(sh,8) + 
        239883.*pow(sh,9) - 55951.*pow(sh,10) + 
        8372.*pow(sh,11) - 728.*pow(sh,12) + 28.*pow(sh,13))
       + 0.0009406231628453851*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-1.003446e6 + 6.399262e7*sh - 
        5.88476654e8*pow(sh,2) + 1.052685443e9*pow(sh,3) + 
        6.558619027e9*pow(sh,4) - 
        3.9015984112e10*pow(sh,5) + 
        9.831642973e10*pow(sh,6) - 
        1.5050270954e11*pow(sh,7) + 
        1.55340604554e11*pow(sh,8) - 
        1.13220265218e11*pow(sh,9) + 
        5.9521934912e10*pow(sh,10) - 
        2.2692174847e10*pow(sh,11) + 
        6.219574195e9*pow(sh,12) - 
        1.194652762e9*pow(sh,13) + 1.5263422e8*pow(sh,14) - 
        1.1648401e7*pow(sh,15) + 401669.*pow(sh,16)) - 
     18.158730158730158*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,4)*(1638. - 34902.*sh + 187614.*pow(sh,2) - 
        73296.*pow(sh,3) - 2.717613e6*pow(sh,4) + 
        1.2278721e7*pow(sh,5) - 2.8715127e7*pow(sh,6) + 
        4.3584072e7*pow(sh,7) - 4.6464222e7*pow(sh,8) + 
        3.6125334e7*pow(sh,9) - 2.0866662e7*pow(sh,10) + 
        9.012312e6*pow(sh,11) - 2.899701e6*pow(sh,12) + 
        684873.*pow(sh,13) - 115255.*pow(sh,14) + 
        13076.*pow(sh,15) - 896.*pow(sh,16) + 28.*pow(sh,17)
        ) - 0.0011757789535567313*Li2sh*pow(-1 + sh,-11)*
      pow(sh,-10)*(3.891888e6 - 4.2698656e7*sh + 
        2.12860648e8*pow(sh,2) - 6.36197562e8*pow(sh,3) + 
        1.265813472e9*pow(sh,4) - 1.758542016e9*pow(sh,5) + 
        1.737624672e9*pow(sh,6) - 1.217575632e9*pow(sh,7) + 
        5.89815408e8*pow(sh,8) - 1.86234048e8*pow(sh,9) + 
        3.3715396e7*pow(sh,10) - 2.523664e6*pow(sh,11) - 
        1008.*pow(sh,17) + 252.*pow(sh,18) + 63.*pow(sh,19))
       - 1.*Lsh*(640.2633744855967*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-8) - 6.052910052910053*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(72. - 4364.*sh + 28750.*pow(sh,2) + 
           23168.*pow(sh,3) - 476659.*pow(sh,4) + 
           1.255353e6*pow(sh,5) - 1.649661e6*pow(sh,6) + 
           1.316274e6*pow(sh,7) - 686175.*pow(sh,8) + 
           239883.*pow(sh,9) - 55951.*pow(sh,10) + 
           8372.*pow(sh,11) - 728.*pow(sh,12) + 
           28.*pow(sh,13)) + 
        1.0368421107202216e-8*pow(-1 + sh,-11)*pow(sh,-18)*
         (-268128. - 50176.*sh + 1.5037316e7*pow(sh,2) + 
           7.0758368e7*pow(sh,3) + 6.454424e7*pow(sh,4) - 
           3.47363296e8*pow(sh,5) - 
           9.86787592e8*pow(sh,6) - 3.5646688e7*pow(sh,7) + 
           448.*(-1.08098395051e11 + 9.8513415e8*Lshb)*
            pow(sh,8) - 2464.*
            (-2.16214325051e11 + 1.9651086e9*Lshb)*pow(sh,9)
             + (-2.664090635973398e15 + 
              2.41383974832e13*Lshb - 
              5.1459408e10*pow(3.141592653589793,2))*
            pow(sh,10) + 
           (7.994327088697714e15 - 7.21448035308e13*Lshb + 
              4.11675264e11*pow(3.141592653589793,2))*
            pow(sh,11) + 
           28.*(-5.71247555169563e14 + 
              5.1265445616e12*Lshb - 
              5.1459408e10*pow(3.141592653589793,2))*
            pow(sh,12) + 
           112.*(2.00040160003213e14 - 
              1.7805237912e12*Lshb + 
              2.5729704e10*pow(3.141592653589793,2))*
            pow(sh,13) + 
           14.*(-1.601332890109447e15 + 
              1.40747598432e13*Lshb - 
              2.5729704e11*pow(3.141592653589793,2))*
            pow(sh,14) + 
           112.*(1.43081208030667e14 - 
              1.2327953274e12*Lshb + 
              2.5729704e10*pow(3.141592653589793,2))*
            pow(sh,15) + 
           28.*(-2.86396712598419e14 + 
              2.3887524024e12*Lshb - 
              5.1459408e10*pow(3.141592653589793,2))*
            pow(sh,16) + 
           32.*(8.3604554894621e13 - 6.599669076e11*Lshb + 
              1.2864852e10*pow(3.141592653589793,2))*
            pow(sh,17) + 
           (-5.35506196250843e14 + 3.8233259064e12*Lshb - 
              5.1459408e10*pow(3.141592653589793,2))*
            pow(sh,18) - 
           252.*(-1.93318721627e11 + 1.1356488e9*Lshb)*
            pow(sh,19) - 3.861655812e9*pow(sh,20) - 
           5.0733144e7*pow(sh,21) + 
           8.74592334e8*pow(sh,22) + 
           2.56502232e8*pow(sh,23) - 
           1.152693e8*pow(sh,24) - 
           1800.*(20357. + 63504.*Lshb)*pow(sh,25) + 
           11025.*(461. + 2592.*Lshb)*pow(sh,26) + 
           11025.*(17. + 648.*Lshb)*pow(sh,27))) - 
     0.000013064210595074793*pow(Lsh,2)*pow(-1 + sh,-12)*
      pow(sh,-18)*(1008. + 8848.*sh + 23688.*pow(sh,2) - 
        17352.*pow(sh,3) - 212592.*pow(sh,4) - 
        311184.*pow(sh,5) + 400176.*pow(sh,6) + 
        1.492176e6*pow(sh,7) - 1.8665467128e10*pow(sh,8) + 
        2.23865173224e11*pow(sh,9) - 
        3.*(4.10179236011e11 + 8.16816e6*Lshb)*pow(sh,10) + 
        1053.*(3.893290287e9 + 209440.*Lshb)*pow(sh,11) - 
        234.*(3.9404650781e10 + 3.76992e6*Lshb)*
         pow(sh,12) + 1848.*
         (7.981764103e9 + 1.11384e6*Lshb)*pow(sh,13) - 
        5040.*(3.414494773e9 + 612612.*Lshb)*pow(sh,14) + 
        3528.*(4.182077137e9 + 875160.*Lshb)*pow(sh,15) - 
        1344.*(6.864759043e9 + 1.53153e6*Lshb)*pow(sh,16) + 
        1224.*(3.352868227e9 + 720720.*Lshb)*pow(sh,17) - 
        18.*(6.8479648117e10 + 1.225224e7*Lshb)*
         pow(sh,18) + (2.24483274986e11 + 2.450448e7*Lshb)*
         pow(sh,19) - 1.8748455264e10*pow(sh,20) - 
        45360.*pow(sh,25) + 56700.*pow(sh,26) - 
        8505.*pow(sh,27) - 2835.*pow(sh,28)) + 
     0.000013064210595074793*pow(lz,2)*pow(sh,-18)*
      (-252. - 5236.*sh - 52122.*pow(sh,2) - 
        330990.*pow(sh,3) - 1.50586e6*pow(sh,4) - 
        5.221788e6*pow(sh,5) - 1.4306214e7*pow(sh,6) - 
        3.1500898e7*pow(sh,7) + 1.8610077024e10*pow(sh,8) + 
        3.675672e7*pow(sh,9) - 1.1865305e7*pow(sh,10) + 
        7.819275e6*pow(sh,11) + 2.920308e7*pow(sh,12) + 
        3.763735e7*pow(sh,13) + 3.5618775e7*pow(sh,14) + 
        2.7424047e7*pow(sh,15) + 1.5311086e7*pow(sh,16) + 
        252.*pow(sh,17) + 5.397678e7*pow(sh,18) + 
        5.722002e7*pow(sh,19) + 6.231654e7*pow(sh,20) + 
        6.996132e7*pow(sh,21) + 2.7057888e8*pow(sh,22) - 
        3.18810492e9*pow(sh,23) + 7.5729654e9*pow(sh,24) + 
        4.194296964e10*pow(sh,25) - 
        2.0547002619e11*pow(sh,26) + 
        3.8218629735e11*pow(sh,27) - 
        4.0430890071e11*pow(sh,28) + 
        2.7416659842e11*pow(sh,29) - 
        1.2521582073e11*pow(sh,30) + 
        3.911266359e10*pow(sh,31) - 
        8.26458633e9*pow(sh,32) + 1.13189076e9*pow(sh,33) - 
        9.081072e7*pow(sh,34) + 3.24324e6*pow(sh,35)) - 
     1.*lz*(-18304.*lmu*pow(sh,-10) - 
        320.13168724279836*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-8) - 12.105820105820106*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(72. - 4364.*sh + 28750.*pow(sh,2) + 
           23168.*pow(sh,3) - 476659.*pow(sh,4) + 
           1.255353e6*pow(sh,5) - 1.649661e6*pow(sh,6) + 
           1.316274e6*pow(sh,7) - 686175.*pow(sh,8) + 
           239883.*pow(sh,9) - 55951.*pow(sh,10) + 
           8372.*pow(sh,11) - 728.*pow(sh,12) + 
           28.*pow(sh,13)) - 
        0.000026128421190149586*Lsh*pow(-1 + sh,-11)*
         pow(sh,-18)*(-504. - 4928.*sh - 16772.*pow(sh,2) - 
           8096.*pow(sh,3) + 98200.*pow(sh,4) + 
           253792.*pow(sh,5) + 53704.*pow(sh,6) - 
           692384.*pow(sh,7) + 1.8664647232e10*pow(sh,8) - 
           2.05207139984e11*pow(sh,9) + 
           1.025430782207e12*pow(sh,10) - 
           3.074555676226e12*pow(sh,11) + 
           6.145992007736e12*pow(sh,12) - 
           8.60044812004e12*pow(sh,13) + 
           8.596678573448e12*pow(sh,14) - 
           6.137611319224e12*pow(sh,15) + 
           3.067041035912e12*pow(sh,16) - 
           1.021522277272e12*pow(sh,17) + 
           2.04049226678e11*pow(sh,18) - 
           1.8515048904e10*pow(sh,19) + 
           864864.*pow(sh,20) + 769608.*pow(sh,21) - 
           13608.*pow(sh,22) - 222264.*pow(sh,23) - 
           69120.*pow(sh,24) - 9000.*pow(sh,25) + 
           19215.*pow(sh,26) + 315.*pow(sh,27)) - 
        4.265084782888612e-12*pow(-1 + sh,-10)*pow(sh,-18)*
         (3.25909584e8 + 3.86898512e8*sh - 
           1.7890959086e10*pow(sh,2) - 
           1.0389775539e11*pow(sh,3) - 
           1.8235127911e11*pow(sh,4) + 
           2.39868807178e11*pow(sh,5) + 
           1.439309125254e12*pow(sh,6) + 
           1.482637674518e12*pow(sh,7) + 
           1.1773533109183245e17*pow(sh,8) - 
           1.1762786134932733e18*pow(sh,9) + 
           5.287945685290232e18*pow(sh,10) - 
           1.408573123970191e19*pow(sh,11) + 
           2.461891448027823e19*pow(sh,12) - 
           2.949733724851667e19*pow(sh,13) + 
           2.4532821652619735e19*pow(sh,14) - 
           1.3981789937805554e19*pow(sh,15) + 
           5.223681256860368e18*pow(sh,16) - 
           1.1543710933218002e18*pow(sh,17) + 
           1.1493955705739667e17*pow(sh,18) - 
           4.556468500926695e15*pow(sh,19) + 
           1.7572146654042552e16*pow(sh,20) - 
           3.9615878221273704e16*pow(sh,21) + 
           5.638676809242492e16*pow(sh,22) - 
           4.406121643569693e16*pow(sh,23) + 
           3.2318412281568824e16*pow(sh,24) - 
           4.259492022110168e17*pow(sh,25) + 
           2.1201430825186813e18*pow(sh,26) - 
           2.4923037486423537e18*pow(sh,27) - 
           1.7838580318483542e19*pow(sh,28) + 
           1.0701104247446746e20*pow(sh,29) - 
           3.1929857696090705e20*pow(sh,30) + 
           6.474487284281146e20*pow(sh,31) - 
           9.760291519177703e20*pow(sh,32) + 
           1.1392452492311442e21*pow(sh,33) - 
           1.0520263768751638e21*pow(sh,34) + 
           7.775724274489533e20*pow(sh,35) - 
           4.624318941820542e20*pow(sh,36) + 
           2.213656928475123e20*pow(sh,37) - 
           8.494727327998501e19*pow(sh,38) + 
           2.5900145606169035e19*pow(sh,39) - 
           6.181939718636802e18*pow(sh,40) + 
           1.1286121824774998e18*pow(sh,41) - 
           1.5195925385464826e17*pow(sh,42) + 
           1.420123992415128e16*pow(sh,43) - 
           8.2168151561496e14*pow(sh,44) + 
           2.214605244852e13*pow(sh,45))) - 
     6.962130651845887e-19*pow(-1 + sh,-11)*pow(sh,-18)*
      (-3.16414088198208e14 + 9.74539823921664e14*sh + 
        8.087033764735926e15*pow(sh,2) - 
        5.684694862939435e16*pow(sh,3) - 
        4.0319420043801754e17*pow(sh,4) - 
        4.882604186351892e17*pow(sh,5) + 
        1.9325128069129482e18*pow(sh,6) + 
        6.292691026868566e18*pow(sh,7) + 
        2.792081386627729e23*pow(sh,8) - 
        3.0653776012724437e24*pow(sh,9) + 
        1.5296980754272814e25*pow(sh,10) - 
        4.580270398519267e25*pow(sh,11) + 
        9.143594067412906e25*pow(sh,12) - 
        1.2779495928946286e26*pow(sh,13) + 
        1.2762486136562552e26*pow(sh,14) - 
        9.110246500944438e25*pow(sh,15) + 
        4.558305919883703e25*pow(sh,16) - 
        1.5244656041943856e25*pow(sh,17) + 
        3.073171046299431e24*pow(sh,18) - 
        2.6184927906686532e23*pow(sh,19) - 
        1.0487308963151102e23*pow(sh,20) + 
        2.7045906540143195e23*pow(sh,21) - 
        4.4609820546041925e23*pow(sh,22) + 
        4.3341866014896366e23*pow(sh,23) - 
        3.0284128932535685e23*pow(sh,24) + 
        2.8502065219122033e24*pow(sh,25) - 
        1.6744213714265902e25*pow(sh,26) + 
        3.4546092096924117e25*pow(sh,27) + 
        6.6958214497636675e25*pow(sh,28) - 
        6.719624033223081e26*pow(sh,29) + 
        2.3634332855143025e27*pow(sh,30) - 
        5.406861258181357e27*pow(sh,31) + 
        9.10419041097793e27*pow(sh,32) - 
        1.1865952156817548e28*pow(sh,33) + 
        1.2283961231268607e28*pow(sh,34) - 
        1.0245250602869844e28*pow(sh,35) + 
        6.935097181125567e27*pow(sh,36) - 
        3.819594455600949e27*pow(sh,37) + 
        1.7090015768187537e27*pow(sh,38) - 
        6.177750381749111e26*pow(sh,39) + 
        1.7862394817725466e26*pow(sh,40) - 
        4.0667139734465495e25*pow(sh,41) + 
        7.117942930727479e24*pow(sh,42) - 
        9.229373088621336e23*pow(sh,43) + 
        8.339200912205272e22*pow(sh,44) - 
        4.6814118287209613e21*pow(sh,45) + 
        1.2279937968685318e20*pow(sh,46) - 
        6.2548910424e12*pow(3.141592653589793,2)*
         (-1512. - 14784.*sh - 50316.*pow(sh,2) - 
           24288.*pow(sh,3) + 294600.*pow(sh,4) + 
           761376.*pow(sh,5) + 161112.*pow(sh,6) - 
           2.077152e6*pow(sh,7) + 
           5.7064210896e10*pow(sh,8) - 
           6.27572398992e11*pow(sh,9) + 
           3.137096776433e12*pow(sh,10) - 
           9.409743553774e12*pow(sh,11) + 
           1.8818560922504e13*pow(sh,12) - 
           2.6347616980552e13*pow(sh,13) + 
           2.6351485677944e13*pow(sh,14) - 
           1.8825939544384e13*pow(sh,15) + 
           9.414254480792e12*pow(sh,16) - 
           3.137901366712e12*pow(sh,17) + 
           6.27172370726e11*pow(sh,18) - 
           5.6235529592e10*pow(sh,19) - 
           3.03847082e9*pow(sh,20) + 
           7.83321994e9*pow(sh,21) - 
           1.36334135e10*pow(sh,22) + 
           2.612527414e10*pow(sh,23) - 
           1.2043334018e11*pow(sh,24) + 
           5.11152445252e11*pow(sh,25) - 
           7.00772118731e11*pow(sh,26) - 
           5.082162807869e12*pow(sh,27) + 
           3.7496386828908e13*pow(sh,28) - 
           1.3686666259266e14*pow(sh,29) + 
           3.4205865415722e14*pow(sh,30) - 
           6.4118721989322e14*pow(sh,31) + 
           9.3979081997658e14*pow(sh,32) - 
           1.10202690808782e15*pow(sh,33) + 
           1.04788397968254e15*pow(sh,34) - 
           8.141721939351e14*pow(sh,35) + 
           5.1869434238622e14*pow(sh,36) - 
           2.7096438795426e14*pow(sh,37) + 
           1.1569642322238e14*pow(sh,38) - 
           4.010774591538e13*pow(sh,39) + 
           1.116674149734e13*pow(sh,40) - 
           2.4564705165e12*pow(sh,41) + 
           4.1666228604e11*pow(sh,42) - 
           5.249021778e10*pow(sh,43) + 
           4.61837376e9*pow(sh,44) - 
           2.5297272e8*pow(sh,45) + 6.48648e6*pow(sh,46))))*
   pow(z,10);
else
res += pow(z,10)*(-2.2176369034656202e6 - 
     2.1313657032968003e7*(1. - 1.*sh) - 
     1.1510510548217365e8*pow(1. - 1.*sh,2) - 
     4.5152247350887704e8*pow(1. - 1.*sh,3) - 
     1.4313252283712986e9*pow(1. - 1.*sh,4) + 
     log(muh)*(22436.0126984127 + 
        242664.12698412698*(1. - 1.*sh) + 
        1.4261726984126985e6*pow(1. - 1.*sh,2) + 
        6.040264126984127e6*pow(1. - 1.*sh,3) + 
        2.0637578412698414e7*pow(1. - 1.*sh,4)) + 
     log(z)*(481985.82617224846 + 
        5.600617111968864e6*(1. - 1.*sh) + 
        3.2763678189123973e7*pow(1. - 1.*sh,2) + 
        1.3890575176721412e8*pow(1. - 1.*sh,3) + 
        4.790156868849013e8*pow(1. - 1.*sh,4) + 
        log(muh)*(18304. + 183040.*(1. - 1.*sh) + 
           1.00672e6*pow(1. - 1.*sh,2) + 
           4.02688e6*pow(1. - 1.*sh,3) + 
           1.308736e7*pow(1. - 1.*sh,4))) + 
     (245966.3111111111 + 
        2.4484144197530863e6*(1. - 1.*sh) + 
        1.3337867328395061e7*pow(1. - 1.*sh,2) + 
        5.3335035751205176e7*pow(1. - 1.*sh,3) + 
        1.733848092131687e8*pow(1. - 1.*sh,4))*pow(log(z),2)
     );

}return res;
}


double F_19im(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = 3.67166 + 0.20685383727340204*lmu - 0.103427*Lsh + 
   0.93084*lz - 0.310281*sh - 0.93084*lz*sh - 16.2155*z - 
   5.58505*lz*z - 30.7987*sh*z - 1.86168*Lsh*sh*z - 
   16.75515*lz*sh*z - 1.861685*z*pow(lz,2) - 
   1.861685*sh*z*pow(lz,2) - 1.36524*pow(sh,2) - 
   0.93084*lz*pow(sh,2) - 52.2081*z*pow(sh,2) - 
   3.72337*Lsh*z*pow(sh,2) - 26.0636*lz*z*pow(sh,2) - 
   1.861685*z*pow(lz,2)*pow(sh,2) - 1.72206*pow(sh,3) - 
   0.93084*lz*pow(sh,3) - 76.6479*z*pow(sh,3) - 
   5.58505*Lsh*z*pow(sh,3) - 34.75145*lz*z*pow(sh,3) - 
   1.861685*z*pow(lz,2)*pow(sh,3) - 
   0.00295505*pow(sh,3)*pow(z,-3) - 
   0.0199466*pow(sh,2)*pow(z,-2) + 
   0.00369382*pow(sh,3)*pow(z,-2) - 0.186168*sh*pow(z,-1) + 
   0.0620562*pow(sh,2)*pow(z,-1) + 
   0.0871741*pow(sh,3)*pow(z,-1) + 26.7517*pow(z,2) - 
   1.86168*Lsh*pow(z,2) - 7.44675*lz*pow(z,2) - 
   3.72337*Lsh*lz*pow(z,2) + 66.1439*sh*pow(z,2) - 
   7.44674*Lsh*sh*pow(z,2) - 33.5103*lz*sh*pow(z,2) - 
   14.8935*Lsh*lz*sh*pow(z,2) - 
   7.44675*pow(lz,2)*pow(z,2) - 
   20.478525*sh*pow(lz,2)*pow(z,2) + 
   108.713*pow(sh,2)*pow(z,2) - 
   22.3402*Lsh*pow(sh,2)*pow(z,2) - 
   81.914*lz*pow(sh,2)*pow(z,2) - 
   33.5103*Lsh*lz*pow(sh,2)*pow(z,2) - 
   39.0955*pow(lz,2)*pow(sh,2)*pow(z,2) + 
   148.481*pow(sh,3)*pow(z,2) - 
   49.6449*Lsh*pow(sh,3)*pow(z,2) - 
   155.761*lz*pow(sh,3)*pow(z,2) - 
   59.574*Lsh*lz*pow(sh,3)*pow(z,2) - 
   63.29725*pow(lz,2)*pow(sh,3)*pow(z,2) - 
   23.6892*pow(z,3) - 1.65483*Lsh*pow(z,3) + 
   17.3757*lz*pow(z,3) + 4.96449*Lsh*lz*pow(z,3) - 
   63.7828*sh*pow(z,3) - 3.72337*Lsh*sh*pow(z,3) + 
   67.0205*lz*sh*pow(z,3) + 22.3402*Lsh*lz*sh*pow(z,3) - 
   106.832*pow(sh,2)*pow(z,3) + 
   165.0695*lz*pow(sh,2)*pow(z,3) + 
   59.574*Lsh*lz*pow(sh,2)*pow(z,3) - 
   135.118*pow(sh,3)*pow(z,3) + 
   18.6168*Lsh*pow(sh,3)*pow(z,3) + 
   326.4155*lz*pow(sh,3)*pow(z,3) + 
   124.1125*Lsh*lz*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (-3.5165152336478345*lmu - 
     0.05171345931835051*pow(-1 + sh,-2)*
      (130. - 269.*sh + 121.*pow(sh,2)) + 
     0.10342691863670102*Lsh*pow(-1 + sh,-3)*
      (-8. + 33.*sh - 51.*pow(sh,2) + 17.*pow(sh,3)))*
   pow(z,0);
else
res += (-5.636767065700205 - 1.3704066719362884*(1. - 1.*sh) - 
     3.5165152336478345*log(muh) - 
     0.5998761280928658*pow(1. - 1.*sh,2) - 
     0.36888934313756694*pow(1. - 1.*sh,3) - 
     0.26226111511449185*pow(1. - 1.*sh,4))*pow(z,0);

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (17.902805978847187*sh*pow(-1 + sh,-3) - 
     14.893476283684944*Li3sh*sh*pow(-1 + sh,-3) + 
     1.861684535460618*Li2sh*(-7. + 5.*sh)*
      pow(-1 + sh,-3) + 1.241123023640412*sh*pow(Lsh,3)*
      pow(-1 + sh,-3) - 3.723369070921236*pow(Lsh,2)*
      pow(-1 + sh,-2) - 1.*Lsh*
      (-7.446738141842472*Li2sh*sh*pow(-1 + sh,-3) + 
        1.861684535460618*pow(-1 + sh,-3)*
         (-5. + Lshb*(7. - 5.*sh) + 
           sh*(3. - 2.*pow(3.141592653589793,2)) + pow(sh,2)
           )) - 0.310280755910103*pow(-1 + sh,-3)*
      pow(sh,-1)*(-306. + 
        sh*(912. - 11.*pow(3.141592653589793,2)) + 
        5.*(-180. + pow(3.141592653589793,2))*pow(sh,2) + 
        (294. + 4.*pow(3.141592653589793,2))*pow(sh,3)))*
   pow(z,1);
else
res += (-101.4595749819256 - 99.28872579089392*(1. - 1.*sh) - 
     98.33919598335144*pow(1. - 1.*sh,2) - 
     97.78315475935152*pow(1. - 1.*sh,3) - 
     97.41019960703451*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(4<=maxpow)
if(sh<.900001)
res += (-1.861684535460618*Li2sh*(3. + 2.*sh)*pow(-1 + sh,-3) + 
     1.861684535460618*pow(Lsh,2)*pow(-1 + sh,-2) + 
     22.340214425527417*lmu*pow(sh,-2) - 
     1.*lz*(-13.031791748224327*Lsh*pow(-1 + sh,-3) - 
        0.930842267730309*pow(-1 + sh,-2)*pow(sh,-2)*
         (193. - 393.*sh + 186.*pow(sh,2))) + 
     0.1551403779550515*pow(-1 + sh,-3)*pow(sh,-2)*
      (441. - 1368.*sh + 
        3.*(437. + 2.*pow(3.141592653589793,2))*pow(sh,2) + 
        4.*(-111. + pow(3.141592653589793,2))*pow(sh,3) + 
        24.*pow(sh,4)) - 
     0.930842267730309*Lsh*pow(-1 + sh,-4)*pow(sh,-2)*
      (191. - 777.*sh + (1175. - 6.*Lshb)*pow(sh,2) + 
        (-797. + 2.*Lshb)*pow(sh,3) + 
        (202. + 4.*Lshb)*pow(sh,4)))*pow(z,2);
else
res += (-74.72594871501649 + 29.277574993084137*(1. - 1.*sh) + 
     223.8210232757528*pow(1. - 1.*sh,2) + 
     478.4917845842381*pow(1. - 1.*sh,3) + 
     778.1470920996388*pow(1. - 1.*sh,4) + 
     log(muh)*(22.340214425527417 + 
        44.680428851054835*(1. - 1.*sh) + 
        67.02064327658225*pow(1. - 1.*sh,2) + 
        89.36085770210967*pow(1. - 1.*sh,3) + 
        111.70107212763709*pow(1. - 1.*sh,4)) + 
     log(z)*(177.48059238057894 + 
        356.0471674068432*(1. - 1.*sh) + 
        535.0481354913816*pow(1. - 1.*sh,2) + 
        714.2663001050572*pow(1. - 1.*sh,3) + 
        893.6085770210967*pow(1. - 1.*sh,4)))*pow(z,2);

if(5<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(6<=maxpow)
if(sh<.900001)
res += (29.786952567369887*lmu*pow(sh,-3) + 
     3.723369070921236*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-1) - 1.241123023640412*Li2sh*pow(-1 + sh,-4)*
      pow(sh,-1)*(3. + sh + 2.*pow(sh,2)) - 
     0.10342691863670102*Lsh*pow(-1 + sh,-5)*pow(sh,-4)*
      (12. - 3754.*sh + 18707.*pow(sh,2) - 
        1.*(37645. + 36.*Lshb)*pow(sh,3) + 
        6.*(6335. + 4.*Lshb)*pow(sh,4) - 
        6.*(3213. + 2.*Lshb)*pow(sh,5) + 
        24.*(163. + Lshb)*pow(sh,6)) - 
     1.*lz*(-1.241123023640412*Lsh*pow(-1 + sh,-4)*
         pow(sh,-1)*(3. + sh + 2.*pow(sh,2)) + 
        0.10342691863670102*pow(-1 + sh,-3)*pow(sh,-4)*
         (-6. + 3748.*sh - 11253.*pow(sh,2) + 
           11385.*pow(sh,3) - 3841.*pow(sh,4) + 
           27.*pow(sh,5) + 12.*pow(sh,6))) + 
     0.0172378197727835*pow(-1 + sh,-4)*pow(sh,-4)*
      (30. + 12740.*sh - 51314.*pow(sh,2) + 
        36.*(2123. + pow(3.141592653589793,2))*pow(sh,3) + 
        (-50297. + 12.*pow(3.141592653589793,2))*
         pow(sh,4) + 8.*(1474. + 
           3.*pow(3.141592653589793,2))*pow(sh,5) + 
        381.*pow(sh,6) + 24.*pow(sh,7)))*pow(z,3);
else
res += (211.9165849406685 + 1019.1512736698835*(1. - 1.*sh) + 
     2614.8727490925203*pow(1. - 1.*sh,2) + 
     5126.049113728145*pow(1. - 1.*sh,3) + 
     8646.890723525932*pow(1. - 1.*sh,4) + 
     log(muh)*(29.786952567369887 + 
        89.36085770210967*(1. - 1.*sh) + 
        178.72171540421934*pow(1. - 1.*sh,2) + 
        297.8695256736989*pow(1. - 1.*sh,3) + 
        446.80428851054836*pow(1. - 1.*sh,4)) + 
     log(z)*(378.2322414544156 + 
        1142.5157994121814*(1. - 1.*sh) + 
        2290.864877035473*pow(1. - 1.*sh,2) + 
        3822.6086768805603*pow(1. - 1.*sh,3) + 
        5737.100041942259*pow(1. - 1.*sh,4)))*pow(z,3);

if(7<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(8<=maxpow)
if(sh<.900001)
res += (67.02064327658225*lmu*pow(sh,-4) + 
     6.2056151182020605*Li2sh*pow(-1 + sh,-3)*pow(sh,-2) + 
     6.2056151182020605*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-2) - 1.*lz*
      (6.2056151182020605*Lsh*pow(-1 + sh,-3)*pow(sh,-2) + 
        0.10342691863670102*pow(-1 + sh,-2)*pow(sh,-6)*
         (3. + 19.*sh - 9836.*pow(sh,2) + 
           19672.*pow(sh,3) - 9987.*pow(sh,4) + 
           39.*pow(sh,5) + 30.*pow(sh,6))) + 
     0.10342691863670102*Lsh*pow(-1 + sh,-6)*pow(sh,-6)*
      (6. + 14.*sh - 9909.*pow(sh,2) + 59043.*pow(sh,3) - 
        3.*(49203. + 20.*Lshb)*pow(sh,4) + 
        3.*(65783. + 60.*Lshb)*pow(sh,5) - 
        3.*(49547. + 60.*Lshb)*pow(sh,6) + 
        (59839. + 60.*Lshb)*pow(sh,7) - 10062.*pow(sh,8)) - 
     0.00861890988639175*pow(-1 + sh,-5)*pow(sh,-6)*
      (21. - 10.*sh + 97976.*pow(sh,2) - 
        490846.*pow(sh,3) + 
        (981523. + 120.*pow(3.141592653589793,2))*
         pow(sh,4) - 8.*(122341. + 
           30.*pow(3.141592653589793,2))*pow(sh,5) + 
        2.*(242981. + 60.*pow(3.141592653589793,2))*
         pow(sh,6) - 94596.*pow(sh,7) - 678.*pow(sh,8) - 
        408.*pow(sh,9) + 144.*pow(sh,10)))*pow(z,4);
else
res += (818.5206340908517 + 4293.785518767847*(1. - 1.*sh) + 
     12756.23214766427*pow(1. - 1.*sh,2) + 
     28863.589912766278*pow(1. - 1.*sh,3) + 
     55512.63989848175*pow(1. - 1.*sh,4) + 
     log(muh)*(67.02064327658225 + 
        268.082573106329*(1. - 1.*sh) + 
        670.2064327658226*pow(1. - 1.*sh,2) + 
        1340.4128655316451*pow(1. - 1.*sh,3) + 
        2345.722514680379*pow(1. - 1.*sh,4)) + 
     log(z)*(997.2423494950712 + 
        4001.6909089725987*(1. - 1.*sh) + 
        10016.483362289946*pow(1. - 1.*sh,2) + 
        20040.827170396282*pow(1. - 1.*sh,3) + 
        35069.73361639894*pow(1. - 1.*sh,4)))*pow(z,4);

if(9<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(10<=maxpow)
if(sh<.900001)
res += (178.72171540421934*lmu*pow(sh,-5) + 
     13.031791748224327*Li2sh*pow(-1 + sh,-3)*pow(sh,-3) + 
     13.031791748224327*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-3) - 1.*lz*
      (13.031791748224327*Lsh*pow(-1 + sh,-3)*pow(sh,-3) + 
        0.0103426918636701*pow(-1 + sh,-2)*pow(sh,-8)*
         (18. + 153.*sh + 543.*pow(sh,2) - 
           302141.*pow(sh,3) + 603346.*pow(sh,4) - 
           304124.*pow(sh,5) + 60.*pow(sh,6) + 
           690.*pow(sh,7) + 195.*pow(sh,8))) - 
     0.0103426918636701*Lsh*pow(-1 + sh,-7)*pow(sh,-8)*
      (36. + 126.*sh - 84.*pow(sh,2) - 303968.*pow(sh,3) + 
        2.117159e6*pow(sh,4) - 
        180.*(35233. + 7.*Lshb)*pow(sh,5) + 
        2.*(5.286917e6 + 2520.*Lshb)*pow(sh,6) - 
        56.*(189131. + 135.*Lshb)*pow(sh,7) + 
        24.*(265547. + 210.*Lshb)*pow(sh,8) - 
        7.*(304727. + 180.*Lshb)*pow(sh,9) + 
        305864.*pow(sh,10)) - 
     0.00017237819772783502*pow(-1 + sh,-6)*pow(sh,-8)*
      (-486. + 108.*sh + 8742.*pow(sh,2) - 
        1.6340578e7*pow(sh,3) + 9.7955934e7*pow(sh,4) - 
        2.44785504e8*pow(sh,5) + 
        12600.*pow(3.141592653589793,2)*pow(-1 + sh,3)*
         pow(sh,5) + 3.26063492e8*pow(sh,6) - 
        2.44009482e8*pow(sh,7) + 9.7070643e7*pow(sh,8) - 
        1.5960394e7*pow(sh,9) + 92700.*pow(sh,10) - 
        88650.*pow(sh,11) + 4275.*pow(sh,12) + 
        5400.*pow(sh,13)))*pow(z,5);
else
res += (2736.4139567610805 + 16812.602775356263*(1. - 1.*sh) + 
     58181.13183757553*pow(1. - 1.*sh,2) + 
     151135.2971056933*pow(1. - 1.*sh,3) + 
     329016.24546199996*pow(1. - 1.*sh,4) + 
     log(muh)*(178.72171540421934 + 
        893.6085770210967*(1. - 1.*sh) + 
        2680.8257310632903*pow(1. - 1.*sh,2) + 
        6255.260039147677*pow(1. - 1.*sh,3) + 
        12510.520078295354*pow(1. - 1.*sh,4)) + 
     log(z)*(3064.787823810179 + 
        15358.380282956916*(1. - 1.*sh) + 
        46110.04743391064*pow(1. - 1.*sh,2) + 
        107597.09199613279*pow(1. - 1.*sh,3) + 
        215122.81941840626*pow(1. - 1.*sh,4)))*pow(z,5);

if(11<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(12<=maxpow)
if(sh<.900001)
res += (521.2716699289731*lmu*pow(sh,-6) + 
     31.276300195738386*Li2sh*pow(-1 + sh,-3)*pow(sh,-4) + 
     31.276300195738386*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-4) - 1.*lz*
      (31.276300195738386*Lsh*pow(-1 + sh,-3)*pow(sh,-4) + 
        0.0020685383727340203*pow(-1 + sh,-2)*pow(sh,-10)*
         (60. + 636.*sh + 2976.*pow(sh,2) + 
           7776.*pow(sh,3) - 4.948624e6*pow(sh,4) + 
           9.874856e6*pow(sh,5) - 4.959625e6*pow(sh,6) - 
           4665.*pow(sh,7) + 6585.*pow(sh,8) + 
           4185.*pow(sh,9) + 720.*pow(sh,10))) - 
     0.0020685383727340203*Lsh*pow(-1 + sh,-8)*pow(sh,-10)*
      (-120. - 552.*sh - 120.*pow(sh,2) + 3480.*pow(sh,3) + 
        4.96582e6*pow(sh,4) - 3.962954e7*pow(sh,5) + 
        (1.38486043e8 + 15120.*Lshb)*pow(sh,6) - 
        5.*(5.5369147e7 + 15120.*Lshb)*pow(sh,7) + 
        160.*(2.163772e6 + 945.*Lshb)*pow(sh,8) - 
        160.*(1.733072e6 + 945.*Lshb)*pow(sh,9) + 
        10.*(1.3891091e7 + 7560.*Lshb)*pow(sh,10) - 
        2.*(1.9896743e7 + 7560.*Lshb)*pow(sh,11) + 
        4.99004e6*pow(sh,12)) - 
     0.000034475639545567*pow(-1 + sh,-7)*pow(sh,-10)*
      (1320. - 96.*sh - 30636.*pow(sh,2) - 
        70896.*pow(sh,3) + 2.79790864e8*pow(sh,4) - 
        1.954972576e9*pow(sh,5) + 5.859826086e9*pow(sh,6) + 
        151200.*pow(3.141592653589793,2)*pow(-1 + sh,4)*
         pow(sh,6) - 9.758058674e9*pow(sh,7) + 
        9.746085686e9*pow(sh,8) - 5.835456624e9*pow(sh,9) + 
        1.937908841e9*pow(sh,10) - 2.7490172e8*pow(sh,11) - 
        545670.*pow(sh,12) + 1.17158e6*pow(sh,13) - 
        783395.*pow(sh,14) + 77910.*pow(sh,15) + 
        33600.*pow(sh,16)))*pow(z,6);
else
res += (9385.786258697912 + 66570.34555920382*(1. - 1.*sh) + 
     263383.6903024927*pow(1. - 1.*sh,2) + 
     772694.2159831354*pow(1. - 1.*sh,3) + 
     1.8782424783479243e6*pow(1. - 1.*sh,4) + 
     log(muh)*(521.2716699289731 + 
        3127.6300195738386*(1. - 1.*sh) + 
        10946.705068508434*pow(1. - 1.*sh,2) + 
        29191.213516022493*pow(1. - 1.*sh,3) + 
        65680.23041105061*pow(1. - 1.*sh,4)) + 
     log(z)*(10043.374361135488 + 
        60362.48367588531*(1. - 1.*sh) + 
        211373.05579784894*pow(1. - 1.*sh,2) + 
        563598.0400557054*pow(1. - 1.*sh,3) + 
        1.2674832355395108e6*pow(1. - 1.*sh,4)))*pow(z,6);

if(13<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(14<=maxpow)
if(sh<.900001)
res += (1608.495438637974*lmu*pow(sh,-7) + 
     81.9141195602672*Li2sh*pow(-1 + sh,-3)*pow(sh,-5) + 
     81.9141195602672*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-5) - 1.*lz*
      (81.9141195602672*Lsh*pow(-1 + sh,-3)*pow(sh,-5) + 
        0.0029550548181914577*pow(-1 + sh,-2)*pow(sh,-12)*
         (30. + 380.*sh + 2186.*pow(sh,2) + 
           7436.*pow(sh,3) + 15906.*pow(sh,4) - 
           1.1774748e7*pow(sh,5) + 2.3488224e7*pow(sh,6) - 
           1.1772349e7*pow(sh,7) - 16681.*pow(sh,8) + 
           9569.*pow(sh,9) + 8694.*pow(sh,10) + 
           3234.*pow(sh,11) + 399.*pow(sh,12))) - 
     0.0029550548181914577*Lsh*pow(-1 + sh,-9)*pow(sh,-12)*
      (60. + 340.*sh + 312.*pow(sh,2) - 1872.*pow(sh,3) - 
        4980.*pow(sh,4) - 1.1794584e7*pow(sh,5) + 
        1.06052526e8*pow(sh,6) - 
        11.*(3.8516327e7 + 2520.*Lshb)*pow(sh,7) + 
        6.*(1.64650903e8 + 27720.*Lshb)*pow(sh,8) - 
        3.*(4.93896521e8 + 138600.*Lshb)*pow(sh,9) + 
        (1.482302069e9 + 554400.*Lshb)*pow(sh,10) - 
        3.*(3.29703527e8 + 138600.*Lshb)*pow(sh,11) + 
        6.*(7.0752587e7 + 27720.*Lshb)*pow(sh,12) - 
        2.*(5.3167621e7 + 13860.*Lshb)*pow(sh,13) + 
        1.1839332e7*pow(sh,14)) - 
     7.035844805217756e-6*pow(-1 + sh,-8)*pow(sh,-12)*
      (-3900. - 100.*sh + 116036.*pow(sh,2) + 
        329570.*pow(sh,3) - 93490.*pow(sh,4) - 
        4.806231988e9*pow(sh,5) + 
        3.8385624164e10*pow(sh,6) - 
        1.34210338702e11*pow(sh,7) + 
        1.9404e6*pow(3.141592653589793,2)*pow(-1 + sh,5)*
         pow(sh,7) + 2.6818147667e11*pow(sh,8) - 
        3.3489192085e11*pow(sh,9) + 
        2.67551973133e11*pow(sh,10) - 
        1.33499331779e11*pow(sh,11) + 
        3.8005781539e10*pow(sh,12) - 
        4.717142506e9*pow(sh,13) + 8.064665e6*pow(sh,14) - 
        1.8561445e7*pow(sh,15) + 1.7389365e7*pow(sh,16) - 
        7.700448e6*pow(sh,17) + 658266.*pow(sh,18) + 
        264600.*pow(sh,19)))*pow(z,7);
else
res += (32964.04475533845 + 265614.39905471785*(1. - 1.*sh) + 
     1.1828276243428339e6*pow(1. - 1.*sh,2) + 
     3.866649964984975e6*pow(1. - 1.*sh,3) + 
     1.0377006787766315e7*pow(1. - 1.*sh,4) + 
     log(muh)*(1608.495438637974 + 
        11259.468070465819*(1. - 1.*sh) + 
        45037.872281863274*pow(1. - 1.*sh,2) + 
        135113.61684558983*pow(1. - 1.*sh,3) + 
        337784.0421139746*pow(1. - 1.*sh,4)) + 
     log(z)*(34149.58569205566 + 
        239368.34385367524*(1. - 1.*sh) + 
        957793.7506378699*pow(1. - 1.*sh,2) + 
        2.872774404811201e6*pow(1. - 1.*sh,3) + 
        7.177895380884164e6*pow(1. - 1.*sh,4)))*pow(z,7);

if(15<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(16<=maxpow)
if(sh<.900001)
res += (5160.589532296834*lmu*pow(sh,-8) + 
     228.18933306074433*Li2sh*pow(-1 + sh,-3)*pow(sh,-6) + 
     228.18933306074433*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-6) - 1.*lz*
      (228.18933306074433*Lsh*pow(-1 + sh,-3)*pow(sh,-6) + 
        0.0002110753441565327*pow(-1 + sh,-2)*pow(sh,-14)*
         (315. + 4635.*sh + 31515.*pow(sh,2) + 
           130299.*pow(sh,3) + 359619.*pow(sh,4) + 
           665379.*pow(sh,5) - 5.74307971e8*pow(sh,6) + 
           1.145449229e9*pow(sh,7) - 
           5.73346648e8*pow(sh,8) - 941808.*pow(sh,9) + 
           284172.*pow(sh,10) + 360612.*pow(sh,11) + 
           176862.*pow(sh,12) + 48090.*pow(sh,13) + 
           4620.*pow(sh,14))) - 
     0.0004221506883130654*Lsh*pow(-1 + sh,-10)*pow(sh,-14)*
      (-315. - 2115.*sh - 3255.*pow(sh,2) + 
        9681.*pow(sh,3) + 37863.*pow(sh,4) + 
        21231.*pow(sh,5) + 2.8741643e8*pow(sh,6) - 
        2.87288225e9*pow(sh,7) + 
        6.*(2.152635949e9 + 90090.*Lshb)*pow(sh,8) - 
        42.*(8.19483989e8 + 90090.*Lshb)*pow(sh,9) + 
        84.*(7.16809256e8 + 135135.*Lshb)*pow(sh,10) - 
        4620.*(1.5639938e7 + 4095.*Lshb)*pow(sh,11) + 
        1050.*(5.7368567e7 + 18018.*Lshb)*pow(sh,12) - 
        84.*(4.10079749e8 + 135135.*Lshb)*pow(sh,13) + 
        84.*(1.53948637e8 + 45045.*Lshb)*pow(sh,14) - 
        4.*(7.19449781e8 + 135135.*Lshb)*pow(sh,15) + 
        2.88262142e8*pow(sh,16)) - 
     2.5128017161491987e-7*pow(-1 + sh,-9)*pow(sh,-14)*
      (70875. + 6750.*sh - 2.654475e6*pow(sh,2) - 
        9.126108e6*pow(sh,3) - 678627.*pow(sh,4) + 
        4.643019e7*pow(sh,5) + 4.80171685205e11*pow(sh,6) - 
        4.31617055958e12*pow(sh,7) + 
        1.7247170032713e13*pow(sh,8) + 
        1.513512e8*pow(3.141592653589793,2)*pow(-1 + sh,6)*
         pow(sh,8) - 4.0207542010218e13*pow(sh,9) + 
        6.0256405965915e13*pow(sh,10) - 
        6.019185138228e13*pow(sh,11) + 
        4.0071063595575e13*pow(sh,12) - 
        1.7137898822466e13*pow(sh,13) + 
        4.270529322855e12*pow(sh,14) - 
        4.71606339008e11*pow(sh,15) - 
        1.14148692e9*pow(sh,16) + 2.22118512e9*pow(sh,17) - 
        2.487344244e9*pow(sh,18) + 
        1.56858156e9*pow(sh,19) - 5.01486552e8*pow(sh,20) + 
        3.056844e7*pow(sh,21) + 1.397088e7*pow(sh,22)))*
   pow(z,8);
else
res += (117820.12630257728 + 1.064052936704897e6*(1. - 1.*sh) + 
     5.267123900507657e6*pow(1. - 1.*sh,2) + 
     1.8980221399425097e7*pow(1. - 1.*sh,3) + 
     5.572450251051496e7*pow(1. - 1.*sh,4) + 
     log(muh)*(5160.589532296834 + 
        41284.71625837467*(1. - 1.*sh) + 
        185781.22316268602*pow(1. - 1.*sh,2) + 
        619270.7438756201*pow(1. - 1.*sh,3) + 
        1.702994545657955e6*pow(1. - 1.*sh,4)) + 
     log(z)*(119002.39202187635 + 
        953068.8159722548*(1. - 1.*sh) + 
        4.289809675723369e6*pow(1. - 1.*sh,2) + 
        1.4295562598631674e7*pow(1. - 1.*sh,3) + 
        3.9289141445572205e7*pow(1. - 1.*sh,4)))*pow(z,8);

if(17<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(18<=maxpow)
if(sh<.900001)
res += (17038.136868535577*lmu*pow(sh,-9) + 
     665.5522214271709*Li2sh*pow(-1 + sh,-3)*pow(sh,-7) + 
     665.5522214271709*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-7) - 1.*lz*
      (665.5522214271709*Lsh*pow(-1 + sh,-3)*pow(sh,-7) + 
        0.0006156364204565536*pow(-1 + sh,-2)*pow(sh,-16)*
         (84. + 1407.*sh + 11019.*pow(sh,2) + 
           53355.*pow(sh,3) + 177339.*pow(sh,4) + 
           420771.*pow(sh,5) + 695955.*pow(sh,6) - 
           6.98315357e8*pow(sh,7) + 
           1.392698929e9*pow(sh,8) - 
           6.96490484e8*pow(sh,9) - 1.2204e6*pow(sh,10) + 
           196344.*pow(sh,11) + 374004.*pow(sh,12) + 
           218268.*pow(sh,13) + 79164.*pow(sh,14) + 
           17172.*pow(sh,15) + 1350.*pow(sh,16))) - 
     0.0006156364204565536*Lsh*pow(-1 + sh,-11)*pow(sh,-16)*
      (168. + 1302.*sh + 2760.*pow(sh,2) - 
        4440.*pow(sh,3) - 27552.*pow(sh,4) - 
        26796.*pow(sh,5) + 59136.*pow(sh,6) - 
        6.98823656e8*pow(sh,7) + 7.683499582e9*pow(sh,8) - 
        1.*(3.8389427147e10 + 1.08108e6*Lshb)*pow(sh,9) + 
        36.*(3.197114839e9 + 240240.*Lshb)*pow(sh,10) - 
        7920.*(2.9052853e7 + 3822.*Lshb)*pow(sh,11) + 
        2520.*(1.27812301e8 + 24024.*Lshb)*pow(sh,12) - 
        84.*(3.834736693e9 + 900900.*Lshb)*pow(sh,13) + 
        240.*(9.59022487e8 + 252252.*Lshb)*pow(sh,14) - 
        24.*(4.798056467e9 + 1.26126e6*Lshb)*pow(sh,15) + 
        208.*(1.84702757e8 + 41580.*Lshb)*pow(sh,16) - 
        1.*(7.692281497e9 + 1.08108e6*Lshb)*pow(sh,17) + 
        7.0015448e8*pow(sh,18)) - 
     4.886003336956775e-7*pow(-1 + sh,-10)*pow(sh,-16)*
      (-24990. - 3675.*sh + 1.155555e6*pow(sh,2) + 
        4.697175e6*pow(sh,3) + 2.300739e6*pow(sh,4) - 
        2.4304707e7*pow(sh,5) - 4.9414911e7*pow(sh,6) - 
        8.93125212787e11*pow(sh,7) + 
        8.923013880433e12*pow(sh,8) - 
        4.0116829560699e13*pow(sh,9) + 
        2.270268e8*pow(3.141592653589793,2)*pow(-1 + sh,7)*
         pow(sh,9) + 1.06887699006279e14*pow(sh,10) - 
        1.86895650533025e14*pow(sh,11) + 
        2.24067349455873e14*pow(sh,12) - 
        1.86515351192835e14*pow(sh,13) + 
        1.06425772402197e14*pow(sh,14) - 
        3.9828263213811e13*pow(sh,15) + 
        8.822814467806e12*pow(sh,16) - 
        8.77298288866e11*pow(sh,17) + 
        1.45210023e9*pow(sh,18) - 
        4.602427326e9*pow(sh,19) + 
        6.429483144e9*pow(sh,20) - 
        5.36052951e9*pow(sh,21) + 2.64447351e9*pow(sh,22) - 
        6.66882918e8*pow(sh,23) + 2.7794799e7*pow(sh,24) + 
        1.513512e7*pow(sh,25)))*pow(z,9);
else
res += (426695.7585784732 + 4.271204351874848e6*(1. - 1.*sh) + 
     2.32655866080789e7*pow(1. - 1.*sh,2) + 
     9.160929759130552e7*pow(1. - 1.*sh,3) + 
     2.9201125110288244e8*pow(1. - 1.*sh,4) + 
     log(muh)*(17038.136868535577 + 
        153343.2318168202*(1. - 1.*sh) + 
        766716.159084101*pow(1. - 1.*sh,2) + 
        2.8112925833083703e6*pow(1. - 1.*sh,3) + 
        8.43387774992511e6*pow(1. - 1.*sh,4)) + 
     log(z)*(422113.76138518966 + 
        3.8025545371882077e6*(1. - 1.*sh) + 
        1.9015929172070913e7*pow(1. - 1.*sh,2) + 
        6.970448898501809e7*pow(1. - 1.*sh,3) + 
        2.0898441977024493e8*pow(1. - 1.*sh,4)))*pow(z,9);

if(19<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(20<=maxpow)
if(sh<.900001)
res += (57503.711931307575*lmu*pow(sh,-10) + 
     2011.4467136465612*Li2sh*pow(-1 + sh,-3)*pow(sh,-8) + 
     2011.4467136465612*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-8) - 1.*lz*
      (2011.4467136465612*Lsh*pow(-1 + sh,-3)*pow(sh,-8) + 
        0.00008208485606087382*pow(-1 + sh,-2)*pow(sh,-18)*
         (504. + 9464.*sh + 83804.*pow(sh,2) + 
           463964.*pow(sh,3) + 1.792004e6*pow(sh,4) + 
           5.082116e6*pow(sh,5) + 1.0736996e7*pow(sh,6) + 
           1.6220516e7*pow(sh,7) - 
           1.8827468068e10*pow(sh,8) + 
           3.7548741164e10*pow(sh,9) - 
           1.8766552383e10*pow(sh,10) - 
           3.3805539e7*pow(sh,11) + 2.425761e6*pow(sh,12) + 
           8.640081e6*pow(sh,13) + 5.776731e6*pow(sh,14) + 
           2.476035e6*pow(sh,15) + 730935.*pow(sh,16) + 
           132615.*pow(sh,17) + 8820.*pow(sh,18))) + 
     0.00008208485606087382*Lsh*pow(-1 + sh,-12)*
      pow(sh,-18)*(1008. + 8848.*sh + 23688.*pow(sh,2) - 
        17352.*pow(sh,3) - 212592.*pow(sh,4) - 
        311184.*pow(sh,5) + 400176.*pow(sh,6) + 
        1.492176e6*pow(sh,7) - 1.8840602088e10*pow(sh,8) + 
        2.25961747704e11*pow(sh,9) - 
        3.*(4.14012625571e11 + 8.16816e6*Lshb)*pow(sh,10) + 
        117.*(3.5366173433e10 + 1.88496e6*Lshb)*
         pow(sh,11) - 36.*
         (2.58507743869e11 + 2.450448e7*Lshb)*pow(sh,12) + 
        1848.*(8.055409123e9 + 1.11384e6*Lshb)*pow(sh,13) - 
        5040.*(3.445710547e9 + 612612.*Lshb)*pow(sh,14) + 
        504.*(2.9538397129e10 + 6.12612e6*Lshb)*
         pow(sh,15) - 2688.*(3.462637184e9 + 765765.*Lshb)*
         pow(sh,16) + 1224.*(3.381399457e9 + 720720.*Lshb)*
         pow(sh,17) - 18.*
         (6.9029521727e10 + 1.225224e7*Lshb)*pow(sh,18) + 
        (2.26114032686e11 + 2.450448e7*Lshb)*pow(sh,19) - 
        1.8862020144e10*pow(sh,20)) - 
     3.257335557971183e-8*pow(-1 + sh,-11)*pow(sh,-18)*
      (268128. + 50176.*sh - 1.5037316e7*pow(sh,2) - 
        7.0758368e7*pow(sh,3) - 6.454424e7*pow(sh,4) + 
        3.47363296e8*pow(sh,5) + 9.86787592e8*pow(sh,6) + 
        3.5646688e7*pow(sh,7) + 
        4.8969050829328e13*pow(sh,8) - 
        5.38246850652224e14*pow(sh,9) + 
        2.689062929610038e15*pow(sh,10) + 
        1.02918816e10*pow(3.141592653589793,2)*
         pow(-1 + sh,8)*pow(sh,10) - 
        8.060902410374074e15*pow(sh,11) + 
        1.6109269666327124e16*pow(sh,12) - 
        2.2534391970484576e16*pow(sh,13) + 
        2.2513346650300896e16*pow(sh,14) - 
        1.6062787755766024e16*pow(sh,15) + 
        8.019705052502612e15*pow(sh,16) - 
        2.667905230770352e15*pow(sh,17) + 
        5.32021578063623e14*pow(sh,18) - 
        4.8123135181584e13*pow(sh,19) - 
        9.5864935068e10*pow(sh,20) + 
        2.69818915464e11*pow(sh,21) - 
        4.54966309854e11*pow(sh,22) + 
        4.78236408048e11*pow(sh,23) - 
        3.2126306742e11*pow(sh,24) + 
        1.3173020316e11*pow(sh,25) - 
        2.7741591765e10*pow(sh,26) + 
        8.0713269e8*pow(sh,27) + 5.189184e8*pow(sh,28)))*
   pow(z,10);
else
res += (1.5612166947024823e6 + 1.7161599197470605e7*(1. - 1.*sh) + 
     1.0201302929387844e8*pow(1. - 1.*sh,2) + 
     4.357191898792429e8*pow(1. - 1.*sh,3) + 
     1.4983564371913476e9*pow(1. - 1.*sh,4) + 
     log(muh)*(57503.711931307575 + 
        575037.1193130758*(1. - 1.*sh) + 
        3.1627041562219164e6*pow(1. - 1.*sh,2) + 
        1.2650816624887666e7*pow(1. - 1.*sh,3) + 
        4.1115154030884914e7*pow(1. - 1.*sh,4)) + 
     log(z)*(1.517643412993728e6 + 
        1.5188579863273544e7*(1. - 1.*sh) + 
        8.354722944715922e7*pow(1. - 1.*sh,2) + 
        3.340855718739629e8*pow(1. - 1.*sh,3) + 
        1.0851066958008096e9*pow(1. - 1.*sh,4)))*pow(z,10);

}return res;
}


double DeltaF_19re(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);


double res=0;

if(sh<0.4)
res = 0.09029982363315697*(0.6666666666666666 + lmu - 0.5*lz)*
   (105. + pow(sh,3)*pow(z,-3) + 4.5*pow(sh,2)*pow(z,-2) + 
     21.*sh*pow(z,-1));
else{if(0<=maxpow)
res += 0.;

if(1<=maxpow)
res += 0.;

if(2<=maxpow)
res += (-37.925925925925924*pow(sh,-1) - 
     56.888888888888886*lmu*pow(sh,-1) + 
     28.444444444444443*lz*pow(sh,-1))*pow(z,1);

if(3<=maxpow)
res += 0.;

if(4<=maxpow)
res += (-75.85185185185185*Lsh*pow(sh,-2) - 
     113.77777777777777*lmu*Lsh*pow(sh,-2) - 
     56.888888888888886*pow(lz,2)*pow(sh,-2) - 
     1.*lz*(-75.85185185185185*pow(sh,-2) - 
        113.77777777777777*lmu*pow(sh,-2) - 
        56.888888888888886*Lsh*pow(sh,-2)))*pow(z,2);

if(5<=maxpow)
res += 0.;

if(6<=maxpow)
res += (151.7037037037037*pow(sh,-3) - 
     151.7037037037037*Lsh*pow(sh,-3) - 
     113.77777777777777*pow(lz,2)*pow(sh,-3) - 
     1.*lz*(-37.925925925925924*pow(sh,-3) - 
        227.55555555555554*lmu*pow(sh,-3) - 
        113.77777777777777*Lsh*pow(sh,-3)) - 
     1.*lmu*(-227.55555555555554*pow(sh,-3) + 
        227.55555555555554*Lsh*pow(sh,-3)))*pow(z,3);

if(7<=maxpow)
res += 0.;

if(8<=maxpow)
res += (530.9629629629629*pow(sh,-4) - 
     455.1111111111111*Lsh*pow(sh,-4) - 
     341.3333333333333*pow(lz,2)*pow(sh,-4) - 
     1.*lz*(-56.888888888888886*pow(sh,-4) - 
        682.6666666666666*lmu*pow(sh,-4) - 
        341.3333333333333*Lsh*pow(sh,-4)) - 
     1.*lmu*(-796.4444444444445*pow(sh,-4) + 
        682.6666666666666*Lsh*pow(sh,-4)))*pow(z,4);

if(9<=maxpow)
res += 0.;

if(10<=maxpow)
res += (1871.0123456790122*pow(sh,-5) - 
     1517.037037037037*Lsh*pow(sh,-5) - 
     1137.7777777777778*pow(lz,2)*pow(sh,-5) - 
     1.*lz*(-113.77777777777777*pow(sh,-5) - 
        2275.5555555555557*lmu*pow(sh,-5) - 
        1137.7777777777778*Lsh*pow(sh,-5)) - 
     1.*lmu*(-2806.5185185185187*pow(sh,-5) + 
        2275.5555555555557*Lsh*pow(sh,-5)))*pow(z,5);

if(11<=maxpow)
res += 0.;

if(12<=maxpow)
res += (6738.172839506173*pow(sh,-6) - 
     5309.62962962963*Lsh*pow(sh,-6) - 
     3982.222222222222*pow(lz,2)*pow(sh,-6) - 
     1.*lz*(-256.*pow(sh,-6) - 
        7964.444444444444*lmu*pow(sh,-6) - 
        3982.222222222222*Lsh*pow(sh,-6)) - 
     1.*lmu*(-10107.25925925926*pow(sh,-6) + 
        7964.444444444444*Lsh*pow(sh,-6)))*pow(z,6);

if(13<=maxpow)
res += 0.;

if(14<=maxpow)
res += (24682.192592592593*pow(sh,-7) - 
     19114.666666666668*Lsh*pow(sh,-7) - 
     14336.*pow(lz,2)*pow(sh,-7) - 
     1.*lz*(-603.0222222222222*pow(sh,-7) - 
        28672.*lmu*pow(sh,-7) - 14336.*Lsh*pow(sh,-7)) - 
     1.*lmu*(-37023.28888888889*pow(sh,-7) + 
        28672.*Lsh*pow(sh,-7)))*pow(z,7);

if(15<=maxpow)
res += 0.;

if(16<=maxpow)
res += (91563.2987654321*pow(sh,-8) - 
     70087.11111111111*Lsh*pow(sh,-8) - 
     52565.333333333336*pow(lz,2)*pow(sh,-8) - 
     1.*lz*(-1414.637037037037*pow(sh,-8) - 
        105130.66666666667*lmu*pow(sh,-8) - 
        52565.333333333336*Lsh*pow(sh,-8)) - 
     1.*lmu*(-137344.94814814813*pow(sh,-8) + 
        105130.66666666667*Lsh*pow(sh,-8)))*pow(z,8);

if(17<=maxpow)
res += 0.;

if(18<=maxpow)
res += (342952.95097001764*pow(sh,-9) - 
     260323.55555555556*Lsh*pow(sh,-9) - 
     195242.66666666666*pow(lz,2)*pow(sh,-9) - 
     1.*lz*(-3108.842328042328*pow(sh,-9) - 
        390485.3333333333*lmu*pow(sh,-9) - 
        195242.66666666666*Lsh*pow(sh,-9)) - 
     1.*lmu*(-514429.42645502643*pow(sh,-9) + 
        390485.3333333333*Lsh*pow(sh,-9)))*pow(z,9);

if(19<=maxpow)
res += 0.;

if(20<=maxpow)
res += (1.2942086772486772e6*pow(sh,-10) - 
     976213.3333333334*Lsh*pow(sh,-10) - 
     732160.*pow(lz,2)*pow(sh,-10) - 
     1.*lz*(-5556.825396825397*pow(sh,-10) - 
        1.46432e6*lmu*pow(sh,-10) - 732160.*Lsh*pow(sh,-10))
       - 1.*lmu*(-1.9413130158730159e6*pow(sh,-10) + 
        1.46432e6*Lsh*pow(sh,-10)))*pow(z,10);

}return res;
}


double DeltaF_19im(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);


double res=0;

if(sh<0.4)
res = 0.;
else{if(0<=maxpow)
res += 0.;

if(1<=maxpow)
res += 0.;

if(2<=maxpow)
res += 0.;

if(3<=maxpow)
res += 0.;

if(4<=maxpow)
res += (238.2956205389591*pow(sh,-2) + 
     357.4434308084387*lmu*pow(sh,-2) - 
     178.72171540421934*lz*pow(sh,-2))*pow(z,2);

if(5<=maxpow)
res += 0.;

if(6<=maxpow)
res += (476.5912410779182*pow(sh,-3) + 
     714.8868616168774*lmu*pow(sh,-3) - 
     357.4434308084387*lz*pow(sh,-3))*pow(z,3);

if(7<=maxpow)
res += 0.;

if(8<=maxpow)
res += (1429.7737232337547*pow(sh,-4) + 
     2144.660584850632*lmu*pow(sh,-4) - 
     1072.330292425316*lz*pow(sh,-4))*pow(z,4);

if(9<=maxpow)
res += 0.;

if(10<=maxpow)
res += (4765.912410779182*pow(sh,-5) + 
     7148.868616168774*lmu*pow(sh,-5) - 
     3574.434308084387*lz*pow(sh,-5))*pow(z,5);

if(11<=maxpow)
res += 0.;

if(12<=maxpow)
res += (16680.69343772714*pow(sh,-6) + 
     25021.04015659071*lmu*pow(sh,-6) - 
     12510.520078295354*lz*pow(sh,-6))*pow(z,6);

if(13<=maxpow)
res += 0.;

if(14<=maxpow)
res += (60050.496375817704*pow(sh,-7) + 
     90075.74456372655*lmu*pow(sh,-7) - 
     45037.872281863274*lz*pow(sh,-7))*pow(z,7);

if(15<=maxpow)
res += 0.;

if(16<=maxpow)
res += (220185.1533779982*pow(sh,-8) + 
     330277.73006699735*lmu*pow(sh,-8) - 
     165138.86503349867*lz*pow(sh,-8))*pow(z,8);

if(17<=maxpow)
res += 0.;

if(18<=maxpow)
res += (817830.5696897077*pow(sh,-9) + 
     1.2267458545345615e6*lmu*pow(sh,-9) - 
     613372.9272672808*lz*pow(sh,-9))*pow(z,9);

if(19<=maxpow)
res += 0.;

if(20<=maxpow)
res += (3.066864636336404e6*pow(sh,-10) + 
     4.600296954504606e6*lmu*pow(sh,-10) - 
     2.300148477252303e6*lz*pow(sh,-10))*pow(z,10);

}return res;
}


#endif



==> c++/F_2.h <==
#ifndef f_2_h
#define f_2_h



#include "hpl.h"

double F_27re(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = 6.85597 + 5.135802469135802*lmu + 12.4502*sh + 
   0.0987654*Lsh*sh + 1.333335*lz*sh + 13.2214*z + 
   15.6523*lz*z + 155.555*sh*z - 6.22222*Lsh*sh*z + 
   10.20305*lz*sh*z - 1.77778*Lsh*lz*sh*z - 
   0.88889*z*pow(lz,2) + 6.73755*sh*z*pow(lz,2) - 
   0.29629625*z*pow(lz,3) - 0.29629625*sh*z*pow(lz,3) + 
   0.148148125*sh*z*pow(lz,4) + 116.815*pow(sh,2) + 
   0.0987654*Lsh*pow(sh,2) + 35.03385*lz*pow(sh,2) + 
   542.972*z*pow(sh,2) - 14.2222*Lsh*z*pow(sh,2) - 
   44.79855*lz*z*pow(sh,2) - 3.555555*Lsh*lz*z*pow(sh,2) + 
   4.44445*pow(lz,2)*pow(sh,2) + 
   36.657*z*pow(lz,2)*pow(sh,2) + 
   0.29629625*pow(lz,3)*pow(sh,2) - 
   0.88888875*z*pow(lz,3)*pow(sh,2) + 
   0.444444375*z*pow(lz,4)*pow(sh,2) + 251.971*pow(sh,3) + 
   0.0987654*Lsh*pow(sh,3) + 90.6275*lz*pow(sh,3) + 
   1136.13*z*pow(sh,3) - 23.1111*Lsh*z*pow(sh,3) - 
   127.97*lz*z*pow(sh,3) - 5.33335*Lsh*lz*z*pow(sh,3) + 
   9.333325*pow(lz,2)*pow(sh,3) + 
   86.6475*z*pow(lz,2)*pow(sh,3) + 
   0.88888875*pow(lz,3)*pow(sh,3) - 
   2.074075*z*pow(lz,3)*pow(sh,3) + 
   0.8888875*z*pow(lz,4)*pow(sh,3) + 
   0.000646678*pow(sh,3)*pow(z,-2) - 
   0.0333333*pow(sh,2)*pow(z,-1) - 
   5.68087*pow(sh,3)*pow(z,-1) - 
   1.466665*lz*pow(sh,3)*pow(z,-1) - 
   0.14814825*pow(lz,2)*pow(sh,3)*pow(z,-1) + 
   pow(sh,3)*(23.3946*pow(z,-0.5) - 959.179*pow(z,0.5)) - 
   70.1839*sh*pow(z,0.5) - 421.103*pow(sh,2)*pow(z,0.5) - 
   11.6973*pow(z,1.5) - 11.182*pow(z,2) + 
   13.9904*lz*pow(z,2) - 68.5374*sh*pow(z,2) + 
   27.9808*Lsh*sh*pow(z,2) + 102.242*lz*sh*pow(z,2) - 
   15.55555*sh*pow(lz,2)*pow(z,2) - 
   3.55555*Lsh*sh*pow(lz,2)*pow(z,2) - 
   0.29629625*pow(lz,3)*pow(z,2) - 
   1.777775*sh*pow(lz,3)*pow(z,2) - 
   143.29*pow(sh,2)*pow(z,2) + 
   83.9424*Lsh*pow(sh,2)*pow(z,2) + 
   248.3745*lz*pow(sh,2)*pow(z,2) - 
   7.1111*Lsh*lz*pow(sh,2)*pow(z,2) - 
   48.4445*pow(lz,2)*pow(sh,2)*pow(z,2) - 
   10.666675*Lsh*pow(lz,2)*pow(sh,2)*pow(z,2) - 
   4.44445*pow(lz,3)*pow(sh,2)*pow(z,2) - 
   271.07*pow(sh,3)*pow(z,2) + 
   164.329*Lsh*pow(sh,3)*pow(z,2) + 
   435.5445*lz*pow(sh,3)*pow(z,2) - 
   24.8889*Lsh*lz*pow(sh,3)*pow(z,2) - 
   106.37025*pow(lz,2)*pow(sh,3)*pow(z,2) - 
   21.333325*Lsh*pow(lz,2)*pow(sh,3)*pow(z,2) - 
   8.2963*pow(lz,3)*pow(sh,3)*pow(z,2) + 7.26787*pow(z,3) - 
   8.98765*lz*pow(z,3) - 70.5057*sh*pow(z,3) - 
   40.4253*Lsh*sh*pow(z,3) - 56.869*lz*sh*pow(z,3) - 
   3.555555*Lsh*lz*sh*pow(z,3) + 
   6.222225*pow(lz,2)*pow(z,3) + 
   21.925925*sh*pow(lz,2)*pow(z,3) + 
   3.55555*Lsh*sh*pow(lz,2)*pow(z,3) - 
   228.849*pow(sh,2)*pow(z,3) - 
   165.257*Lsh*pow(sh,2)*pow(z,3) - 
   115.931*lz*pow(sh,2)*pow(z,3) - 
   7.1111*Lsh*lz*pow(sh,2)*pow(z,3) + 
   62.37025*pow(lz,2)*pow(sh,2)*pow(z,3) + 
   14.222225*Lsh*pow(lz,2)*pow(sh,2)*pow(z,3) - 
   464.161*pow(sh,3)*pow(z,3) - 
   416.697*Lsh*pow(sh,3)*pow(z,3) - 
   175.3475*lz*pow(sh,3)*pow(z,3) - 
   3.555555*Lsh*lz*pow(sh,3)*pow(z,3) + 
   144.14825*pow(lz,2)*pow(sh,3)*pow(z,3) + 
   35.5555*Lsh*pow(lz,2)*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (5.135802469135802*lmu + 
     1.7777777777777777*sh*pow(ash,2)*pow(-1 + sh,-4) - 
     0.04938271604938271*Lsh*sh*
      (-29. + 18.*Lshb*(-1. + sh) + 47.*sh)*pow(-1 + sh,-2)\
      - 0.8888888888888888*Li2sh*sh*pow(-1 + sh,-1) + 
     0.4444444444444444*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,3) + 0.09876543209876543*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,-1)*
      (-4. + 9.*sh - 15.*pow(sh,2) + 4.*pow(sh,3)) + 
     0.00823045267489712*pow(-1 + sh,-4)*
      (pow(-1 + sh,2)*(785. - 1600.*sh + 833.*pow(sh,2)) + 
        6.*sh*pow(3.141592653589793,2)*
         (-4. + 9.*sh - 9.*pow(sh,2) + 3.*pow(sh,3))))*
   pow(z,0);
else
res += (4.505947183821596 + 1.3035683102929574*(1. - 1.*sh) + 
     5.135802469135802*log(muh) + 
     0.39579451138872057*pow(1. - 1.*sh,2) + 
     0.18777843689890833*pow(1. - 1.*sh,3) + 
     0.10631777305882502*pow(1. - 1.*sh,4))*pow(z,0);

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (5.333333333333333*ash*(1. + sh)*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3) - 0.2962962962962963*sh*pow(Lsh,4)*
      pow(-1 + sh,-3) + 1.7777777777777777*Li2sh*
      (-1. + 4.*sh)*pow(-1 + sh,-2) - 
     0.5925925925925926*(-3. + sh)*pow(Lsh,3)*
      pow(-1 + sh,-2) - 1.*lz*
      (16.*pow(Lsh,2)*pow(9 - 9*sh,-1) + 
        1.7777777777777777*Lsh*
         (2. + 2.*Lshb*(-1. + sh) + sh)*pow(-1 + sh,-2) + 
        3.5555555555555554*Li2sh*pow(-1 + sh,-1) - 
        0.5925925925925926*(9. + pow(3.141592653589793,2))*
         pow(-1 + sh,-1)) - 
     1.7777777777777777*Li3sh*pow(-1 + sh,-3)*
      (1. + 5.*sh - 4.*pow(sh,2)) + 
     2.1369900500615007*pow(-1 + sh,-3)*
      (-5. + 5.*sh + 2.*pow(sh,2)) - 
     1.*pow(Lsh,2)*(3.5555555555555554*Li2sh*sh*
         pow(-1 + sh,-3) + 
        0.2962962962962963*pow(-1 + sh,-3)*
         (12. + 3.*Lshb*(-5. + 3.*sh) + 
           sh*(-15. + 2.*pow(3.141592653589793,2)) + 
           6.*pow(sh,2))) - 
     1.*Lsh*(17.095920400492005*sh*pow(-1 + sh,-3) - 
        14.222222222222221*Li3sh*sh*pow(-1 + sh,-3) + 
        1.7777777777777777*Li2sh*pow(-1 + sh,-3)*
         (-3. - 1.*sh + 2.*pow(sh,2)) - 
        0.2962962962962963*pow(-1 + sh,-3)*
         (12. + 21.*sh + 
           (-5. + 3.*sh)*pow(3.141592653589793,2) - 
           33.*pow(sh,2) + 
           6.*Lshb*(1. - 5.*sh + 4.*pow(sh,2)))) + 
     10.666666666666666*pow(ash,2)*pow(-1 + sh,-4)*
      (-1. - 3.*pow(sh,2) + pow(sh,3)) - 
     0.05925925925925926*pow(-1 + sh,-4)*
      (-4.*(-1. + sh)*sh*pow(3.141592653589793,4) - 
        15.*(-1. + sh)*(10. - 1.*(17. + 24.*Li4sh)*sh + 
           7.*pow(sh,2)) + 
        5.*pow(3.141592653589793,2)*
         (-6. + 16.*sh - 20.*pow(sh,2) + 7.*pow(sh,3))))*
   pow(z,1);
else
res += (9.093880269665448 + 0.4118591346297644*(1. - 1.*sh) - 
     1.1764123627041028*pow(1. - 1.*sh,2) - 
     1.9623078784430308*pow(1. - 1.*sh,3) + 
     log(z)*(-2.6666666666666665 - 
        1.7777777777777777*(1. - 1.*sh) - 
        1.4320987654320987*pow(1. - 1.*sh,2) - 
        1.2296296296296296*pow(1. - 1.*sh,3) - 
        1.0903703703703704*pow(1. - 1.*sh,4)) - 
     2.3203834816527733*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += -1.1851851851851851*(2. + sh)*pow(3.141592653589793,2)*
   pow(sh,-1)*pow(z,1.5);
else
res += (-35.09192675942883 - 23.39461783961922*(1. - 1.*sh) - 
     23.39461783961922*pow(1. - 1.*sh,2) - 
     23.39461783961922*pow(1. - 1.*sh,3) - 
     23.39461783961922*pow(1. - 1.*sh,4))*pow(z,1.5);

if(4<=maxpow)
if(sh<.900001)
res += (1.7777777777777777*Li3sh*(5. + 3.*sh)*pow(-1 + sh,-3) - 
     1.7777777777777777*Li3shb*(1. + 6.*sh)*
      pow(-1 + sh,-3) - 0.8888888888888888*pow(Lsh,3)*
      pow(-1 + sh,-3) + 5.333333333333333*ash*(-3. + sh)*
      sqrt4sh*sqrtsh*pow(-1 + sh,-3)*pow(sh,2) - 
     2.1369900500615007*pow(-1 + sh,-4)*
      (-5. + 8.*sh + 3.*pow(sh,2)) - 
     1.7777777777777777*Li2sh*pow(-1 + sh,-3)*pow(sh,-1)*
      (3. - 10.*sh + 8.*pow(sh,2)) + 
     5.333333333333333*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,2)*
      (2. + 9.*sh - 6.*pow(sh,2) + pow(sh,3)) - 
     1.7777777777777777*cl2*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      (-4. - 3.*pow(sh,2) + pow(sh,3)) - 
     1.*Lsh*(32.*sh*pow(ash,2)*pow(-1 + sh,-4) + 
        1.7777777777777777*Li2sh*(4. + sh)*
         pow(-1 + sh,-3) + 
        1.7777777777777777*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*(-4. - 3.*pow(sh,2) + pow(sh,3)) + 
        0.14814814814814814*pow(-1 + sh,-3)*pow(sh,-2)*
         (-18. + (57. + 36.*Lshb)*sh - 
           6.*(5. + 20.*Lshb + pow(3.141592653589793,2))*
            pow(sh,2) + (-93. + 96.*Lshb + 
              50.*pow(3.141592653589793,2))*pow(sh,3))) + 
     0.4444444444444444*pow(Lsh,2)*pow(-1 + sh,-4)*
      pow(sh,-2)*(-4. + 7.*sh + (5. + 6.*Lshb)*pow(sh,2) - 
        1.*(25. + 8.*Lshb)*pow(sh,3) + 
        (11. + 2.*Lshb)*pow(sh,4)) - 
     1.*pow(lz,2)*(-0.8888888888888888*Lsh*(1. + 6.*sh)*
         pow(-1 + sh,-3) + 
        0.4444444444444444*pow(-1 + sh,-2)*pow(sh,-2)*
         (1. - 2.*sh + 8.*pow(sh,2) + 10.*pow(sh,3) - 
           4.*pow(sh,4) + pow(sh,5))) - 
     1.*lz*(64.*sh*pow(ash,2)*pow(-1 + sh,-4) + 
        1.7777777777777777*Li2sh*(1. + 6.*sh)*
         pow(-1 + sh,-3) + 
        0.8888888888888888*pow(Lsh,2)*pow(-1 + sh,-2) + 
        3.5555555555555554*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*(-4. - 3.*pow(sh,2) + pow(sh,3)) + 
        0.8888888888888888*Lsh*pow(-1 + sh,-3)*pow(sh,-2)*
         (2. - 3.*sh + 2.*(1. + Lshb)*pow(sh,2) + 
           3.*(-1. + 4.*Lshb)*pow(sh,3)) - 
        0.14814814814814814*pow(-1 + sh,-4)*pow(sh,-2)*
         (2.*pow(3.141592653589793,2)*pow(sh,2)*
            (-1. + sh + 6.*pow(sh,2)) + 
           3.*pow(-1 + sh,2)*
            (3. - 8.*sh + 8.*pow(sh,2) + 20.*pow(sh,3) - 
              14.*pow(sh,4) + 3.*pow(sh,5)))) - 
     0.07407407407407407*pow(-1 + sh,-4)*pow(sh,-2)*
      (-432.*cl3*pow(sh,3) + 
        3.*pow(-1 + sh,2)*
         (7. - 64.*sh + 108.*pow(sh,2) + 64.*pow(sh,3) - 
           42.*pow(sh,4) + 7.*pow(sh,5)) + 
        2.*pow(3.141592653589793,2)*
         (-6. + 45.*sh - 133.*pow(sh,2) + 157.*pow(sh,3) - 
           59.*pow(sh,4) + 12.*pow(sh,5) - 12.*pow(sh,6) + 
           2.*pow(sh,7))))*pow(z,2);
else
res += pow(z,2)*(3.8858229319704556 + 
     5.647852916167452*(1. - 1.*sh) + 
     5.03115350102676*pow(1. - 1.*sh,2) + 
     6.6118231676761265*pow(1. - 1.*sh,3) + 
     log(z)*(-10.515810650303592 - 
        3.3659736724084177*(1. - 1.*sh) - 
        7.052871337161167*pow(1. - 1.*sh,2) - 
        9.929763758132738*pow(1. - 1.*sh,3) - 
        12.684606769216838*pow(1. - 1.*sh,4)) + 
     9.708947367679775*pow(1. - 1.*sh,4) + 
     (-0.5925925925925926 - 
        0.6666666666666666*(1. - 1.*sh) - 
        1.4222222222222223*pow(1. - 1.*sh,2) - 
        1.8074074074074074*pow(1. - 1.*sh,3) - 
        2.2222222222222223*pow(1. - 1.*sh,4))*pow(log(z),2));

if(5<=maxpow)
if(sh<.900001)
res += -0.1580246913580247*pow(3.141592653589793,2)*pow(sh,-3)*
   (3. + 14.*sh + 3.*pow(sh,2))*pow(z,2.5);
else
res += (-31.192823786158957 - 62.385647572317914*(1. - 1.*sh) - 
     98.25739492640072*pow(1. - 1.*sh,2) - 
     138.80806584840735*pow(1. - 1.*sh,3) - 
     184.03766033833784*pow(1. - 1.*sh,4))*pow(z,2.5);

if(6<=maxpow)
if(sh<.900001)
res += (-7.111111111111111*Li3shb*sh*pow(-1 + sh,-4) + 
     3.5555555555555554*Li3sh*pow(-1 + sh,-3)*pow(sh,-1) - 
     1.1851851851851851*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-1) + 4.273980100123001*pow(-1 + sh,-4)*
      pow(sh,-1)*(1. - 1.*sh + 2.*pow(sh,2)) + 
     1.7777777777777777*Li2sh*pow(-1 + sh,-4)*pow(sh,-2)*
      (4. - 14.*sh + 18.*pow(sh,2) - 11.*pow(sh,3) + 
        pow(sh,4)) + 1.1851851851851851*cl2*sh*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*
      (-9. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
        pow(sh,4)) + 0.3950617283950617*ash*sh*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*
      (27. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
        pow(sh,4)) - 3.5555555555555554*sh*pow(ash,2)*
      pow(-1 + sh,-4)*(-6. + 27.*sh - 30.*pow(sh,3) + 
        27.*pow(sh,4) - 9.*pow(sh,5) + pow(sh,6)) - 
     1.*Lsh*(-21.333333333333332*sh*pow(ash,2)*
         pow(-1 + sh,-4) + 
        3.5555555555555554*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-1) - 1.1851851851851851*ash*sh*sqrt4sh*
         sqrtsh*pow(-1 + sh,-3)*
         (-9. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
           pow(sh,4)) - 0.04938271604938271*pow(-1 + sh,-4)*
         pow(sh,-4)*(-10. + 10.*sh + 
           6.*(23. + 24.*Lshb)*pow(sh,2) - 
           2.*(67. + 252.*Lshb + 
              30.*pow(3.141592653589793,2))*pow(sh,3) + 
           (-163. + 648.*Lshb + 
              60.*pow(3.141592653589793,2))*pow(sh,4) - 
           12.*(-5. + 33.*Lshb + 
              6.*pow(3.141592653589793,2))*pow(sh,5) + 
           9.*(-5. + 4.*Lshb)*pow(sh,6))) - 
     0.14814814814814814*pow(Lsh,2)*pow(-1 + sh,-5)*
      pow(sh,-4)*(-4. - 4.*sh + 47.*pow(sh,2) + 
        (-47. + 12.*Lshb)*pow(sh,3) - 
        2.*(13. + 12.*Lshb)*pow(sh,4) + 
        4.*(19. + 3.*Lshb)*pow(sh,5) - 36.*pow(sh,6) + 
        6.*pow(sh,7)) - 1.*pow(lz,2)*
      (-3.5555555555555554*Lsh*sh*pow(-1 + sh,-4) - 
        0.14814814814814814*pow(-1 + sh,-3)*pow(sh,-4)*
         (1. + 3.*sh - 18.*pow(sh,2) + 25.*pow(sh,3) - 
           36.*pow(sh,4) + 26.*pow(sh,5) - 27.*pow(sh,6) - 
           22.*pow(sh,7) + 38.*pow(sh,8) - 16.*pow(sh,9) + 
           2.*pow(sh,10))) - 
     1.*lz*(7.111111111111111*Li2sh*sh*pow(-1 + sh,-4) - 
        42.666666666666664*sh*pow(ash,2)*pow(-1 + sh,-4) - 
        1.7777777777777777*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-1) - 2.3703703703703702*ash*sh*sqrt4sh*
         sqrtsh*pow(-1 + sh,-3)*
         (-9. - 1.*sh + 9.*pow(sh,2) - 6.*pow(sh,3) + 
           pow(sh,4)) - 0.2962962962962963*Lsh*
         pow(-1 + sh,-4)*pow(sh,-4)*
         (2. + 4.*sh - 27.*pow(sh,2) + 22.*pow(sh,3) + 
           14.*pow(sh,4) - 12.*(1. + 2.*Lshb)*pow(sh,5) + 
           9.*pow(sh,6)) - 
        0.04938271604938271*pow(-1 + sh,-3)*pow(sh,-4)*
         (-5. + 57.*pow(sh,2) - 46.*pow(sh,3) - 
           85.*pow(sh,4) + 164.*pow(sh,5) - 73.*pow(sh,6) + 
           102.*pow(sh,7) - 40.*pow(sh,8) - 4.*pow(sh,9) + 
           2.*pow(sh,10))) + 
     0.00823045267489712*pow(-1 + sh,-4)*pow(sh,-4)*
      (-19. + 46.*sh + 1365.*pow(sh,2) - 4435.*pow(sh,3) + 
        3757.*pow(sh,4) + (610. - 2592.*cl3)*pow(sh,5) - 
        3103.*pow(sh,6) + 2113.*pow(sh,7) + 
        594.*pow(sh,8) - 1548.*pow(sh,9) + 
        714.*pow(sh,10) - 94.*pow(sh,11) + 
        6.*pow(3.141592653589793,2)*
         (6. + 12.*sh - 195.*pow(sh,2) + 442.*pow(sh,3) - 
           434.*pow(sh,4) + 124.*pow(sh,5) + 
           137.*pow(sh,6) - 16.*pow(sh,7) - 
           120.*pow(sh,8) + 108.*pow(sh,9) - 
           36.*pow(sh,10) + 4.*pow(sh,11))))*pow(z,3);
else
res += pow(z,3)*(-12.335307775922313 + 
     30.140289422045853*(1. - 1.*sh) + 
     46.569840149902745*pow(1. - 1.*sh,2) + 
     80.11596831781813*pow(1. - 1.*sh,3) + 
     log(z)*(-16.636559572212125 + 
        1.4762567309815953*(1. - 1.*sh) - 
        23.052042837781816*pow(1. - 1.*sh,2) - 
        49.522893482074544*pow(1. - 1.*sh,3) - 
        78.97537511261919*pow(1. - 1.*sh,4)) + 
     147.9535188895975*pow(1. - 1.*sh,4) + 
     (1.3333333333333333 - 
        0.26666666666666666*(1. - 1.*sh) - 
        5.807407407407408*pow(1. - 1.*sh,2) - 
        10.137566137566138*pow(1. - 1.*sh,3) - 
        16.084656084656086*pow(1. - 1.*sh,4))*pow(log(z),2));

if(7<=maxpow)
if(sh<.900001)
res += -0.013544973544973546*pow(3.141592653589793,2)*pow(sh,-5)*
   (15. + 108.*sh + 314.*pow(sh,2) + 108.*pow(sh,3) + 
     15.*pow(sh,4))*pow(z,3.5);
else
res += (-74.8627770867815 - 224.58833126034452*(1. - 1.*sh) - 
     471.6354956467235*pow(1. - 1.*sh,2) - 
     838.4631033719528*pow(1. - 1.*sh,3) - 
     1349.5352405197486*pow(1. - 1.*sh,4))*pow(z,3.5);

if(8<=maxpow)
if(sh<.900001)
res += (-7.123300166871669*pow(-1 + sh,-3)*pow(sh,-2) + 
     5.925925925925926*Li3sh*pow(-1 + sh,-3)*pow(sh,-2) - 
     1.9753086419753085*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-2) - 1.7777777777777777*cl2*sh*sqrt4sh*sqrtsh*
      (8. + 6.*sh - 6.*pow(sh,2) + pow(sh,3)) + 
     0.2962962962962963*Li2sh*pow(-1 + sh,-5)*pow(sh,-3)*
      (-50. + 230.*sh - 420.*pow(sh,2) + 380.*pow(sh,3) - 
        146.*pow(sh,4) + 15.*pow(sh,5)) - 
     0.2962962962962963*ash*sh*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*(16. + 72.*sh + 18.*pow(sh,2) - 
        203.*pow(sh,3) + 189.*pow(sh,4) - 63.*pow(sh,5) + 
        7.*pow(sh,6)) + 5.333333333333333*pow(ash,2)*
      pow(-1 + sh,-4)*pow(sh,2)*
      (36. - 60.*sh + 99.*pow(sh,3) - 112.*pow(sh,4) + 
        54.*pow(sh,5) - 12.*pow(sh,6) + pow(sh,7)) - 
     1.*Lsh*(5.925925925925926*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-2) + 1.7777777777777777*ash*sh*sqrt4sh*
         sqrtsh*(8. + 6.*sh - 6.*pow(sh,2) + pow(sh,3)) - 
        0.00823045267489712*pow(-1 + sh,-5)*pow(sh,-6)*
         (21. - 10.*sh - 307.*pow(sh,2) - 
           1.*(283. + 1800.*Lshb)*pow(sh,3) + 
           5.*(437. + 1656.*Lshb + 
              120.*pow(3.141592653589793,2))*pow(sh,4) - 
           2.*(1081. + 7560.*Lshb + 
              600.*pow(3.141592653589793,2))*pow(sh,5) + 
           (253. + 13680.*Lshb + 
              600.*pow(3.141592653589793,2))*pow(sh,6) + 
           (861. - 5256.*Lshb)*pow(sh,7) + 
           6.*(49. + 90.*Lshb)*pow(sh,8) - 78.*pow(sh,9)))\
      - 0.04938271604938271*pow(Lsh,2)*pow(-1 + sh,-6)*
      pow(sh,-6)*(6. + 14.*sh - 30.*pow(sh,2) - 
        255.*pow(sh,3) + 729.*pow(sh,4) + 
        60.*Lshb*pow(-1 + sh,3)*pow(sh,4) - 
        585.*pow(sh,5) - 165.*pow(sh,6) + 541.*pow(sh,7) - 
        270.*pow(sh,8) + 45.*pow(sh,9)) - 
     0.024691358024691357*pow(lz,2)*pow(sh,-6)*
      (3. + 25.*sh + 90.*pow(sh,2) - 60.*pow(sh,3) + 
        5.*pow(sh,4) - 3.*pow(sh,5) - 144.*pow(sh,6) - 
        252.*pow(sh,7) + 72.*pow(sh,8) + 288.*pow(sh,9) - 
        144.*pow(sh,10) + 18.*pow(sh,11)) - 
     1.*lz*(-2.962962962962963*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-2) + 3.5555555555555554*ash*sh*sqrt4sh*
         sqrtsh*(8. + 6.*sh - 6.*pow(sh,2) + pow(sh,3)) - 
        0.09876543209876543*Lsh*pow(-1 + sh,-5)*pow(sh,-6)*
         (-3. - 10.*sh + 5.*pow(sh,2) + 185.*pow(sh,3) - 
           425.*pow(sh,4) + 343.*pow(sh,5) - 
           125.*pow(sh,6) + 3.*pow(sh,7) - 15.*pow(sh,8) + 
           15.*pow(sh,9)) - 
        0.0008230452674897119*pow(-1 + sh,-4)*pow(sh,-6)*
         (105. + 55.*sh - 1480.*pow(sh,2) + 90.*pow(sh,3) + 
           10470.*pow(sh,4) - 25782.*pow(sh,5) + 
           43242.*pow(sh,6) - 52678.*pow(sh,7) + 
           52987.*pow(sh,8) - 14283.*pow(sh,9) - 
           23976.*pow(sh,10) + 3240.*pow(sh,11) + 
           28080.*pow(sh,12) - 22680.*pow(sh,13) + 
           6480.*pow(sh,14) - 630.*pow(sh,15))) - 
     0.000013717421124828532*pow(-1 + sh,-5)*pow(sh,-6)*
      (-2775. + 5550.*sh + 34425.*pow(sh,2) + 
        1.48905e6*pow(sh,3) - 7.4002e6*pow(sh,4) + 
        1.4083748e7*pow(sh,5) - 1.4200216e7*pow(sh,6) + 
        9.34426e6*pow(sh,7) - 5.568515e6*pow(sh,8) + 
        141850.*pow(sh,9) + 4.948647e6*pow(sh,10) - 
        27324.*pow(sh,11) - 8.9613e6*pow(sh,12) + 
        9.8388e6*pow(sh,13) - 4.6764e6*pow(sh,14) + 
        1.03725e6*pow(sh,15) - 86850.*pow(sh,16) + 
        1200.*pow(3.141592653589793,2)*
         (9. + 30.*sh - 15.*pow(sh,2) - 1245.*pow(sh,3) + 
           4325.*pow(sh,4) - 6463.*pow(sh,5) + 
           5357.*pow(sh,6) - 2657.*pow(sh,7) + 
           295.*pow(sh,8) + 1405.*pow(sh,9) - 
           1014.*pow(sh,10) - 1782.*pow(sh,11) + 
           3798.*pow(sh,12) - 2988.*pow(sh,13) + 
           1188.*pow(sh,14) - 234.*pow(sh,15) + 
           18.*pow(sh,16))))*pow(z,4);
else
res += pow(z,4)*(-24.99645604544183 + 
     176.89749924459056*(1. - 1.*sh) + 
     310.586379087356*pow(1. - 1.*sh,2) + 
     603.5051355323303*pow(1. - 1.*sh,3) + 
     log(z)*(-36.21914373721251 + 
        37.13272398412609*(1. - 1.*sh) - 
        85.48808015010837*pow(1. - 1.*sh,2) - 
        255.76022141568095*pow(1. - 1.*sh,3) - 
        462.83148077351*pow(1. - 1.*sh,4)) + 
     1307.9886664553635*pow(1. - 1.*sh,4) + 
     (2.5185185185185186 - 
        1.4814814814814814*(1. - 1.*sh) - 
        30.666666666666668*pow(1. - 1.*sh,2) - 
        58.46913580246913*pow(1. - 1.*sh,3) - 
        107.30864197530865*pow(1. - 1.*sh,4))*pow(log(z),2));

if(9<=maxpow)
if(sh<.900001)
res += -0.0032249937011841773*pow(3.141592653589793,2)*pow(sh,-7)*
   (35. + 330.*sh + 1389.*pow(sh,2) + 3212.*pow(sh,3) + 
     1389.*pow(sh,4) + 330.*pow(sh,5) + 35.*pow(sh,6))*
   pow(z,4.5);
else
res += (-213.8936488193757 - 855.5745952775028*(1. - 1.*sh) - 
     2235.1886301624763*pow(1. - 1.*sh,2) - 
     4759.133686231109*pow(1. - 1.*sh,3) - 
     8947.24772070335*pow(1. - 1.*sh,4))*pow(z,4.5);

if(10<=maxpow)
if(sh<.900001)
res += (-14.958930350430506*pow(-1 + sh,-3)*pow(sh,-3) + 
     12.444444444444445*Li3sh*pow(-1 + sh,-3)*pow(sh,-3) - 
     4.148148148148148*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-3) + 3.5555555555555554*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-20. - 11.*sh + 24.*pow(sh,2) - 
        9.*pow(sh,3) + pow(sh,4)) + 
     0.11851851851851852*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,2)*(630. - 1853.*sh - 99.*pow(sh,2) + 
        4458.*pow(sh,3) - 5217.*pow(sh,4) + 
        2538.*pow(sh,5) - 564.*pow(sh,6) + 47.*pow(sh,7)) - 
     0.5925925925925926*Li2sh*pow(-1 + sh,-6)*pow(sh,-4)*
      (-63. + 355.*sh - 826.*pow(sh,2) + 1008.*pow(sh,3) - 
        665.*pow(sh,4) + 213.*pow(sh,5) - 7.*pow(sh,7) + 
        pow(sh,8)) - 10.666666666666666*pow(ash,2)*
      pow(-1 + sh,-4)*pow(sh,2)*
      (10. - 90.*sh + 165.*pow(sh,2) - 333.*pow(sh,4) + 
        445.*pow(sh,5) - 275.*pow(sh,6) + 90.*pow(sh,7) - 
        15.*pow(sh,8) + pow(sh,9)) - 
     1.*Lsh*(12.444444444444445*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-3) - 3.5555555555555554*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-20. - 11.*sh + 24.*pow(sh,2) - 
           9.*pow(sh,3) + pow(sh,4)) - 
        0.0004938271604938272*pow(-1 + sh,-6)*pow(sh,-8)*
         (-162. + 36.*sh + 2914.*pow(sh,2) + 
           5862.*pow(sh,3) + 
           30.*(-767. + 2520.*Lshb)*pow(sh,4) - 
           8.*(2131. + 53250.*Lshb + 
              2625.*pow(3.141592653589793,2))*pow(sh,5) + 
           8.*(12113. + 123900.*Lshb + 
              7875.*pow(3.141592653589793,2))*pow(sh,6) - 
           18.*(5693. + 67200.*Lshb + 
              3500.*pow(3.141592653589793,2))*pow(sh,7) + 
           3.*(15101. + 266000.*Lshb + 
              7000.*pow(3.141592653589793,2))*pow(sh,8) - 
           50.*(259. + 5112.*Lshb)*pow(sh,9) + 
           9600.*pow(sh,10) + 
           150.*(11. + 56.*Lshb)*pow(sh,11) - 
           25.*(25. + 48.*Lshb)*pow(sh,12))) - 
     0.014814814814814815*pow(Lsh,2)*pow(-1 + sh,-7)*
      pow(sh,-8)*(-12. - 42.*sh + 28.*pow(sh,2) + 
        308.*pow(sh,3) + 1533.*pow(sh,4) - 
        8318.*pow(sh,5) + 
        420.*Lshb*pow(-1 + sh,4)*pow(sh,5) + 
        13422.*pow(sh,6) - 8008.*pow(sh,7) - 
        1788.*pow(sh,8) + 4507.*pow(sh,9) - 
        1540.*pow(sh,10) - 140.*pow(sh,11) + 
        160.*pow(sh,12) - 20.*pow(sh,13)) - 
     0.007407407407407408*pow(lz,2)*pow(sh,-8)*
      (6. + 63.*sh + 301.*pow(sh,2) + 840.*pow(sh,3) - 
        630.*pow(sh,4) + 99.*pow(sh,5) - 153.*pow(sh,6) - 
        6.*pow(sh,7) - 1200.*pow(sh,8) - 1440.*pow(sh,9) - 
        3360.*pow(sh,10) + 2400.*pow(sh,11) + 
        5400.*pow(sh,12) - 4800.*pow(sh,13) + 
        1320.*pow(sh,14) - 120.*pow(sh,15)) - 
     1.*lz*(-6.222222222222222*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-3) - 7.111111111111111*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-20. - 11.*sh + 24.*pow(sh,2) - 
           9.*pow(sh,3) + pow(sh,4)) - 
        0.02962962962962963*Lsh*pow(-1 + sh,-6)*pow(sh,-8)*
         (6. + 27.*sh + 13.*pow(sh,2) - 141.*pow(sh,3) - 
           1380.*pow(sh,4) + 5549.*pow(sh,5) - 
           8207.*pow(sh,6) + 6207.*pow(sh,7) - 
           2809.*pow(sh,8) + 1080.*pow(sh,9) - 
           30.*pow(sh,10) - 30.*pow(sh,11) + 35.*pow(sh,12))
          + 0.00007054673721340387*pow(-1 + sh,-5)*
         pow(sh,-8)*(567. + 441.*sh - 9758.*pow(sh,2) - 
           30275.*pow(sh,3) + 166495.*pow(sh,4) - 
           20923.*pow(sh,5) - 866054.*pow(sh,6) + 
           1.788427e6*pow(sh,7) - 1.255755e6*pow(sh,8) - 
           458890.*pow(sh,9) + 1.258076e6*pow(sh,10) - 
           55832.*pow(sh,11) + 524481.*pow(sh,12) - 
           2.826e6*pow(sh,13) + 901320.*pow(sh,14) + 
           5.25168e6*pow(sh,15) - 7.8771e6*pow(sh,16) + 
           5.0799e6*pow(sh,17) - 1.7073e6*pow(sh,18) + 
           290640.*pow(sh,19) - 19740.*pow(sh,20))) - 
     8.398421096833795e-8*pow(-1 + sh,-6)*pow(sh,-8)*
      (161406. - 318843.*sh - 1.910657e6*pow(sh,2) + 
        738969.*pow(sh,3) - 6.33135615e8*pow(sh,4) + 
        3.654733992e9*pow(sh,5) - 8.580730746e9*pow(sh,6) + 
        1.0387902666e10*pow(sh,7) - 
        6.272402572e9*pow(sh,8) + 4.35513965e8*pow(sh,9) + 
        2.310469467e9*pow(sh,10) - 
        2.213537811e9*pow(sh,11) + 
        4.191847021e9*pow(sh,12) - 
        8.659496442e9*pow(sh,13) + 
        5.00515056e9*pow(sh,14) + 
        1.057709688e10*pow(sh,15) - 
        2.294859924e10*pow(sh,16) + 
        2.03364504e10*pow(sh,17) - 
        1.00250472e10*pow(sh,18) + 
        2.83732932e9*pow(sh,19) - 4.2896364e8*pow(sh,20) + 
        2.674812e7*pow(sh,21) - 
        58800.*pow(3.141592653589793,2)*
         (18. + 81.*sh + 39.*pow(sh,2) - 423.*pow(sh,3) - 
           9810.*pow(sh,4) + 47729.*pow(sh,5) - 
           95467.*pow(sh,6) + 103887.*pow(sh,7) - 
           63289.*pow(sh,8) + 15730.*pow(sh,9) + 
           8388.*pow(sh,10) - 21404.*pow(sh,11) + 
           46029.*pow(sh,12) - 50988.*pow(sh,13) - 
           20160.*pow(sh,14) + 133320.*pow(sh,15) - 
           179760.*pow(sh,16) + 130200.*pow(sh,17) - 
           56400.*pow(sh,18) + 14520.*pow(sh,19) - 
           2040.*pow(sh,20) + 120.*pow(sh,21))))*pow(z,5);
else
res += pow(z,5)*(-56.97595269013286 + 
     864.4668402137501*(1. - 1.*sh) + 
     1722.9691178723424*pow(1. - 1.*sh,2) + 
     3775.432090316476*pow(1. - 1.*sh,3) + 
     log(z)*(-109.64319713305599 + 
        219.04552007798918*(1. - 1.*sh) - 
        343.43648455706074*pow(1. - 1.*sh,2) - 
        1304.051993190421*pow(1. - 1.*sh,3) - 
        2520.1905777627526*pow(1. - 1.*sh,4)) + 
     9467.150417064422*pow(1. - 1.*sh,4) + 
     (9.481481481481481 - 1.7777777777777777*(1. - 1.*sh) - 
        150.*pow(1. - 1.*sh,2) - 
        309.9259259259259*pow(1. - 1.*sh,3) - 
        648.8888888888889*pow(1. - 1.*sh,4))*pow(log(z),2));

if(11<=maxpow)
if(sh<.900001)
res += -0.0002280298576594873*pow(3.141592653589793,2)*pow(sh,-9)*
   (315. + 3640.*sh + 19380.*pow(sh,2) + 62088.*pow(sh,3) + 
     124834.*pow(sh,4) + 62088.*pow(sh,5) + 
     19380.*pow(sh,6) + 3640.*pow(sh,7) + 315.*pow(sh,8))*
   pow(z,5.5);
else
res += (-665.4469074380578 - 3327.234537190289*(1. - 1.*sh) - 
     10380.971756033703*pow(1. - 1.*sh,2) - 
     25686.25062710903*pow(1. - 1.*sh,3) - 
     55072.86137879326*pow(1. - 1.*sh,4))*pow(z,5.5);

if(12<=maxpow)
if(sh<.900001)
res += (-35.90143284103321*pow(-1 + sh,-3)*pow(sh,-4) + 
     29.866666666666667*Li3sh*pow(-1 + sh,-3)*pow(sh,-4) - 
     9.955555555555556*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-4) - 4.148148148148148*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-8. + 102.*sh + 39.*pow(sh,2) - 
        168.*pow(sh,3) + 102.*pow(sh,4) - 24.*pow(sh,5) + 
        2.*pow(sh,6)) - 0.03950617283950617*ash*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*pow(sh,2)*
      (1236. - 20412.*sh + 48897.*pow(sh,2) - 
        963.*pow(sh,3) - 119097.*pow(sh,4) + 
        165591.*pow(sh,5) - 103846.*pow(sh,6) + 
        34110.*pow(sh,7) - 5685.*pow(sh,8) + 379.*pow(sh,9))
       + 12.444444444444445*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,3)*(-90. + 560.*sh - 999.*pow(sh,2) + 
        2278.*pow(sh,4) - 3456.*pow(sh,5) + 
        2565.*pow(sh,6) - 1092.*pow(sh,7) + 
        270.*pow(sh,8) - 36.*pow(sh,9) + 2.*pow(sh,10)) - 
     0.02962962962962963*Li2sh*pow(-1 + sh,-7)*pow(sh,-5)*
      (3528. - 23478.*sh + 66420.*pow(sh,2) - 
        102960.*pow(sh,3) + 93240.*pow(sh,4) - 
        47628.*pow(sh,5) + 10808.*pow(sh,6) - 
        135.*pow(sh,9) + 30.*pow(sh,10)) - 
     1.*Lsh*(29.866666666666667*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-4) + 4.148148148148148*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-8. + 102.*sh + 39.*pow(sh,2) - 
           168.*pow(sh,3) + 102.*pow(sh,4) - 
           24.*pow(sh,5) + 2.*pow(sh,6)) + 
        0.00009876543209876543*pow(-1 + sh,-7)*pow(sh,-10)*
         (-440. + 32.*sh + 10212.*pow(sh,2) + 
           23632.*pow(sh,3) - 7888.*pow(sh,4) + 
           168.*(-2921. + 6300.*Lshb)*pow(sh,5) - 
           18.*(-60791. + 391300.*Lshb + 
              14000.*pow(3.141592653589793,2))*pow(sh,6) + 
           6.*(-91207. + 3.321e6*Lshb + 
              168000.*pow(3.141592653589793,2))*pow(sh,7) - 
           216.*(3607. + 143000.*Lshb + 
              7000.*pow(3.141592653589793,2))*pow(sh,8) + 
           6.*(202093. + 4.662e6*Lshb + 
              168000.*pow(3.141592653589793,2))*pow(sh,9) - 
           6.*(113557. + 2.3814e6*Lshb + 
              42000.*pow(3.141592653589793,2))*pow(sh,10) + 
           15.*(16441. + 216160.*Lshb)*pow(sh,11) - 
           20060.*pow(sh,12) - 42310.*pow(sh,13) - 
           45.*(23. + 900.*Lshb)*pow(sh,14) + 
           45.*(41. + 200.*Lshb)*pow(sh,15))) - 
     0.002962962962962963*pow(Lsh,2)*pow(-1 + sh,-8)*
      pow(sh,-10)*(40. + 184.*sh + 40.*pow(sh,2) - 
        1160.*pow(sh,3) - 2240.*pow(sh,4) - 
        16100.*pow(sh,5) + 134784.*pow(sh,6) + 
        5040.*Lshb*pow(-1 + sh,5)*pow(sh,6) - 
        321315.*pow(sh,7) + 355935.*pow(sh,8) - 
        160960.*pow(sh,9) - 34360.*pow(sh,10) + 
        63842.*pow(sh,11) - 18270.*pow(sh,12) - 
        675.*pow(sh,14) + 825.*pow(sh,15) - 150.*pow(sh,16))
       - 0.002962962962962963*pow(lz,2)*pow(sh,-10)*
      (10. + 126.*sh + 738.*pow(sh,2) + 2646.*pow(sh,3) + 
        6300.*pow(sh,4) - 5040.*pow(sh,5) + 
        1194.*pow(sh,6) - 873.*pow(sh,7) - 
        1791.*pow(sh,8) - 10.*pow(sh,9) - 
        8400.*pow(sh,10) - 9100.*pow(sh,11) - 
        11200.*pow(sh,12) - 46900.*pow(sh,13) + 
        47600.*pow(sh,14) + 86450.*pow(sh,15) - 
        116200.*pow(sh,16) + 51100.*pow(sh,17) - 
        9800.*pow(sh,18) + 700.*pow(sh,19)) - 
     1.*lz*(-14.933333333333334*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-4) + 8.296296296296296*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-8. + 102.*sh + 39.*pow(sh,2) - 
           168.*pow(sh,3) + 102.*pow(sh,4) - 
           24.*pow(sh,5) + 2.*pow(sh,6)) - 
        0.005925925925925926*Lsh*pow(-1 + sh,-7)*
         pow(sh,-10)*(-20. - 112.*sh - 132.*pow(sh,2) + 
           448.*pow(sh,3) + 1568.*pow(sh,4) + 
           16548.*pow(sh,5) - 99448.*pow(sh,6) + 
           212137.*pow(sh,7) - 240168.*pow(sh,8) + 
           162112.*pow(sh,9) - 68488.*pow(sh,10) + 
           15610.*pow(sh,11) - 980.*pow(sh,12) + 
           20.*pow(sh,13) - 105.*pow(sh,14) + 
           135.*pow(sh,15)) + 
        4.703115814226925e-6*pow(-1 + sh,-6)*pow(sh,-10)*
         (-4620. - 4284.*sh + 102942.*pow(sh,2) + 
           351078.*pow(sh,3) + 268254.*pow(sh,4) - 
           1.062621e7*pow(sh,5) + 2.1816102e7*pow(sh,6) + 
           1.1713284e7*pow(sh,7) - 9.2176614e7*pow(sh,8) + 
           1.30993468e8*pow(sh,9) - 
           9.7705975e7*pow(sh,10) + 
           8.3020137e7*pow(sh,11) - 
           1.22513471e8*pow(sh,12) + 
           1.48849691e8*pow(sh,13) - 
           1.22190192e8*pow(sh,14) - 
           1.1648879e8*pow(sh,15) + 5.630639e8*pow(sh,16) - 
           4.247208e8*pow(sh,17) - 8.672076e8*pow(sh,18) + 
           2.255526e9*pow(sh,19) - 2.3724372e9*pow(sh,20) + 
           1.4385273e9*pow(sh,21) - 5.355966e8*pow(sh,22) + 
           1.205778e8*pow(sh,23) - 1.5036e7*pow(sh,24) + 
           795900.*pow(sh,25))) + 
     3.732631598592798e-9*pow(-1 + sh,-7)*pow(sh,-10)*
      (1.60524e6 - 3.372768e6*sh - 2.1255318e7*pow(sh,2) + 
        5.1364152e7*pow(sh,3) + 1.37438532e8*pow(sh,4) - 
        4.2259525308e10*pow(sh,5) + 
        2.74794978024e11*pow(sh,6) - 
        7.61157740601e11*pow(sh,7) + 
        1.144773779814e12*pow(sh,8) - 
        9.93234387676e11*pow(sh,9) + 
        5.07224614904e11*pow(sh,10) - 
        2.38950893986e11*pow(sh,11) + 
        2.88773890244e11*pow(sh,12) - 
        3.74015495266e11*pow(sh,13) + 
        2.45587937594e11*pow(sh,14) + 
        5.02610946089e11*pow(sh,15) - 
        1.90653668497e12*pow(sh,16) + 
        2.1081380789e12*pow(sh,17) + 
        1.1357177076e12*pow(sh,18) - 
        6.24126592845e12*pow(sh,19) + 
        8.68889605815e12*pow(sh,20) - 
        6.88407273225e12*pow(sh,21) + 
        3.47059394955e12*pow(sh,22) - 
        1.1307208248e12*pow(sh,23) + 
        2.301705126e11*pow(sh,24) - 
        2.65567113e10*pow(sh,25) + 1.3226913e9*pow(sh,26) - 
        264600.*pow(3.141592653589793,2)*
         (60. + 336.*sh + 396.*pow(sh,2) - 
           1344.*pow(sh,3) - 4704.*pow(sh,4) - 
           127764.*pow(sh,5) + 807808.*pow(sh,6) - 
           2.054287e6*pow(sh,7) + 2.890968e6*pow(sh,8) - 
           2.434312e6*pow(sh,9) + 1.206688e6*pow(sh,10) - 
           345954.*pow(sh,11) + 158816.*pow(sh,12) - 
           132224.*pow(sh,13) - 435459.*pow(sh,14) + 
           2.009791e6*pow(sh,15) - 3.32854e6*pow(sh,16) + 
           895300.*pow(sh,17) + 6.5037e6*pow(sh,18) - 
           1.38369e7*pow(sh,19) + 1.50031e7*pow(sh,20) - 
           1.02879e7*pow(sh,21) + 4.6809e6*pow(sh,22) - 
           1.4084e6*pow(sh,23) + 268800.*pow(sh,24) - 
           29400.*pow(sh,25) + 1400.*pow(sh,26))))*pow(z,6);
else
res += pow(z,6)*(-148.4028349176458 + 
     3950.7161319928528*(1. - 1.*sh) + 
     8850.818659636407*pow(1. - 1.*sh,2) + 
     21640.381586260777*pow(1. - 1.*sh,3) + 
     log(z)*(-362.06949684400286 + 
        1092.1268744485408*(1. - 1.*sh) - 
        1419.5191669853152*pow(1. - 1.*sh,2) - 
        6512.814281606066*pow(1. - 1.*sh,3) - 
        12931.837463384778*pow(1. - 1.*sh,4)) + 
     61716.884755626575*pow(1. - 1.*sh,4) + 
     (36.888888888888886 + 6.*(1. - 1.*sh) - 
        722.9481481481481*pow(1. - 1.*sh,2) - 
        1587.2296296296297*pow(1. - 1.*sh,3) - 
        3724.4444444444443*pow(1. - 1.*sh,4))*pow(log(z),2));

if(13<=maxpow)
if(sh<.900001)
res += -0.00007175764751522327*pow(3.141592653589793,2)*
   pow(sh,-11)*(693. + 9450.*sh + 60305.*pow(sh,2) + 
     238200.*pow(sh,3) + 642234.*pow(sh,4) + 
     1.173308e6*pow(sh,5) + 642234.*pow(sh,6) + 
     238200.*pow(sh,7) + 60305.*pow(sh,8) + 
     9450.*pow(sh,9) + 693.*pow(sh,10))*pow(z,6.5);
else
res += (-2177.8262425245525 - 13066.957455147318*(1. - 1.*sh) - 
     47367.72077490902*pow(1. - 1.*sh,2) - 
     133391.85735462885*pow(1. - 1.*sh,3) - 
     320723.8039660712*pow(1. - 1.*sh,4))*pow(z,6.5);

if(14<=maxpow)
if(sh<.900001)
res += (-94.02756220270605*pow(-1 + sh,-3)*pow(sh,-5) + 
     78.22222222222223*Li3sh*pow(-1 + sh,-3)*pow(sh,-5) - 
     26.074074074074073*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-5) + 2.1333333333333333*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(252. - 1383.*sh - 342.*pow(sh,2) + 
        2808.*pow(sh,3) - 2380.*pow(sh,4) + 
        870.*pow(sh,5) - 150.*pow(sh,6) + 10.*pow(sh,7)) + 
     0.033862433862433865*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-28035. + 242727.*sh - 521748.*pow(sh,2) + 
        32319.*pow(sh,3) + 1.309096e6*pow(sh,4) - 
        2.07882e6*pow(sh,5) + 1.572282e6*pow(sh,6) - 
        674165.*pow(sh,7) + 166995.*pow(sh,8) - 
        22266.*pow(sh,9) + 1237.*pow(sh,10)) - 
     0.35555555555555557*Li2sh*pow(-1 + sh,-8)*pow(sh,-6)*
      (-880. + 6748.*sh - 22484.*pow(sh,2) + 
        42350.*pow(sh,3) - 48950.*pow(sh,4) + 
        34980.*pow(sh,5) - 14476.*pow(sh,6) + 
        2770.*pow(sh,7) - 11.*pow(sh,11) + 3.*pow(sh,12)) - 
     6.4*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,3)*
      (-70. + 1890.*sh - 9345.*pow(sh,2) + 
        15946.*pow(sh,3) - 39510.*pow(sh,5) + 
        66255.*pow(sh,6) - 56700.*pow(sh,7) + 
        29358.*pow(sh,8) - 9520.*pow(sh,9) + 
        1890.*pow(sh,10) - 210.*pow(sh,11) + 10.*pow(sh,12))
       - 0.0014109347442680777*pow(Lsh,2)*pow(-1 + sh,-9)*
      pow(sh,-12)*(-60. - 340.*sh - 312.*pow(sh,2) + 
        1872.*pow(sh,3) + 4980.*pow(sh,4) + 
        1620.*pow(sh,5) + 92970.*pow(sh,6) - 
        934391.*pow(sh,7) + 
        27720.*Lshb*pow(-1 + sh,6)*pow(sh,7) + 
        2.91171e6*pow(sh,8) - 4.537599e6*pow(sh,9) + 
        3.782335e6*pow(sh,10) - 1.339005e6*pow(sh,11) - 
        291378.*pow(sh,12) + 408230.*pow(sh,13) - 
        99792.*pow(sh,14) - 1386.*pow(sh,17) + 
        1764.*pow(sh,18) - 378.*pow(sh,19)) - 
     1.*Lsh*(78.22222222222223*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-5) - 2.1333333333333333*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(252. - 1383.*sh - 342.*pow(sh,2) + 
           2808.*pow(sh,3) - 2380.*pow(sh,4) + 
           870.*pow(sh,5) - 150.*pow(sh,6) + 10.*pow(sh,7))\
         + 6.718736877467037e-6*pow(-1 + sh,-9)*pow(sh,-12)*
         (-3900. + 3800.*sh + 116136.*pow(sh,2) + 
           213534.*pow(sh,3) - 423060.*pow(sh,4) - 
           1.26873e6*pow(sh,5) - 2.15436e7*pow(sh,6) + 
           1.26680142e8*pow(sh,7) - 
           9.702e6*pow(3.141592653589793,2)*pow(-1 + sh,6)*
            pow(sh,7) - 2.855415e8*pow(sh,8) + 
           3.38516298e8*pow(sh,9) - 
           2.13687865e8*pow(sh,10) + 
           4.999881e7*pow(sh,11) + 1.8377766e7*pow(sh,12) + 
           52920.*Lshb*(-1. + sh)*pow(sh,6)*
            (-880. + 6748.*sh - 22484.*pow(sh,2) + 
              42350.*pow(sh,3) - 48950.*pow(sh,4) + 
              34980.*pow(sh,5) - 14476.*pow(sh,6) + 
              2770.*pow(sh,7) - 11.*pow(sh,11) + 
              3.*pow(sh,12)) - 1.1952947e7*pow(sh,13) - 
           421029.*pow(sh,14) + 1.28772e6*pow(sh,15) + 
           235690.*pow(sh,16) - 631953.*pow(sh,17) + 
           26754.*pow(sh,18) + 17934.*pow(sh,19))) + 
     0.0014109347442680777*pow(lz,2)*pow(sh,-12)*
      (-15. - 220.*sh - 1518.*pow(sh,2) - 6534.*pow(sh,3) - 
        19503.*pow(sh,4) - 41580.*pow(sh,5) + 
        34650.*pow(sh,6) - 11094.*pow(sh,7) + 
        2061.*pow(sh,8) + 13740.*pow(sh,9) + 
        12253.*pow(sh,10) + 15.*pow(sh,11) + 
        52920.*pow(sh,12) + 55188.*pow(sh,13) + 
        61992.*pow(sh,14) + 49140.*pow(sh,15) + 
        706860.*pow(sh,16) - 807030.*pow(sh,17) - 
        1.307124e6*pow(sh,18) + 2.391984e6*pow(sh,19) - 
        1.45908e6*pow(sh,20) + 434700.*pow(sh,21) - 
        64260.*pow(sh,22) + 3780.*pow(sh,23)) - 
     1.*lz*(-39.111111111111114*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-5) - 4.266666666666667*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(252. - 1383.*sh - 342.*pow(sh,2) + 
           2808.*pow(sh,3) - 2380.*pow(sh,4) + 
           870.*pow(sh,5) - 150.*pow(sh,6) + 10.*pow(sh,7))\
         - 0.0028218694885361554*Lsh*pow(-1 + sh,-8)*
         pow(sh,-12)*(30. + 200.*sh + 356.*pow(sh,2) - 
           580.*pow(sh,3) - 3070.*pow(sh,4) - 
           3880.*pow(sh,5) - 95410.*pow(sh,6) + 
           738379.*pow(sh,7) - 2.056331e6*pow(sh,8) + 
           3.10735e6*pow(sh,9) - 2.878135e6*pow(sh,10) + 
           1.70477e6*pow(sh,11) - 636256.*pow(sh,12) + 
           132944.*pow(sh,13) - 2380.*pow(sh,14) - 
           2065.*pow(sh,15) + 315.*pow(sh,16) - 
           168.*pow(sh,17) + 231.*pow(sh,18)) - 
        2.035980871959708e-7*pow(-1 + sh,-7)*pow(sh,-12)*
         (-64350. - 66000.*sh + 1.848594e6*pow(sh,2) + 
           7.286499e6*pow(sh,3) + 5.743914e6*pow(sh,4) - 
           1.6732716e7*pow(sh,5) - 8.36674146e8*pow(sh,6) + 
           3.086059581e9*pow(sh,7) - 
           2.920757103e9*pow(sh,8) - 
           4.213007403e9*pow(sh,9) + 
           1.3030540952e10*pow(sh,10) - 
           1.3445244908e10*pow(sh,11) + 
           5.400217599e9*pow(sh,12) + 
           4.838723267e9*pow(sh,13) - 
           1.4220596345e10*pow(sh,14) + 
           1.7384453508e10*pow(sh,15) - 
           7.769749144e9*pow(sh,16) - 
           1.428417884e9*pow(sh,17) - 
           4.8744289353e10*pow(sh,18) + 
           1.85048020584e11*pow(sh,19) - 
           2.17589171184e11*pow(sh,20) - 
           1.46917624392e11*pow(sh,21) + 
           8.1335313675e11*pow(sh,22) - 
           1.2454621641e12*pow(sh,23) + 
           1.1155514832e12*pow(sh,24) - 
           6.5679027876e11*pow(sh,25) + 
           2.615261418e11*pow(sh,26) - 
           6.977252898e10*pow(sh,27) + 
           1.19369943e10*pow(sh,28) - 
           1.18203624e9*pow(sh,29) + 5.143446e7*pow(sh,30)))
       + 1.4689616680805973e-11*pow(-1 + sh,-8)*pow(sh,-12)*
      (-2.074545e8 + 4.76982e8*sh + 
        3.223561968e9*pow(sh,2) - 
        1.2229671465e10*pow(sh,3) - 
        5.5118379195e10*pow(sh,4) + 
        5.758493697e10*pow(sh,5) + 
        3.34335296988e13*pow(sh,6) - 
        2.46183339844728e14*pow(sh,7) + 
        7.88493088730853e14*pow(sh,8) - 
        1.41978242154342e15*pow(sh,9) + 
        1.554606048182275e15*pow(sh,10) - 
        1.04527795567331e15*pow(sh,11) + 
        4.00804930228849e14*pow(sh,12) + 
        4.89753913432e12*pow(sh,13) - 
        2.6147112177326e14*pow(sh,14) + 
        4.2032307297505e14*pow(sh,15) - 
        3.35740716930395e14*pow(sh,16) + 
        2.57962579027846e14*pow(sh,17) - 
        1.575614131965377e15*pow(sh,18) + 
        5.472481687455111e15*pow(sh,19) - 
        8.337459144709044e15*pow(sh,20) + 
        1.620077584398966e15*pow(sh,21) + 
        1.7052028891101666e16*pow(sh,22) - 
        3.5835539060836744e16*pow(sh,23) + 
        4.028199224768888e16*pow(sh,24) - 
        2.974451143108045e16*pow(sh,25) + 
        1.5207708416925024e16*pow(sh,26) - 
        5.427604622626956e15*pow(sh,27) + 
        1.32696547935336e15*pow(sh,28) - 
        2.1153689203878e14*pow(sh,29) + 
        1.97724893751e13*pow(sh,30) - 
        8.2047522942e11*pow(sh,31) + 
        3.20166e7*pow(3.141592653589793,2)*
         (90. + 600.*sh + 1068.*pow(sh,2) - 
           1740.*pow(sh,3) - 9210.*pow(sh,4) - 
           11640.*pow(sh,5) - 771330.*pow(sh,6) + 
           5.877289e6*pow(sh,7) - 1.8209993e7*pow(sh,8) + 
           3.175429e7*pow(sh,9) - 3.4335085e7*pow(sh,10) + 
           2.335241e7*pow(sh,11) - 9.338992e6*pow(sh,12) + 
           1.311716e6*pow(sh,13) + 1.360208e6*pow(sh,14) - 
           2.228227e6*pow(sh,15) + 3.717793e6*pow(sh,16) - 
           1.4308436e7*pow(sh,17) + 
           4.9487425e7*pow(sh,18) - 
           9.6430764e7*pow(sh,19) + 
           7.2149616e7*pow(sh,20) + 
           1.14281496e8*pow(sh,21) - 
           4.10382504e8*pow(sh,22) + 
           6.13666368e8*pow(sh,23) - 
           5.83391592e8*pow(sh,24) + 
           3.84934788e8*pow(sh,25) - 
           1.80700632e8*pow(sh,26) + 
           6.0198768e7*pow(sh,27) - 1.389528e7*pow(sh,28) + 
           2.10924e6*pow(sh,29) - 189000.*pow(sh,30) + 
           7560.*pow(sh,31))))*pow(z,7);
else
res += pow(z,7)*(-430.12069962932856 + 
     17443.091811249233*(1. - 1.*sh) + 
     43453.89662587411*pow(1. - 1.*sh,2) + 
     117398.73976032245*pow(1. - 1.*sh,3) + 
     log(z)*(-1257.7516577920273 + 
        5061.433581940173*(1. - 1.*sh) - 
        6031.581645793054*pow(1. - 1.*sh,2) - 
        32080.9522764348*pow(1. - 1.*sh,3) - 
        63495.86311123482*pow(1. - 1.*sh,4)) + 
     375562.95132859563*pow(1. - 1.*sh,4) + 
     (142.96296296296296 + 62.19259259259259*(1. - 1.*sh) - 
        3445.866666666667*pow(1. - 1.*sh,2) - 
        7951.792592592593*pow(1. - 1.*sh,3) - 
        20635.85185185185*pow(1. - 1.*sh,4))*pow(log(z),2));

if(15<=maxpow)
if(sh<.900001)
res += -0.000012143601887191631*pow(3.141592653589793,2)*
   pow(sh,-13)*(3003. + 47124.*sh + 349398.*pow(sh,2) + 
     1.62554e6*pow(sh,3) + 5.297685e6*pow(sh,4) + 
     1.265412e7*pow(sh,5) + 2.15477e7*pow(sh,6) + 
     1.265412e7*pow(sh,7) + 5.297685e6*pow(sh,8) + 
     1.62554e6*pow(sh,9) + 349398.*pow(sh,10) + 
     47124.*pow(sh,11) + 3003.*pow(sh,12))*pow(z,7.5);
else
res += (-7371.104205467717 - 51597.729438274015*(1. - 1.*sh) - 
     213024.91153801704*pow(1. - 1.*sh,2) - 
     672244.7035386559*pow(1. - 1.*sh,3) - 
     1.789717263773643e6*pow(1. - 1.*sh,4))*pow(z,7.5);

if(16<=maxpow)
if(sh<.900001)
res += (-261.9339232789668*pow(-1 + sh,-3)*pow(sh,-6) + 
     217.9047619047619*Li3sh*pow(-1 + sh,-3)*pow(sh,-6) - 
     72.63492063492063*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-6) - 11.733333333333333*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(16. - 564.*sh + 2004.*pow(sh,2) + 
        294.*pow(sh,3) - 4650.*pow(sh,4) + 
        5035.*pow(sh,5) - 2500.*pow(sh,6) + 
        660.*pow(sh,7) - 90.*pow(sh,8) + 5.*pow(sh,9)) - 
     0.004232804232804233*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-85472. + 3.302568e6*sh - 2.0385756e7*pow(sh,2) + 
        4.0397342e7*pow(sh,3) - 3.614472e6*pow(sh,4) - 
        1.04197295e8*pow(sh,5) + 1.83802625e8*pow(sh,6) - 
        1.60798287e8*pow(sh,7) + 8.4097289e7*pow(sh,8) - 
        2.7378339e7*pow(sh,9) + 5.441121e6*pow(sh,10) - 
        604569.*pow(sh,11) + 28789.*pow(sh,12)) + 
     35.2*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,4)*
      (280. - 3850.*sh + 16128.*pow(sh,2) - 
        26340.*pow(sh,3) + 69345.*pow(sh,5) - 
        126120.*pow(sh,6) + 121044.*pow(sh,7) - 
        73080.*pow(sh,8) + 29050.*pow(sh,9) - 
        7600.*pow(sh,10) + 1260.*pow(sh,11) - 
        120.*pow(sh,12) + 5.*pow(sh,13)) - 
     0.008465608465608466*Li2sh*pow(-1 + sh,-9)*pow(sh,-7)*
      (115830. - 1.00518e6*sh + 3.85476e6*pow(sh,2) - 
        8.55036e6*pow(sh,3) + 1.203202e7*pow(sh,4) - 
        1.104103e7*pow(sh,5) + 6.48648e6*pow(sh,6) - 
        2.24796e6*pow(sh,7) + 352374.*pow(sh,8) - 
        455.*pow(sh,13) + 140.*pow(sh,14)) - 
     0.0006046863189720333*pow(Lsh,2)*pow(-1 + sh,-10)*
      pow(sh,-14)*(105. + 705.*sh + 1085.*pow(sh,2) - 
        3227.*pow(sh,3) - 12621.*pow(sh,4) - 
        7077.*pow(sh,5) + 23415.*pow(sh,6) - 
        716940.*pow(sh,7) + 7.485607e6*pow(sh,8) + 
        180180.*Lshb*pow(-1 + sh,7)*pow(sh,8) - 
        2.8239694e7*pow(sh,9) + 5.5987932e7*pow(sh,10) - 
        6.48795e7*pow(sh,11) + 4.3001735e7*pow(sh,12) - 
        1.2259058e7*pow(sh,13) - 2.773834e6*pow(sh,14) + 
        3.038902e6*pow(sh,15) - 645645.*pow(sh,16) - 
        3185.*pow(sh,20) + 4165.*pow(sh,21) - 
        980.*pow(sh,22)) - 
     1.*Lsh*(217.9047619047619*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-6) + 11.733333333333333*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(16. - 564.*sh + 2004.*pow(sh,2) + 
           294.*pow(sh,3) - 4650.*pow(sh,4) + 
           5035.*pow(sh,5) - 2500.*pow(sh,6) + 
           660.*pow(sh,7) - 90.*pow(sh,8) + 5.*pow(sh,9)) + 
        7.198646654428967e-7*pow(-1 + sh,-10)*pow(sh,-14)*
         (23625. - 21375.*sh - 887075.*pow(sh,2) - 
           2.157211e6*pow(sh,3) + 2.815827e6*pow(sh,4) + 
           1.5702939e7*pow(sh,5) + 1.968855e6*pow(sh,6) + 
           6.76166505e8*pow(sh,7) - 
           5.205552799e9*pow(sh,8) - 
           2.52252e8*pow(3.141592653589793,2)*
            pow(-1 + sh,7)*pow(sh,8) + 
           1.6194341023e10*pow(sh,9) - 
           2.8421717709e10*pow(sh,10) + 
           3.1333900255e10*pow(sh,11) - 
           2.2556366595e10*pow(sh,12) + 
           1.0744617653e10*pow(sh,13) - 
           3.487224951e9*pow(sh,14) + 
           11760.*Lshb*(-1. + sh)*pow(sh,7)*
            (115830. - 1.00518e6*sh + 3.85476e6*pow(sh,2) - 
              8.55036e6*pow(sh,3) + 1.203202e7*pow(sh,4) - 
              1.104103e7*pow(sh,5) + 6.48648e6*pow(sh,6) - 
              2.24796e6*pow(sh,7) + 352374.*pow(sh,8) - 
              455.*pow(sh,13) + 140.*pow(sh,14)) + 
           8.24604343e8*pow(sh,15) - 
           1.3509349e8*pow(sh,16) + 4.36884e6*pow(sh,17) + 
           1.4825832e7*pow(sh,18) + 986076.*pow(sh,19) - 
           6.077568e6*pow(sh,20) + 658000.*pow(sh,21) + 
           119000.*pow(sh,22))) - 
     0.0001511715797430083*pow(lz,2)*pow(sh,-14)*
      (105. + 1755.*sh + 13910.*pow(sh,2) + 
        69498.*pow(sh,3) + 244959.*pow(sh,4) + 
        642213.*pow(sh,5) + 1.26126e6*pow(sh,6) - 
        1.08108e6*pow(sh,7) + 433071.*pow(sh,8) + 
        67773.*pow(sh,9) - 377694.*pow(sh,10) - 
        501530.*pow(sh,11) - 344895.*pow(sh,12) - 
        105.*pow(sh,13) - 1.55232e6*pow(sh,14) - 
        1.591128e6*pow(sh,15) - 1.707552e6*pow(sh,16) - 
        1.9404e6*pow(sh,17) + 3.10464e6*pow(sh,18) - 
        5.588352e7*pow(sh,19) + 6.4731744e7*pow(sh,20) + 
        9.7485696e7*pow(sh,21) - 2.250864e8*pow(sh,22) + 
        1.751211e8*pow(sh,23) - 7.101864e7*pow(sh,24) + 
        1.610532e7*pow(sh,25) - 1.9404e6*pow(sh,26) + 
        97020.*pow(sh,27)) - 
     1.*lz*(-108.95238095238095*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-6) + 23.466666666666665*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(16. - 564.*sh + 2004.*pow(sh,2) + 
           294.*pow(sh,3) - 4650.*pow(sh,4) + 
           5035.*pow(sh,5) - 2500.*pow(sh,6) + 
           660.*pow(sh,7) - 90.*pow(sh,8) + 5.*pow(sh,9)) - 
        0.0006046863189720333*Lsh*pow(-1 + sh,-9)*
         pow(sh,-14)*(-105. - 810.*sh - 1895.*pow(sh,2) + 
           1332.*pow(sh,3) + 13953.*pow(sh,4) + 
           21030.*pow(sh,5) - 2385.*pow(sh,6) + 
           1.39023e6*pow(sh,7) - 1.2340463e7*pow(sh,8) + 
           4.2069858e7*pow(sh,9) - 7.9546665e7*pow(sh,10) + 
           9.44649e7*pow(sh,11) - 7.3941065e7*pow(sh,12) + 
           3.83046e7*pow(sh,13) - 1.2446415e7*pow(sh,14) + 
           1.976646e6*pow(sh,15) + 12600.*pow(sh,16) - 
           15820.*pow(sh,17) - 9744.*pow(sh,18) + 
           2604.*pow(sh,19) - 630.*pow(sh,20) + 
           910.*pow(sh,21)) + 
        8.390031065768027e-10*pow(-1 + sh,-8)*pow(sh,-14)*
         (-1.0135125e7 - 1.1100375e7*sh + 
           3.6848955e8*pow(sh,2) + 
           1.673522994e9*pow(sh,3) + 
           1.770566655e9*pow(sh,4) - 
           4.868950515e9*pow(sh,5) - 
           1.235310648e10*pow(sh,6) - 
           6.7286773554e11*pow(sh,7) + 
           3.536335413468e12*pow(sh,8) - 
           6.50817484746e12*pow(sh,9) + 
           2.54454845502e12*pow(sh,10) + 
           9.21737859458e12*pow(sh,11) - 
           1.734525157846e13*pow(sh,12) + 
           1.3825678158092e13*pow(sh,13) - 
           6.1111523809e12*pow(sh,14) + 
           5.967579184772e12*pow(sh,15) - 
           1.5549203270443e13*pow(sh,16) + 
           2.5319186594687e13*pow(sh,17) - 
           2.6298770135182e13*pow(sh,18) + 
           2.5191363944162e13*pow(sh,19) - 
           5.842005220263e12*pow(sh,20) - 
           1.75096058403693e14*pow(sh,21) + 
           6.63423072171552e14*pow(sh,22) - 
           1.020989867585688e15*pow(sh,23) + 
           8.1473828147712e13*pow(sh,24) + 
           2.68267039048008e15*pow(sh,25) - 
           5.80722293943792e15*pow(sh,26) + 
           7.01674940414448e15*pow(sh,27) - 
           5.70997655452224e15*pow(sh,28) + 
           3.30275638300608e15*pow(sh,29) - 
           1.37813214547008e15*pow(sh,30) + 
           4.1220913139406e14*pow(sh,31) - 
           8.614194412824e13*pow(sh,32) + 
           1.192739023476e13*pow(sh,33) - 
           9.8172946872e11*pow(sh,34) + 
           3.631041414e10*pow(sh,35))) - 
     2.3282359489865765e-15*pow(-1 + sh,-9)*pow(sh,-14)*
      (-7.34806697625e11 + 1.86465740175e12*sh + 
        1.3539275231625e13*pow(sh,2) - 
        6.7027116030732e13*pow(sh,3) - 
        3.63276406618983e14*pow(sh,4) - 
        7.707518005473e13*pow(sh,5) + 
        2.669628886797015e15*pow(sh,6) + 
        6.770358403959922e17*pow(sh,7) - 
        5.635158490072595e18*pow(sh,8) + 
        2.0599256704963682e19*pow(sh,9) - 
        4.3339042510046585e19*pow(sh,10) + 
        5.744182115659437e19*pow(sh,11) - 
        4.931522650068433e19*pow(sh,12) + 
        2.7187236012238836e19*pow(sh,13) - 
        9.574972725219654e18*pow(sh,14) + 
        3.9829978513193257e18*pow(sh,15) - 
        7.101765583473753e18*pow(sh,16) + 
        1.3106460108909054e19*pow(sh,17) - 
        1.6417164883861897e19*pow(sh,18) + 
        1.614980340692014e19*pow(sh,19) - 
        1.6686933598961236e18*pow(sh,20) - 
        1.0406361743628665e20*pow(sh,21) + 
        4.1780318877359584e20*pow(sh,22) - 
        7.917494561077571e20*pow(sh,23) + 
        5.495025478671567e20*pow(sh,24) + 
        9.680750952822325e20*pow(sh,25) - 
        3.329447282273382e21*pow(sh,26) + 
        5.025975451497482e21*pow(sh,27) - 
        4.956441109581607e21*pow(sh,28) + 
        3.485807792682049e21*pow(sh,29) - 
        1.7988128583543858e21*pow(sh,30) + 
        6.841200805238499e20*pow(sh,31) - 
        1.8949802366821115e20*pow(sh,32) + 
        3.71347919316412e19*pow(sh,33) - 
        4.870681746866896e18*pow(sh,34) + 
        3.8293915404046304e17*pow(sh,35) - 
        1.362249094884678e16*pow(sh,36) + 
        4.32864432e10*pow(3.141592653589793,2)*
         (315. + 2430.*sh + 5685.*pow(sh,2) - 
           3996.*pow(sh,3) - 41859.*pow(sh,4) - 
           63090.*pow(sh,5) + 7155.*pow(sh,6) - 
           1.119771e7*pow(sh,7) + 9.7239319e7*pow(sh,8) - 
           3.54595974e8*pow(sh,9) + 
           7.40399865e8*pow(sh,10) - 
           9.8372572e8*pow(sh,11) + 
           8.60053945e8*pow(sh,12) - 
           4.8766596e8*pow(sh,13) + 
           1.66863615e8*pow(sh,14) - 
           3.4122042e7*pow(sh,15) + 2.632797e7*pow(sh,16) - 
           5.075218e7*pow(sh,17) + 5.5929402e7*pow(sh,18) + 
           5.4364188e7*pow(sh,19) - 
           7.17712236e8*pow(sh,20) + 
           2.87081535e9*pow(sh,21) - 
           6.45842757e9*pow(sh,22) + 
           7.27388046e9*pow(sh,23) + 
           2.42462682e9*pow(sh,24) - 
           2.5172149464e10*pow(sh,25) + 
           5.057866044e10*pow(sh,26) - 
           6.234146226e10*pow(sh,27) + 
           5.421545514e10*pow(sh,28) - 
           3.47700276e10*pow(sh,29) + 
           1.6675099056e10*pow(sh,30) - 
           5.96740914e9*pow(sh,31) + 
           1.5692985e9*pow(sh,32) - 2.939706e8*pow(sh,33) + 
           3.706164e7*pow(sh,34) - 2.81358e6*pow(sh,35) + 
           97020.*pow(sh,36))))*pow(z,8);
else
res += pow(z,8)*(-1367.476272678532 + 
     75386.10953505589*(1. - 1.*sh) + 
     206788.6029072873*pow(1. - 1.*sh,2) + 
     612243.1048388471*pow(1. - 1.*sh,3) + 
     log(z)*(-4510.122303044576 + 
        22547.161714277718*(1. - 1.*sh) - 
        26241.580654085326*pow(1. - 1.*sh,2) - 
        156447.1717665157*pow(1. - 1.*sh,3) - 
        301356.1551343778*pow(1. - 1.*sh,4)) + 
     2.1731813355501974e6*pow(1. - 1.*sh,4) + 
     (551.1111111111111 + 358.4888888888889*(1. - 1.*sh) - 
        16247.2*pow(1. - 1.*sh,2) - 
        39192.26666666667*pow(1. - 1.*sh,3) - 
        111361.85396825397*pow(1. - 1.*sh,4))*pow(log(z),2));

if(17<=maxpow)
if(sh<.900001)
res += -4.333599104840935e-6*pow(3.141592653589793,2)*pow(sh,-15)*
   (6435. + 114114.*sh + 962577.*pow(sh,2) + 
     5.137524e6*pow(sh,3) + 1.9445755e7*pow(sh,4) + 
     5.526435e7*pow(sh,5) + 1.20557265e8*pow(sh,6) + 
     1.9446652e8*pow(sh,7) + 1.20557265e8*pow(sh,8) + 
     5.526435e7*pow(sh,9) + 1.9445755e7*pow(sh,10) + 
     5.137524e6*pow(sh,11) + 962577.*pow(sh,12) + 
     114114.*pow(sh,13) + 6435.*pow(sh,14))*pow(z,8.5);
else
res += (-25553.161245621417 - 204425.28996497134*(1. - 1.*sh) - 
     946744.6241502736*pow(1. - 1.*sh,2) - 
     3.307856723245693e6*pow(1. - 1.*sh,3) - 
     9.654303733111342e6*pow(1. - 1.*sh,4))*pow(z,8.5);

if(18<=maxpow)
if(sh<.900001)
res += (-763.9739428969865*pow(-1 + sh,-3)*pow(sh,-7) + 
     635.5555555555555*Li3sh*pow(-1 + sh,-3)*pow(sh,-7) - 
     211.85185185185185*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-7) + 24.211640211640212*cl2*sqrt4sh*sqrtsh*
      pow(sh,4)*(-216. + 3134.*sh - 8598.*pow(sh,2) - 
        651.*pow(sh,3) + 21696.*pow(sh,4) - 
        28281.*pow(sh,5) + 17655.*pow(sh,6) - 
        6279.*pow(sh,7) + 1302.*pow(sh,8) - 
        147.*pow(sh,9) + 7.*pow(sh,10)) + 
     0.0009406231628453851*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,4)*
      (1.1439036e7 - 2.01476662e8*sh + 
        9.97505748e8*pow(sh,2) - 1.852234251e9*pow(sh,3) + 
        2.01151369e8*pow(sh,4) + 4.889181924e9*pow(sh,5) - 
        9.389910087e9*pow(sh,6) + 9.234375093e9*pow(sh,7) - 
        5.644419255e9*pow(sh,8) + 2.256993135e9*pow(sh,9) - 
        5.91888983e8*pow(sh,10) + 9.8193564e7*pow(sh,11) - 
        9.351768e6*pow(sh,12) + 389657.*pow(sh,13)) - 
     72.63492063492063*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,4)*
      (42. - 2268.*sh + 21546.*pow(sh,2) - 
        79506.*pow(sh,3) + 124821.*pow(sh,4) - 
        344253.*pow(sh,6) + 669627.*pow(sh,7) - 
        706482.*pow(sh,8) + 483252.*pow(sh,9) - 
        225666.*pow(sh,10) + 72738.*pow(sh,11) - 
        15939.*pow(sh,12) + 2268.*pow(sh,13) - 
        189.*pow(sh,14) + 7.*pow(sh,15)) - 
     0.12698412698412698*Li2sh*pow(-1 + sh,-10)*pow(sh,-8)*
      (-25025. + 242385.*sh - 1.05138e6*pow(sh,2) + 
        2.68422e6*pow(sh,3) - 4.45263e6*pow(sh,4) + 
        4.98771e6*pow(sh,5) - 3.78378e6*pow(sh,6) + 
        1.88188e6*pow(sh,7) - 559845.*pow(sh,8) + 
        77077.*pow(sh,9) - 30.*pow(sh,15) + 10.*pow(sh,16))\
      - 1.*pow(Lsh,2)*(317.77777777777777*Lshb*
         pow(-1 + sh,-3)*pow(sh,-7) - 
        0.0008818342151675485*pow(-1 + sh,-11)*pow(sh,-16)*
         (56. + 434.*sh + 920.*pow(sh,2) - 
           1480.*pow(sh,3) - 9184.*pow(sh,4) - 
           8932.*pow(sh,5) + 19712.*pow(sh,6) + 
           36344.*pow(sh,7) - 1.69477e6*pow(sh,8) + 
           1.8252907e7*pow(sh,9) - 7.946714e7*pow(sh,10) + 
           1.8952648e8*pow(sh,11) - 
           2.77202072e8*pow(sh,12) + 
           2.5518346e8*pow(sh,13) - 
           1.39581344e8*pow(sh,14) + 
           3.2774056e7*pow(sh,15) + 7.750744e6*pow(sh,16) - 
           6.868451e6*pow(sh,17) + 1.287e6*pow(sh,18) + 
           2160.*pow(sh,23) - 2880.*pow(sh,24) + 
           720.*pow(sh,25))) - 
     1.*Lsh*(635.5555555555555*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-7) - 24.211640211640212*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-216. + 3134.*sh - 8598.*pow(sh,2) - 
           651.*pow(sh,3) + 21696.*pow(sh,4) - 
           28281.*pow(sh,5) + 17655.*pow(sh,6) - 
           6279.*pow(sh,7) + 1302.*pow(sh,8) - 
           147.*pow(sh,9) + 7.*pow(sh,10)) + 
        1.3997368494722993e-6*pow(-1 + sh,-11)*pow(sh,-16)*
         (-8330. + 7105.*sh + 386410.*pow(sh,2) + 
           1.18054e6*pow(sh,3) - 798812.*pow(sh,4) - 
           8.868482e6*pow(sh,5) - 8.370068e6*pow(sh,6) + 
           3.0826012e7*pow(sh,7) - 1.26704984e9*pow(sh,8) + 
           1.111592408e10*pow(sh,9) - 
           3.78378e8*pow(3.141592653589793,2)*
            pow(-1 + sh,8)*pow(sh,9) - 
           4.2458337922e10*pow(sh,10) + 
           9.4156125152e10*pow(sh,11) - 
           1.3584221371e11*pow(sh,12) + 
           1.3440382928e11*pow(sh,13) - 
           9.3541794472e10*pow(sh,14) + 
           4.634995316e10*pow(sh,15) - 
           1.6372744375e10*pow(sh,16) + 
           90720.*Lshb*(-1. + sh)*pow(sh,8)*
            (-25025. + 242385.*sh - 1.05138e6*pow(sh,2) + 
              2.68422e6*pow(sh,3) - 4.45263e6*pow(sh,4) + 
              4.98771e6*pow(sh,5) - 3.78378e6*pow(sh,6) + 
              1.88188e6*pow(sh,7) - 559845.*pow(sh,8) + 
              77077.*pow(sh,9) - 30.*pow(sh,15) + 
              10.*pow(sh,16)) + 4.01052785e9*pow(sh,17) - 
           5.55450048e8*pow(sh,18) - 
           2.6939556e7*pow(sh,19) + 8.322174e6*pow(sh,20) + 
           8.304786e6*pow(sh,21) - 145404.*pow(sh,22) - 
           3.19446e6*pow(sh,23) + 483165.*pow(sh,24) + 
           45765.*pow(sh,25))) - 
     0.0004409171075837742*pow(lz,2)*pow(sh,-16)*
      (28. + 525.*sh + 4695.*pow(sh,2) + 26650.*pow(sh,3) + 
        107718.*pow(sh,4) + 329043.*pow(sh,5) + 
        782353.*pow(sh,6) + 1.44144e6*pow(sh,7) - 
        1.26126e6*pow(sh,8) + 599831.*pow(sh,9) + 
        230937.*pow(sh,10) - 340854.*pow(sh,11) - 
        604990.*pow(sh,12) - 577095.*pow(sh,13) - 
        354945.*pow(sh,14) - 28.*pow(sh,15) - 
        1.729728e6*pow(sh,16) - 1.757184e6*pow(sh,17) - 
        1.839552e6*pow(sh,18) - 2.004288e6*pow(sh,19) - 
        2.855424e6*pow(sh,20) + 2.6138112e7*pow(sh,21) - 
        1.80276096e8*pow(sh,22) + 2.04107904e8*pow(sh,23) + 
        2.91953376e8*pow(sh,24) - 8.04076416e8*pow(sh,25) + 
        7.54586976e8*pow(sh,26) - 3.86127456e8*pow(sh,27) + 
        1.18294176e8*pow(sh,28) - 2.1717696e7*pow(sh,29) + 
        2.210208e6*pow(sh,30) - 96096.*pow(sh,31)) - 
     1.*lz*(-317.77777777777777*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-7) - 48.423280423280424*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-216. + 3134.*sh - 8598.*pow(sh,2) - 
           651.*pow(sh,3) + 21696.*pow(sh,4) - 
           28281.*pow(sh,5) + 17655.*pow(sh,6) - 
           6279.*pow(sh,7) + 1302.*pow(sh,8) - 
           147.*pow(sh,9) + 7.*pow(sh,10)) - 
        0.001763668430335097*Lsh*pow(-1 + sh,-10)*
         pow(sh,-16)*(28. + 245.*sh + 705.*pow(sh,2) - 
           35.*pow(sh,3) - 4627.*pow(sh,4) - 
           9093.*pow(sh,5) + 763.*pow(sh,6) + 
           18935.*pow(sh,7) - 1.594215e6*pow(sh,8) + 
           1.5443423e7*pow(sh,9) - 6.1656473e7*pow(sh,10) + 
           1.39716843e8*pow(sh,11) - 
           2.03006125e8*pow(sh,12) + 
           1.99413865e8*pow(sh,13) - 
           1.34518335e8*pow(sh,14) + 
           6.1151573e7*pow(sh,15) - 
           1.7326475e7*pow(sh,16) + 2.392884e6*pow(sh,17) + 
           25200.*pow(sh,18) + 3024.*pow(sh,19) - 
           7560.*pow(sh,20) - 3276.*pow(sh,21) + 
           1260.*pow(sh,22) - 180.*pow(sh,23) + 
           270.*pow(sh,24)) + 
        4.894184788364682e-9*pow(-1 + sh,-9)*pow(sh,-16)*
         (1.19119e6 + 1.366365e6*sh - 
           5.371509e7*pow(sh,2) - 2.77613765e8*pow(sh,3) - 
           3.87282324e8*pow(sh,4) + 
           7.71242043e8*pow(sh,5) + 
           3.126686134e9*pow(sh,6) + 
           1.074010509e9*pow(sh,7) + 
           3.93846095214e11*pow(sh,8) - 
           2.613136199245e12*pow(sh,9) + 
           6.74269843533e12*pow(sh,10) - 
           7.676937500739e12*pow(sh,11) + 
           1.9905569996e10*pow(sh,12) + 
           1.1323630699581e13*pow(sh,13) - 
           1.5234053867994e13*pow(sh,14) + 
           9.845078305115e12*pow(sh,15) - 
           2.700610570998e12*pow(sh,16) - 
           3.170609780136e12*pow(sh,17) + 
           1.1930111549088e13*pow(sh,18) - 
           2.3203039225488e13*pow(sh,19) + 
           2.8131676788624e13*pow(sh,20) - 
           1.8366269990976e13*pow(sh,21) - 
           5.86498925406e12*pow(sh,22) - 
           2.8811545081488e13*pow(sh,23) + 
           4.5661550453265e14*pow(sh,24) - 
           1.732122473878368e15*pow(sh,25) + 
           3.197952696667872e15*pow(sh,26) - 
           1.902641717625792e15*pow(sh,27) - 
           5.333806838035104e15*pow(sh,28) + 
           1.7146879255828608e16*pow(sh,29) - 
           2.675706192884525e16*pow(sh,30) + 
           2.8039050515059584e16*pow(sh,31) - 
           2.1385006944917616e16*pow(sh,32) + 
           1.2221439347413296e16*pow(sh,33) - 
           5.277310784521776e15*pow(sh,34) + 
           1.713784020076128e15*pow(sh,35) - 
           4.11671384988864e14*pow(sh,36) + 
           7.0855642249392e13*pow(sh,37) - 
           8.252635735344e12*pow(sh,38) + 
           5.81797087872e11*pow(sh,39) - 
           1.8722239536e10*pow(sh,40))) + 
     6.7906881845441814e-15*pow(-1 + sh,-10)*pow(sh,-16)*
      (-1.522039519e11 + 4.26276275425e11*sh + 
        3.315607505925e12*pow(sh,2) - 
        1.9935815474575e13*pow(sh,3) - 
        1.24680380503679e14*pow(sh,4) - 
        9.4734104241777e13*pow(sh,5) + 
        6.72219759402191e14*pow(sh,6) + 
        2.120473984303675e15*pow(sh,7) + 
        7.662945656754339e17*pow(sh,8) - 
        7.132526555906264e18*pow(sh,9) + 
        2.9416202534538686e19*pow(sh,10) - 
        7.102049557437948e19*pow(sh,11) + 
        1.107461387150374e20*pow(sh,12) - 
        1.1592296841795374e20*pow(sh,13) + 
        8.202599046107015e19*pow(sh,14) - 
        3.867573016059e19*pow(sh,15) + 
        1.1583790708091849e19*pow(sh,16) + 
        5.455110631455277e16*pow(sh,17) - 
        9.021690519674575e18*pow(sh,18) + 
        2.0989006324251304e19*pow(sh,19) - 
        3.024958551383288e19*pow(sh,20) + 
        2.6235194397528736e19*pow(sh,21) - 
        4.751003778396708e18*pow(sh,22) + 
        3.1013412939244257e19*pow(sh,23) - 
        4.4030880872708604e20*pow(sh,24) + 
        1.8521539756313275e21*pow(sh,25) - 
        4.09723866666257e21*pow(sh,26) + 
        4.4398535867110675e21*pow(sh,27) + 
        1.6558648776187506e21*pow(sh,28) - 
        1.5447456223820402e22*pow(sh,29) + 
        3.0926810843136838e22*pow(sh,30) - 
        3.877106240961276e22*pow(sh,31) + 
        3.495116951810053e22*pow(sh,32) - 
        2.3715466598184745e22*pow(sh,33) + 
        1.231700538915695e22*pow(sh,34) - 
        4.908204594473572e21*pow(sh,35) + 
        1.4885933408647808e21*pow(sh,36) - 
        3.372012167296045e20*pow(sh,37) + 
        5.517431714182939e19*pow(sh,38) - 
        6.150944761142205e18*pow(sh,39) + 
        4.174745980836151e17*pow(sh,40) - 
        1.2998152420597344e16*pow(sh,41) + 
        4.32864432e10*pow(3.141592653589793,2)*
         (84. + 735.*sh + 2115.*pow(sh,2) - 
           105.*pow(sh,3) - 13881.*pow(sh,4) - 
           27279.*pow(sh,5) + 2289.*pow(sh,6) + 
           56805.*pow(sh,7) - 1.2530385e7*pow(sh,8) + 
           1.20589919e8*pow(sh,9) - 
           5.04052193e8*pow(sh,10) + 
           1.226945139e9*pow(sh,11) - 
           1.939059325e9*pow(sh,12) + 
           2.078426665e9*pow(sh,13) - 
           1.520105055e9*pow(sh,14) + 
           7.36103333e8*pow(sh,15) - 
           2.14713611e8*pow(sh,16) + 
           1.9961346e7*pow(sh,17) + 
           3.7191526e7*pow(sh,18) - 
           8.4336034e7*pow(sh,19) + 
           1.23678654e8*pow(sh,20) - 
           1.54538642e8*pow(sh,21) + 
           5.6921303e8*pow(sh,22) - 
           3.377351682e9*pow(sh,23) + 
           1.3338367312e10*pow(sh,24) - 
           3.3040152232e10*pow(sh,25) + 
           4.7430542016e10*pow(sh,26) - 
           1.4900494752e10*pow(sh,27) - 
           1.03195325376e11*pow(sh,28) + 
           2.85860573856e11*pow(sh,29) - 
           4.41409041216e11*pow(sh,30) + 
           4.79314177056e11*pow(sh,31) - 
           3.90721421376e11*pow(sh,32) + 
           2.45176465248e11*pow(sh,33) - 
           1.19414737728e11*pow(sh,34) + 
           4.5058851552e10*pow(sh,35) - 
           1.3033582848e10*pow(sh,36) + 
           2.831770656e9*pow(sh,37) - 
           4.46462016e8*pow(sh,38) + 
           4.8144096e7*pow(sh,39) - 3.171168e6*pow(sh,40) + 
           96096.*pow(sh,41))))*pow(z,9);
else
res += pow(z,9)*(-4690.616436608783 + 
     321124.035320987*(1. - 1.*sh) + 
     961535.3725143364*pow(1. - 1.*sh,2) + 
     3.097773872353616e6*pow(1. - 1.*sh,3) + 
     log(z)*(-16520.037265205938 + 
        98045.98792298837*(1. - 1.*sh) - 
        116206.46863444796*pow(1. - 1.*sh,2) - 
        756704.7491730026*pow(1. - 1.*sh,3) - 
        1.3920173353150578e6*pow(1. - 1.*sh,4)) + 
     1.2094091231182646e7*pow(1. - 1.*sh,4) + 
     (2118.6666666666665 + 1750.*(1. - 1.*sh) - 
        75789.11111111111*pow(1. - 1.*sh,2) - 
        190615.42857142858*pow(1. - 1.*sh,3) - 
        588434.7301587302*pow(1. - 1.*sh,4))*pow(log(z),2));

if(19<=maxpow)
if(sh<.900001)
res += -2.0125073242295363e-7*pow(3.141592653589793,2)*pow(sh,-17)*
   (109395. + 2.16216e6*sh + 2.0430696e7*pow(sh,2) + 
     1.22866128e8*pow(sh,3) + 5.27900436e8*pow(sh,4) + 
     1.72236568e9*pow(sh,5) + 4.41295356e9*pow(sh,6) + 
     8.96714376e9*pow(sh,7) + 1.385377093e10*pow(sh,8) + 
     8.96714376e9*pow(sh,9) + 4.41295356e9*pow(sh,10) + 
     1.72236568e9*pow(sh,11) + 5.27900436e8*pow(sh,12) + 
     1.22866128e8*pow(sh,13) + 2.0430696e7*pow(sh,14) + 
     2.16216e6*pow(sh,15) + 109395.*pow(sh,16))*pow(z,9.5);
else
res += (-90187.62792572267 - 811688.6513315039*(1. - 1.*sh) - 
     4.166668410168387e6*pow(1. - 1.*sh,2) - 
     1.596321014285291e7*pow(1. - 1.*sh,3) - 
     5.066289998727471e7*pow(1. - 1.*sh,4))*pow(z,9.5);

if(20<=maxpow)
if(sh<.900001)
res += (-2308.8990274220037*pow(-1 + sh,-3)*pow(sh,-8) + 
     1920.79012345679*Li3sh*pow(-1 + sh,-3)*pow(sh,-8) - 
     640.2633744855967*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-8) - 18.158730158730158*cl2*sqrt4sh*sqrtsh*
      pow(sh,4)*(-80. + 5340.*sh - 47370.*pow(sh,2) + 
        109970.*pow(sh,3) + 2889.*pow(sh,4) - 
        292716.*pow(sh,5) + 440556.*pow(sh,6) - 
        328734.*pow(sh,7) + 146475.*pow(sh,8) - 
        40768.*pow(sh,9) + 6972.*pow(sh,10) - 
        672.*pow(sh,11) + 28.*pow(sh,12)) - 
     0.0028218694885361554*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,4)*
      (1.1035e6 - 7.72587e7*sh + 8.84076615e8*pow(sh,2) - 
        3.732489695e9*pow(sh,3) + 6.571169658e9*pow(sh,4) - 
        8.05040586e8*pow(sh,5) - 
        1.7678698868e10*pow(sh,6) + 
        3.6419080572e10*pow(sh,7) - 
        3.9440395638e10*pow(sh,8) + 
        2.7362254298e10*pow(sh,9) - 
        1.2874702995e10*pow(sh,10) + 
        4.165441731e9*pow(sh,11) - 
        9.14198644e8*pow(sh,12) + 1.30140756e8*pow(sh,13) - 
        1.0845063e7*pow(sh,14) + 401669.*pow(sh,15)) + 
     54.476190476190474*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,5)*(-1890. + 45864.*sh - 340200.*pow(sh,2) + 
        1.13508e6*pow(sh,3) - 1.721265e6*pow(sh,4) + 
        4.925592e6*pow(sh,6) - 1.01388e7*pow(sh,7) + 
        1.158381e7*pow(sh,8) - 8.79228e6*pow(sh,9) + 
        4.68432e6*pow(sh,10) - 1.782648e6*pow(sh,11) + 
        482895.*pow(sh,12) - 91000.*pow(sh,13) + 
        11340.*pow(sh,14) - 840.*pow(sh,15) + 28.*pow(sh,16)
        ) - 0.003527336860670194*Li2sh*pow(-1 + sh,-11)*
      pow(sh,-9)*(2.994992e6 - 3.202199e7*sh + 
        1.54990836e8*pow(sh,2) - 4.47615168e8*pow(sh,3) + 
        8.5514352e8*pow(sh,4) - 1.130787504e9*pow(sh,5) + 
        1.04997984e9*pow(sh,6) - 6.77511744e8*pow(sh,7) + 
        2.91603312e8*pow(sh,8) - 7.589582e7*pow(sh,9) + 
        9.069632e6*pow(sh,10) - 1071.*pow(sh,17) + 
        378.*pow(sh,18)) - 
     0.00003919263178522438*pow(Lsh,2)*pow(-1 + sh,-12)*
      pow(sh,-18)*(1008. + 8848.*sh + 23688.*pow(sh,2) - 
        17352.*pow(sh,3) - 212592.*pow(sh,4) - 
        311184.*pow(sh,5) + 400176.*pow(sh,6) + 
        1.492176e6*pow(sh,7) - 255024.*pow(sh,8) - 
        1.29624264e8*pow(sh,9) + 1.494083496e9*pow(sh,10) + 
        2.450448e7*Lshb*pow(-1 + sh,9)*pow(sh,10) - 
        7.309557639e9*pow(sh,11) + 
        2.0237476311e10*pow(sh,12) - 
        3.5492453304e10*pow(sh,13) + 
        4.1152337856e10*pow(sh,14) - 
        3.1358059992e10*pow(sh,15) + 
        1.4540248968e10*pow(sh,16) - 
        2.862291672e9*pow(sh,17) - 
        7.07775372e8*pow(sh,18) + 5.21810798e8*pow(sh,19) - 
        8.729721e7*pow(sh,20) - 48195.*pow(sh,26) + 
        65205.*pow(sh,27) - 17010.*pow(sh,28)) - 
     1.*Lsh*(1920.79012345679*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-8) + 18.158730158730158*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-80. + 5340.*sh - 47370.*pow(sh,2) + 
           109970.*pow(sh,3) + 2889.*pow(sh,4) - 
           292716.*pow(sh,5) + 440556.*pow(sh,6) - 
           328734.*pow(sh,7) + 146475.*pow(sh,8) - 
           40768.*pow(sh,9) + 6972.*pow(sh,10) - 
           672.*pow(sh,11) + 28.*pow(sh,12)) + 
        3.110526332160665e-8*pow(-1 + sh,-12)*pow(sh,-18)*
         (268128. - 217952.*sh - 1.5087492e7*pow(sh,2) - 
           5.5721052e7*pow(sh,3) + 6.214128e6*pow(sh,4) + 
           4.11907536e8*pow(sh,5) + 
           6.39424296e8*pow(sh,6) - 
           9.51140904e8*pow(sh,7) - 
           4.300216704e9*pow(sh,8) + 
           2.10516991776e11*pow(sh,9) - 
           2.032987285082e12*pow(sh,10) - 
           5.1459408e10*pow(3.141592653589793,2)*
            pow(-1 + sh,9)*pow(sh,10) + 
           9.023354904168e12*pow(sh,11) - 
           2.3780297815902e13*pow(sh,12) + 
           4.1583846173268e13*pow(sh,13) - 
           5.1006645964512e13*pow(sh,14) + 
           4.5153977310666e13*pow(sh,15) - 
           2.9201144245014e13*pow(sh,16) + 
           1.3766871963636e13*pow(sh,17) - 
           4.614035001354e12*pow(sh,18) + 
           113400.*Lshb*(-1. + sh)*pow(sh,9)*
            (2.994992e6 - 3.202199e7*sh + 
              1.54990836e8*pow(sh,2) - 
              4.47615168e8*pow(sh,3) + 
              8.5514352e8*pow(sh,4) - 
              1.130787504e9*pow(sh,5) + 
              1.04997984e9*pow(sh,6) - 
              6.77511744e8*pow(sh,7) + 
              2.91603312e8*pow(sh,8) - 
              7.589582e7*pow(sh,9) + 
              9.069632e6*pow(sh,10) - 1071.*pow(sh,17) + 
              378.*pow(sh,18)) + 
           1.002872187451e12*pow(sh,19) - 
           9.8190802773e10*pow(sh,20) - 
           3.808374948e9*pow(sh,21) - 
           9.21449088e8*pow(sh,22) + 
           6.24678642e8*pow(sh,23) + 
           3.85332282e8*pow(sh,24) - 3.60261e7*pow(sh,25) - 
           1.46109825e8*pow(sh,26) + 2.65041e7*pow(sh,27) + 
           1.598625e6*pow(sh,28))) - 
     0.00003919263178522438*pow(lz,2)*pow(sh,-18)*
      (252. + 5236.*sh + 52122.*pow(sh,2) + 
        330990.*pow(sh,3) + 1.50586e6*pow(sh,4) + 
        5.221788e6*pow(sh,5) + 1.4306214e7*pow(sh,6) + 
        3.1500898e7*pow(sh,7) + 5.513508e7*pow(sh,8) - 
        4.900896e7*pow(sh,9) + 2.668511e7*pow(sh,10) + 
        1.4613135e7*pow(sh,11) - 8.763045e6*pow(sh,12) - 
        2.218345e7*pow(sh,13) - 2.506596e7*pow(sh,14) - 
        2.0910477e7*pow(sh,15) - 1.2190381e7*pow(sh,16) - 
        252.*pow(sh,17) - 6.48648e7*pow(sh,18) - 
        6.555978e7*pow(sh,19) - 6.764472e7*pow(sh,20) - 
        7.18146e7*pow(sh,21) - 7.87644e7*pow(sh,22) - 
        3.081078e8*pow(sh,23) + 4.33296864e9*pow(sh,24) - 
        2.046808764e10*pow(sh,25) + 
        2.24524872e10*pow(sh,26) + 
        3.088433205e10*pow(sh,27) - 
        9.73829142e10*pow(sh,28) + 
        1.059717087e11*pow(sh,29) - 
        6.5108043e10*pow(sh,30) + 
        2.507429925e10*pow(sh,31) - 
        6.1945884e9*pow(sh,32) + 9.567558e8*pow(sh,33) - 
        8.432424e7*pow(sh,34) + 3.24324e6*pow(sh,35)) - 
     1.*lz*(-960.395061728395*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-8) + 36.317460317460316*ash*sqrt4sh*sqrtsh*
         pow(sh,4)*(-80. + 5340.*sh - 47370.*pow(sh,2) + 
           109970.*pow(sh,3) + 2889.*pow(sh,4) - 
           292716.*pow(sh,5) + 440556.*pow(sh,6) - 
           328734.*pow(sh,7) + 146475.*pow(sh,8) - 
           40768.*pow(sh,9) + 6972.*pow(sh,10) - 
           672.*pow(sh,11) + 28.*pow(sh,12)) - 
        0.00007838526357044875*Lsh*pow(-1 + sh,-11)*
         pow(sh,-18)*(-504. - 4928.*sh - 16772.*pow(sh,2) - 
           8096.*pow(sh,3) + 98200.*pow(sh,4) + 
           253792.*pow(sh,5) + 53704.*pow(sh,6) - 
           692384.*pow(sh,7) - 564872.*pow(sh,8) + 
           1.224454e8*pow(sh,9) - 
           1.288450948e9*pow(sh,10) + 
           5.852563529e9*pow(sh,11) - 
           1.5415053304e10*pow(sh,12) + 
           2.6502321608e10*pow(sh,13) - 
           3.144127168e10*pow(sh,14) + 
           2.6331569936e10*pow(sh,15) - 
           1.5529376128e10*pow(sh,16) + 
           6.238441328e9*pow(sh,17) - 
           1.555660876e9*pow(sh,18) + 
           1.7969985e8*pow(sh,19) + 864864.*pow(sh,20) + 
           769608.*pow(sh,21) - 13608.*pow(sh,22) - 
           222264.*pow(sh,23) - 69120.*pow(sh,24) + 
           36360.*pow(sh,25) - 3465.*pow(sh,26) + 
           5355.*pow(sh,27)) + 
        1.2795254348665836e-11*pow(-1 + sh,-10)*pow(sh,-18)*
         (-3.25909584e8 - 3.86898512e8*sh + 
           1.7890959086e10*pow(sh,2) + 
           1.0389775539e11*pow(sh,3) + 
           1.8235127911e11*pow(sh,4) - 
           2.39868807178e11*pow(sh,5) - 
           1.439309125254e12*pow(sh,6) - 
           1.482637674518e12*pow(sh,7) + 
           3.70094717993e12*pow(sh,8) - 
           5.3120395014687e14*pow(sh,9) + 
           4.14643042172931e15*pow(sh,10) - 
           1.345200523191798e16*pow(sh,11) + 
           2.254936255887042e16*pow(sh,12) - 
           1.699263013683648e16*pow(sh,13) - 
           6.14963216664132e15*pow(sh,14) + 
           2.740944223315607e16*pow(sh,15) - 
           2.8637380687636936e16*pow(sh,16) + 
           1.5526446414793194e16*pow(sh,17) - 
           4.836946771691055e15*pow(sh,18) + 
           5.380798436415755e15*pow(sh,19) - 
           1.974903378165775e16*pow(sh,20) + 
           4.525406630722413e16*pow(sh,21) - 
           6.653785922015247e16*pow(sh,22) + 
           6.66839502419495e16*pow(sh,23) - 
           6.049729378013662e16*pow(sh,24) + 
           7.411696572018171e16*pow(sh,25) + 
           2.463627215549949e17*pow(sh,26) - 
           2.690872861043421e18*pow(sh,27) + 
           1.035946806297679e19*pow(sh,28) - 
           2.182665348950866e19*pow(sh,29) + 
           2.151768755011101e19*pow(sh,30) + 
           1.6939887428138682e19*pow(sh,31) - 
           1.0333267615804637e20*pow(sh,32) + 
           2.0555129789476546e20*pow(sh,33) - 
           2.6641684480745528e20*pow(sh,34) + 
           2.5331099541938533e20*pow(sh,35) - 
           1.8430954123554472e20*pow(sh,36) + 
           1.0440880163165341e20*pow(sh,37) - 
           4.6274661819032445e19*pow(sh,38) + 
           1.5988086524017488e19*pow(sh,39) - 
           4.2570217606020905e18*pow(sh,40) + 
           8.554234587216317e17*pow(sh,41) - 
           1.252838056241772e17*pow(sh,42) + 
           1.26021689978184e16*pow(sh,43) - 
           7.7738941071792e14*pow(sh,44) + 
           2.214605244852e13*pow(sh,45))) - 
     2.088639195553766e-18*pow(-1 + sh,-11)*pow(sh,-18)*
      (-3.16414088198208e14 + 9.74539823921664e14*sh + 
        8.087033764735926e15*pow(sh,2) - 
        5.684694862939435e16*pow(sh,3) - 
        4.0319420043801754e17*pow(sh,4) - 
        4.882604186351892e17*pow(sh,5) + 
        1.9325128069129482e18*pow(sh,6) + 
        6.292691026868566e18*pow(sh,7) + 
        6.880478820028293e18*pow(sh,8) + 
        8.434058124662613e21*pow(sh,9) - 
        8.666666875206849e22*pow(sh,10) + 
        3.988848694569122e23*pow(sh,11) - 
        1.0892247798831997e24*pow(sh,12) + 
        1.956951254970254e24*pow(sh,13) - 
        2.420742712936919e24*pow(sh,14) + 
        2.0958116597163414e24*pow(sh,15) - 
        1.2670164385119088e24*pow(sh,16) + 
        5.268571590407634e23*pow(sh,17) - 
        1.5075131737158982e23*pow(sh,18) + 
        5.5099869108338715e22*pow(sh,19) - 
        1.2335610340065616e23*pow(sh,20) + 
        3.125948051315389e23*pow(sh,21) - 
        5.329144661412522e23*pow(sh,22) + 
        6.337672351589234e23*pow(sh,23) - 
        6.415906398957901e23*pow(sh,24) + 
        7.960742052832872e23*pow(sh,25) + 
        1.0407339222184654e24*pow(sh,26) - 
        1.8365456331044262e25*pow(sh,27) + 
        8.185263022637105e25*pow(sh,28) - 
        2.0381593674174775e26*pow(sh,29) + 
        2.86653881719294e26*pow(sh,30) - 
        8.60180283451487e25*pow(sh,31) - 
        6.102598804051836e26*pow(sh,32) + 
        1.677905797647036e27*pow(sh,33) - 
        2.6085143775451684e27*pow(sh,34) + 
        2.8903964656452616e27*pow(sh,35) - 
        2.4393048290135273e27*pow(sh,36) + 
        1.610228894638015e27*pow(sh,37) - 
        8.401871973947814e26*pow(sh,38) + 
        3.469550828380025e26*pow(sh,39) - 
        1.1272782566287204e26*pow(sh,40) + 
        2.8443789274384395e25*pow(sh,41) - 
        5.451981703535345e24*pow(sh,42) + 
        7.659728477371017e23*pow(sh,43) - 
        7.427478422398451e22*pow(sh,44) + 
        4.435813069347255e21*pow(sh,45) - 
        1.2279937968685318e20*pow(sh,46) + 
        6.2548910424e12*pow(3.141592653589793,2)*
         (1512. + 14784.*sh + 50316.*pow(sh,2) + 
           24288.*pow(sh,3) - 294600.*pow(sh,4) - 
           761376.*pow(sh,5) - 161112.*pow(sh,6) + 
           2.077152e6*pow(sh,7) + 1.694616e6*pow(sh,8) - 
           9.4319148e8*pow(sh,9) + 
           9.967342612e9*pow(sh,10) - 
           4.6850139311e10*pow(sh,11) + 
           1.30210149496e11*pow(sh,12) - 
           2.38833139832e11*pow(sh,13) + 
           3.0372906844e11*pow(sh,14) - 
           2.72391022736e11*pow(sh,15) + 
           1.70802069088e11*pow(sh,16) - 
           7.1983905728e10*pow(sh,17) + 
           1.8589933516e10*pow(sh,18) - 
           2.99998765e9*pow(sh,19) + 
           3.44063258e9*pow(sh,20) - 
           8.9705161e9*pow(sh,21) + 
           1.535557394e10*pow(sh,22) - 
           1.759879618e10*pow(sh,23) + 
           1.0323785e9*pow(sh,24) + 
           1.54134820988e11*pow(sh,25) - 
           1.050042005659e12*pow(sh,26) + 
           4.280975184059e12*pow(sh,27) - 
           1.1452618278108e13*pow(sh,28) + 
           1.942055517402e13*pow(sh,29) - 
           1.455317517654e13*pow(sh,30) - 
           2.304660776418e13*pow(sh,31) + 
           9.97892002107e13*pow(sh,32) - 
           1.907859269745e14*pow(sh,33) + 
           2.504750279031e14*pow(sh,34) - 
           2.483138624967e14*pow(sh,35) + 
           1.926820640745e14*pow(sh,36) - 
           1.188407379159e14*pow(sh,37) + 
           5.85603387369e13*pow(sh,38) - 
           2.301507374166e13*pow(sh,39) + 
           7.15907863242e12*pow(sh,40) - 
           1.73763555966e12*pow(sh,41) + 
           3.216402189e11*pow(sh,42) - 
           4.378374e10*pow(sh,43) + 
           4.12540128e9*pow(sh,44) - 
           2.3999976e8*pow(sh,45) + 6.48648e6*pow(sh,46))))*
   pow(z,10);
else
res += pow(z,10)*(-17049.22407154544 + 
     1.353794886924289e6*(1. - 1.*sh) + 
     4.391392784391852e6*pow(1. - 1.*sh,2) + 
     1.5300364856715955e7*pow(1. - 1.*sh,3) + 
     log(z)*(-61419.777963609034 + 
        419629.83709526435*(1. - 1.*sh) - 
        520544.42467293935*pow(1. - 1.*sh,2) - 
        3.6331088115191273e6*pow(1. - 1.*sh,3) - 
        6.288069761175393e6*pow(1. - 1.*sh,4)) + 
     6.5229455380236745e7*pow(1. - 1.*sh,4) + 
     (8139.7037037037035 + 7919.111111111111*(1. - 1.*sh) - 
        349917.4222222222*pow(1. - 1.*sh,2) - 
        916483.2649029982*pow(1. - 1.*sh,3) - 
        3.054749884303351e6*pow(1. - 1.*sh,4))*pow(log(z),2)
     );

}return res;
}


double F_27im(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = 3.10281 - 8.37758*sh - 2.792525*lz*sh - 9.55118*z - 
   5.58505*lz*z - 34.6839*sh*z - 5.58505*Lsh*sh*z - 
   39.0954*lz*sh*z - 5.58505*z*pow(lz,2) - 
   5.58505*sh*z*pow(lz,2) - 9.54113*pow(sh,2) - 
   2.792525*lz*pow(sh,2) - 88.6728*z*pow(sh,2) - 
   11.1701*Lsh*z*pow(sh,2) - 67.0205*lz*z*pow(sh,2) - 
   5.58505*z*pow(lz,2)*pow(sh,2) - 9.82039*pow(sh,3) - 
   2.792525*lz*pow(sh,3) - 154.918*z*pow(sh,3) - 
   16.7552*Lsh*z*pow(sh,3) - 93.084*lz*z*pow(sh,3) - 
   5.58505*z*pow(lz,2)*pow(sh,3) - 
   0.015514*pow(sh,3)*pow(z,-2) + 
   0.15514*pow(sh,3)*pow(z,-1) + 18.3741*pow(z,2) + 
   91.4251*sh*pow(z,2) - 33.5103*lz*sh*pow(z,2) - 
   22.3402*Lsh*lz*sh*pow(z,2) - 
   5.58505*pow(lz,2)*pow(z,2) - 
   27.92525*sh*pow(lz,2)*pow(z,2) + 
   196.813*pow(sh,2)*pow(z,2) - 
   22.3402*Lsh*pow(sh,2)*pow(z,2) - 
   117.286*lz*pow(sh,2)*pow(z,2) - 
   67.0205*Lsh*lz*pow(sh,2)*pow(z,2) - 
   67.02075*pow(lz,2)*pow(sh,2)*pow(z,2) + 
   314.524*pow(sh,3)*pow(z,2) - 
   78.1908*Lsh*pow(sh,3)*pow(z,2) - 
   266.221*lz*pow(sh,3)*pow(z,2) - 
   134.0415*Lsh*lz*pow(sh,3)*pow(z,2) - 
   122.87125*pow(lz,2)*pow(sh,3)*pow(z,2) - 
   17.3757*pow(z,3) + 7.44675*lz*pow(z,3) - 
   94.1903*sh*pow(z,3) - 11.1701*Lsh*sh*pow(z,3) + 
   74.4675*lz*sh*pow(z,3) + 22.3402*Lsh*lz*sh*pow(z,3) - 
   209.21*pow(sh,2)*pow(z,3) - 
   22.3402*Lsh*pow(sh,2)*pow(z,3) + 
   242.019*lz*pow(sh,2)*pow(z,3) + 
   89.361*Lsh*lz*pow(sh,2)*pow(z,3) - 
   325.499*pow(sh,3)*pow(z,3) - 
   11.1701*Lsh*pow(sh,3)*pow(z,3) + 
   554.78*lz*pow(sh,3)*pow(z,3) + 
   223.402*Lsh*lz*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (-2.792526803190927*Lsh*sh*(-1. + 2.*sh)*pow(-1 + sh,-3) + 
     0.1551403779550515*pow(-1 + sh,-2)*
      (20. - 49.*sh + 47.*pow(sh,2)))*pow(z,0);
else
res += (4.964492094561648 - 0.6981317007977318*(1. - 1.*sh) - 
     0.32579479370560815*pow(1. - 1.*sh,2) - 
     0.18616845354606182*pow(1. - 1.*sh,3) - 
     0.11967972013675403*pow(1. - 1.*sh,4))*pow(z,0);

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (53.70841793654156*sh*pow(-1 + sh,-3) - 
     44.680428851054835*Li3sh*sh*pow(-1 + sh,-3) + 
     5.585053606381854*Li2sh*(-5. + 3.*sh)*
      pow(-1 + sh,-3) + 3.723369070921236*sh*pow(Lsh,3)*
      pow(-1 + sh,-3) - 11.170107212763709*pow(Lsh,2)*
      pow(-1 + sh,-2) - 1.*Lsh*
      (-22.340214425527417*Li2sh*sh*pow(-1 + sh,-3) - 
        5.585053606381854*pow(-1 + sh,-3)*
         (3. + Lshb*(-5. + 3.*sh) + 
           2.*sh*pow(3.141592653589793,2) - 2.*pow(sh,2)))\
      - 0.930842267730309*pow(-1 + sh,-3)*
      (-6.*(2. - 5.*sh + 3.*pow(sh,2)) + 
        pow(3.141592653589793,2)*
         (-9. + 3.*sh + 4.*pow(sh,2))))*pow(z,1);
else
res += (-25.126044626684017 - 16.441531762218297*(1. - 1.*sh) - 
     12.739670260838084*pow(1. - 1.*sh,2) - 
     10.578200186941283*pow(1. - 1.*sh,3) - 
     9.130437128725532*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(4<=maxpow)
if(sh<.900001)
res += (-5.585053606381854*Li2sh*(-2. + 7.*sh)*pow(-1 + sh,-3) - 
     5.585053606381854*pow(Lsh,2)*pow(-1 + sh,-2) - 
     1.*lz*(-39.09537524467298*Lsh*sh*pow(-1 + sh,-3) + 
        2.792526803190927*pow(-1 + sh,-2)*pow(sh,-2)*
         (2. - 7.*sh + 15.*pow(sh,2) + 4.*pow(sh,3))) + 
     0.4654211338651545*pow(-1 + sh,-3)*pow(sh,-2)*
      (-18. + 63.*sh - 2.*
         (63. + 2.*pow(3.141592653589793,2))*pow(sh,2) + 
        (9. + 14.*pow(3.141592653589793,2))*pow(sh,3) + 
        36.*pow(sh,4)) - 
     2.792526803190927*Lsh*pow(-1 + sh,-4)*pow(sh,-2)*
      (-4. + 13.*sh + (-21. + 4.*Lshb)*pow(sh,2) + 
        (11. - 18.*Lshb)*pow(sh,3) + 
        (-5. + 14.*Lshb)*pow(sh,4)))*pow(z,2);
else
res += (-9.153282299348039 - 18.43843391995787*(1. - 1.*sh) - 
     29.484428830357537*pow(1. - 1.*sh,2) - 
     43.167588536881716*pow(1. - 1.*sh,3) + 
     log(z)*(-3.723369070921236 - 
        6.050474740247009*(1. - 1.*sh) - 
        10.332349171806431*pow(1. - 1.*sh,2) - 
        15.265813190777068*pow(1. - 1.*sh,3) - 
        20.4785298900668*pow(1. - 1.*sh,4)) - 
     59.199668549550246*pow(1. - 1.*sh,4))*pow(z,2);

if(5<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(6<=maxpow)
if(sh<.900001)
res += (11.170107212763709*pow(Lsh,2)*pow(-1 + sh,-3)*pow(sh,-1) - 
     11.170107212763709*Li2sh*pow(-1 + sh,-4)*pow(sh,-1)*
      (1. - 1.*sh + 2.*pow(sh,2)) - 
     0.930842267730309*Lsh*pow(-1 + sh,-5)*pow(sh,-4)*
      (4. + 4.*sh - 71.*pow(sh,2) + 
        (155. - 12.*Lshb)*pow(sh,3) + 
        2.*(-83. + 12.*Lshb)*pow(sh,4) + 
        (98. - 36.*Lshb)*pow(sh,5) + 
        12.*(-3. + 2.*Lshb)*pow(sh,6)) - 
     1.*lz*(-11.170107212763709*Lsh*pow(-1 + sh,-4)*
         pow(sh,-1)*(1. - 1.*sh + 2.*pow(sh,2)) - 
        0.930842267730309*pow(-1 + sh,-3)*pow(sh,-4)*
         (2. + 6.*sh - 45.*pow(sh,2) + 61.*pow(sh,3) - 
           41.*pow(sh,4) - 11.*pow(sh,5) + 4.*pow(sh,6))) - 
     0.1551403779550515*pow(-1 + sh,-4)*pow(sh,-4)*
      (-10. + 10.*sh + 54.*pow(sh,2) + 
        (46. - 12.*pow(3.141592653589793,2))*pow(sh,3) + 
        3.*(-53. + 4.*pow(3.141592653589793,2))*pow(sh,4) - 
        24.*(-10. + pow(3.141592653589793,2))*pow(sh,5) - 
        141.*pow(sh,6) + 32.*pow(sh,7)))*pow(z,3);
else
res += (-13.97814805375014 - 45.88121537642694*(1. - 1.*sh) - 
     113.65495437342528*pow(1. - 1.*sh,2) - 
     229.22586075329383*pow(1. - 1.*sh,3) + 
     log(z)*(-0.930842267730309 - 
        18.430676901060117*(1. - 1.*sh) - 
        51.75483008580519*pow(1. - 1.*sh,2) - 
        103.16391875788196*pow(1. - 1.*sh,3) - 
        174.70579590629714*pow(1. - 1.*sh,4)) - 
     403.9971955539516*pow(1. - 1.*sh,4))*pow(z,3);

if(7<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(8<=maxpow)
if(sh<.900001)
res += (18.61684535460618*Li2sh*pow(-1 + sh,-3)*pow(sh,-2) + 
     18.61684535460618*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-2) - 1.*lz*
      (18.61684535460618*Lsh*pow(-1 + sh,-3)*pow(sh,-2) + 
        0.310280755910103*pow(-1 + sh,-2)*pow(sh,-6)*
         (3. + 19.*sh + 43.*pow(sh,2) - 260.*pow(sh,3) + 
           225.*pow(sh,4) - 105.*pow(sh,5) + 15.*pow(sh,6)))
       + 0.310280755910103*Lsh*pow(-1 + sh,-6)*pow(sh,-6)*
      (6. + 14.*sh - 30.*pow(sh,2) - 405.*pow(sh,3) + 
        (1569. - 60.*Lshb)*pow(sh,4) + 
        15.*(-169. + 12.*Lshb)*pow(sh,5) + 
        (2235. - 180.*Lshb)*pow(sh,6) + 
        (-1037. + 60.*Lshb)*pow(sh,7) + 213.*pow(sh,8)) - 
     0.025856729659175254*pow(-1 + sh,-5)*pow(sh,-6)*
      (21. - 10.*sh - 307.*pow(sh,2) + 1247.*pow(sh,3) + 
        (-3143. + 120.*pow(3.141592653589793,2))*
         pow(sh,4) + (3526. - 
           240.*pow(3.141592653589793,2))*pow(sh,5) + 
        (397. + 120.*pow(3.141592653589793,2))*pow(sh,6) - 
        2577.*pow(sh,7) + 1140.*pow(sh,8) + 
        138.*pow(sh,9) - 72.*pow(sh,10)))*pow(z,4);
else
res += (-17.996283842785974 - 135.35554718355516*(1. - 1.*sh) - 
     472.35812505085903*pow(1. - 1.*sh,2) - 
     1200.9383413133833*pow(1. - 1.*sh,3) + 
     log(z)*(-14.893476283684944 - 
        84.70664636345812*(1. - 1.*sh) - 
        265.29004630313807*pow(1. - 1.*sh,2) - 
        624.2848808911273*pow(1. - 1.*sh,3) - 
        1241.9208884413238*pow(1. - 1.*sh,4)) - 
     2545.7015752257666*pow(1. - 1.*sh,4))*pow(z,4);

if(9<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(10<=maxpow)
if(sh<.900001)
res += (39.09537524467298*Li2sh*pow(-1 + sh,-3)*pow(sh,-3) + 
     39.09537524467298*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-3) - 1.*lz*
      (39.09537524467298*Lsh*pow(-1 + sh,-3)*pow(sh,-3) + 
        0.09308422677303091*pow(-1 + sh,-2)*pow(sh,-8)*
         (6. + 51.*sh + 181.*pow(sh,2) + 301.*pow(sh,3) - 
           2324.*pow(sh,4) + 2220.*pow(sh,5) - 
           880.*pow(sh,6) - 70.*pow(sh,7) + 95.*pow(sh,8)))\
      + 0.09308422677303091*Lsh*pow(-1 + sh,-7)*pow(sh,-8)*
      (-12. - 42.*sh + 28.*pow(sh,2) + 308.*pow(sh,3) + 
        2793.*pow(sh,4) + 
        2.*(-8339. + 210.*Lshb)*pow(sh,5) + 
        (37042. - 1680.*Lshb)*pow(sh,6) + 
        168.*(-266. + 15.*Lshb)*pow(sh,7) - 
        8.*(-3959. + 210.*Lshb)*pow(sh,8) + 
        3.*(-4351. + 140.*Lshb)*pow(sh,9) + 2720.*pow(sh,10)
        ) - 0.001551403779550515*pow(-1 + sh,-6)*pow(sh,-8)*
      (-162. + 36.*sh + 2914.*pow(sh,2) + 5862.*pow(sh,3) - 
        97530.*pow(sh,4) + 329152.*pow(sh,5) + 
        4200.*pow(3.141592653589793,2)*pow(-1 + sh,3)*
         pow(sh,5) - 497696.*pow(sh,6) + 
        286926.*pow(sh,7) + 114303.*pow(sh,8) - 
        259230.*pow(sh,9) + 141000.*pow(sh,10) - 
        22550.*pow(sh,11) + 2975.*pow(sh,12) - 
        600.*pow(sh,13)))*pow(z,5);
else
res += (-45.438400411920945 - 460.45774991614974*(1. - 1.*sh) - 
     2000.8969832546916*pow(1. - 1.*sh,2) - 
     6063.926888543121*pow(1. - 1.*sh,3) + 
     log(z)*(-57.71222059927916 - 
        352.7892194697871*(1. - 1.*sh) - 
        1274.7884856566582*pow(1. - 1.*sh,2) - 
        3472.041658634053*pow(1. - 1.*sh,3) - 
        7917.744329314009*pow(1. - 1.*sh,4)) - 
     14922.183969640308*pow(1. - 1.*sh,4))*pow(z,5);

if(11<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(12<=maxpow)
if(sh<.900001)
res += (93.82890058721516*Li2sh*pow(-1 + sh,-3)*pow(sh,-4) + 
     93.82890058721516*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-4) - 1.*lz*
      (93.82890058721516*Lsh*pow(-1 + sh,-3)*pow(sh,-4) + 
        0.01861684535460618*pow(-1 + sh,-2)*pow(sh,-10)*
         (20. + 212.*sh + 992.*pow(sh,2) + 
           2592.*pow(sh,3) + 3492.*pow(sh,4) - 
           33768.*pow(sh,5) + 34250.*pow(sh,6) - 
           12355.*pow(sh,7) - 1855.*pow(sh,8) + 
           795.*pow(sh,9) + 585.*pow(sh,10))) + 
     0.01861684535460618*Lsh*pow(-1 + sh,-8)*pow(sh,-10)*
      (40. + 184.*sh + 40.*pow(sh,2) - 1160.*pow(sh,3) - 
        2240.*pow(sh,4) - 33740.*pow(sh,5) - 
        6.*(-44969. + 840.*Lshb)*pow(sh,6) + 
        315.*(-2447. + 80.*Lshb)*pow(sh,7) - 
        15.*(-80189. + 3360.*Lshb)*pow(sh,8) + 
        40.*(-28549. + 1260.*Lshb)*pow(sh,9) + 
        (669980. - 25200.*Lshb)*pow(sh,10) + 
        (-228338. + 5040.*Lshb)*pow(sh,11) + 
        35770.*pow(sh,12)) + 
     0.00031028075591010303*pow(-1 + sh,-7)*pow(sh,-10)*
      (-440. + 32.*sh + 10212.*pow(sh,2) + 
        23632.*pow(sh,3) - 7888.*pow(sh,4) - 
        1.620528e6*pow(sh,5) + 7.571238e6*pow(sh,6) - 
        50400.*pow(3.141592653589793,2)*pow(-1 + sh,4)*
         pow(sh,6) - 1.5372042e7*pow(sh,7) + 
        1.5504288e7*pow(sh,8) - 5.560242e6*pow(sh,9) - 
        3.213542e6*pow(sh,10) + 3.254015e6*pow(sh,11) - 
        18260.*pow(sh,12) - 907710.*pow(sh,13) + 
        366640.*pow(sh,14) - 57405.*pow(sh,15) + 
        2800.*pow(sh,16)))*pow(z,6);
else
res += (-136.29525461574005 - 1645.5778674786802*(1. - 1.*sh) - 
     8473.793189820017*pow(1. - 1.*sh,2) - 
     29701.229294840534*pow(1. - 1.*sh,3) + 
     log(z)*(-214.0937215779711 - 
        1463.749466005911*(1. - 1.*sh) - 
        5989.876908617766*pow(1. - 1.*sh,2) - 
        18449.107577961182*pow(1. - 1.*sh,3) - 
        47241.17592958092*pow(1. - 1.*sh,4)) - 
     83004.51592284124*pow(1. - 1.*sh,4))*pow(z,6);

if(13<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(14<=maxpow)
if(sh<.900001)
res += (245.7423586808016*Li2sh*pow(-1 + sh,-3)*pow(sh,-5) + 
     245.7423586808016*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-5) - 1.*lz*
      (245.7423586808016*Lsh*pow(-1 + sh,-3)*pow(sh,-5) + 
        0.008865164454574373*pow(-1 + sh,-2)*pow(sh,-12)*
         (30. + 380.*sh + 2186.*pow(sh,2) + 
           7436.*pow(sh,3) + 15906.*pow(sh,4) + 
           18216.*pow(sh,5) - 217404.*pow(sh,6) + 
           230279.*pow(sh,7) - 78421.*pow(sh,8) - 
           14581.*pow(sh,9) + 3024.*pow(sh,10) + 
           3864.*pow(sh,11) + 1365.*pow(sh,12))) + 
     0.008865164454574373*Lsh*pow(-1 + sh,-9)*pow(sh,-12)*
      (-60. - 340.*sh - 312.*pow(sh,2) + 1872.*pow(sh,3) + 
        4980.*pow(sh,4) + 1620.*pow(sh,5) + 
        203850.*pow(sh,6) + 
        (-1.895519e6 + 27720.*Lshb)*pow(sh,7) + 
        (6.594942e6 - 166320.*Lshb)*pow(sh,8) + 
        33.*(-385051. + 12600.*Lshb)*pow(sh,9) + 
        (1.5286135e7 - 554400.*Lshb)*pow(sh,10) + 
        15.*(-794279. + 27720.*Lshb)*pow(sh,11) - 
        6.*(-990013. + 27720.*Lshb)*pow(sh,12) + 
        2.*(-882383. + 13860.*Lshb)*pow(sh,13) + 
        249228.*pow(sh,14)) + 
     0.000021107534415653267*pow(-1 + sh,-8)*pow(sh,-12)*
      (3900. + 100.*sh - 116036.*pow(sh,2) - 
        329570.*pow(sh,3) + 93490.*pow(sh,4) + 
        1.36222e6*pow(sh,5) + 7.515214e7*pow(sh,6) - 
        4.58367722e8*pow(sh,7) - 
        1.9404e6*pow(3.141592653589793,2)*pow(-1 + sh,5)*
         pow(sh,7) + 1.185571378e9*pow(sh,8) - 
        1.64901962e9*pow(sh,9) + 1.210803485e9*pow(sh,10) - 
        2.77663825e8*pow(sh,11) - 2.28715591e8*pow(sh,12) + 
        1.81552504e8*pow(sh,13) - 5.1683975e7*pow(sh,14) + 
        3.0412585e7*pow(sh,15) - 3.0028425e7*pow(sh,16) + 
        1.2629064e7*pow(sh,17) - 2.061822e6*pow(sh,18) + 
        52920.*pow(sh,19)))*pow(z,7);
else
res += (-456.36056641072724 - 6103.669051411126*(1. - 1.*sh) - 
     35945.35613138051*pow(1. - 1.*sh,2) - 
     142439.61797330706*pow(1. - 1.*sh,3) + 
     log(z)*(-790.9056468148526 - 
        6067.540181822064*(1. - 1.*sh) - 
        27711.918984145486*pow(1. - 1.*sh,2) - 
        94930.08698994012*pow(1. - 1.*sh,3) - 
        268847.72545040335*pow(1. - 1.*sh,4)) - 
     444531.89353893884*pow(1. - 1.*sh,4))*pow(z,7);

if(15<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(16<=maxpow)
if(sh<.900001)
res += (684.5679991822329*Li2sh*pow(-1 + sh,-3)*pow(sh,-6) + 
     684.5679991822329*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-6) - 1.*lz*
      (684.5679991822329*Lsh*pow(-1 + sh,-3)*pow(sh,-6) + 
        0.001899678097408794*pow(-1 + sh,-2)*pow(sh,-14)*
         (105. + 1545.*sh + 10505.*pow(sh,2) + 
           43433.*pow(sh,3) + 119873.*pow(sh,4) + 
           221793.*pow(sh,5) + 221793.*pow(sh,6) - 
           3.231657e6*pow(sh,7) + 3.541034e6*pow(sh,8) - 
           1.160656e6*pow(sh,9) - 243376.*pow(sh,10) + 
           26124.*pow(sh,11) + 54544.*pow(sh,12) + 
           27790.*pow(sh,13) + 6790.*pow(sh,14))) + 
     0.003799356194817588*Lsh*pow(-1 + sh,-10)*pow(sh,-14)*
      (105. + 705.*sh + 1085.*pow(sh,2) - 3227.*pow(sh,3) - 
        12621.*pow(sh,4) - 7077.*pow(sh,5) + 
        23415.*pow(sh,6) - 1.52775e6*pow(sh,7) + 
        (1.5332677e7 - 180180.*Lshb)*pow(sh,8) + 
        154.*(-404281. + 8190.*Lshb)*pow(sh,9) - 
        3276.*(-43597. + 1155.*Lshb)*pow(sh,10) + 
        140.*(-1.492544e6 + 45045.*Lshb)*pow(sh,11) - 
        35.*(-5.843231e6 + 180180.*Lshb)*pow(sh,12) + 
        84.*(-1.606567e6 + 45045.*Lshb)*pow(sh,13) - 
        14.*(-4.169089e6 + 90090.*Lshb)*pow(sh,14) + 
        4.*(-3.790859e6 + 45045.*Lshb)*pow(sh,15) + 
        1.820973e6*pow(sh,16)) - 
     2.2615215445342784e-6*pow(-1 + sh,-9)*pow(sh,-14)*
      (23625. + 2250.*sh - 884825.*pow(sh,2) - 
        3.042036e6*pow(sh,3) - 226209.*pow(sh,4) + 
        1.547673e7*pow(sh,5) + 1.7445585e7*pow(sh,6) + 
        2.27462355e9*pow(sh,7) - 
        1.6881630069e10*pow(sh,8) + 
        5.04504e7*pow(3.141592653589793,2)*pow(-1 + sh,6)*
         pow(sh,8) + 5.3231013434e10*pow(sh,9) - 
        9.3745467315e10*pow(sh,10) + 
        9.75051387e10*pow(sh,11) - 
        5.4985329535e10*pow(sh,12) + 
        7.700748318e9*pow(sh,13) + 
        9.422168487e9*pow(sh,14) - 
        5.032015758e9*pow(sh,15) - 1.2563586e8*pow(sh,16) + 
        1.23426506e9*pow(sh,17) - 
        1.153426148e9*pow(sh,18) + 
        7.67036928e8*pow(sh,19) - 2.79185592e8*pow(sh,20) + 
        4.285204e7*pow(sh,21) - 776160.*pow(sh,22)))*
   pow(z,8);
else
res += (-1629.163092036405 - 23281.294285910375*(1. - 1.*sh) - 
     152825.6982845202*pow(1. - 1.*sh,2) - 
     672700.699177929*pow(1. - 1.*sh,3) + 
     log(z)*(-2934.014827885934 - 
        25115.05522563147*(1. - 1.*sh) - 
        126608.1387084309*pow(1. - 1.*sh,2) - 
        476515.47051732504*pow(1. - 1.*sh,3) - 
        1.475709220012137e6*pow(1. - 1.*sh,4)) - 
     2.313374280493185e6*pow(1. - 1.*sh,4))*pow(z,8);

if(17<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(18<=maxpow)
if(sh<.900001)
res += (1996.656664281513*Li2sh*pow(-1 + sh,-3)*pow(sh,-7) + 
     1996.656664281513*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-7) - 1.*lz*
      (1996.656664281513*Lsh*pow(-1 + sh,-3)*pow(sh,-7) + 
        0.005540727784108982*pow(-1 + sh,-2)*pow(sh,-16)*
         (28. + 469.*sh + 3673.*pow(sh,2) + 
           17785.*pow(sh,3) + 59113.*pow(sh,4) + 
           140257.*pow(sh,5) + 231985.*pow(sh,6) + 
           205777.*pow(sh,7) - 3.632057e6*pow(sh,8) + 
           4.091364e6*pow(sh,9) - 1.304928e6*pow(sh,10) - 
           297432.*pow(sh,11) + 14292.*pow(sh,12) + 
           58644.*pow(sh,13) + 35460.*pow(sh,14) + 
           12780.*pow(sh,15) + 2430.*pow(sh,16))) - 
     0.005540727784108982*Lsh*pow(-1 + sh,-11)*pow(sh,-16)*
      (56. + 434.*sh + 920.*pow(sh,2) - 1480.*pow(sh,3) - 
        9184.*pow(sh,4) - 8932.*pow(sh,5) + 
        19712.*pow(sh,6) + 36344.*pow(sh,7) - 
        3.49657e6*pow(sh,8) - 
        7.*(-5.358061e6 + 51480.*Lshb)*pow(sh,9) + 
        20.*(-8.630911e6 + 144144.*Lshb)*pow(sh,10) - 
        880.*(-521011. + 11466.*Lshb)*pow(sh,11) + 
        56.*(-1.4125987e7 + 360360.*Lshb)*pow(sh,12) - 
        140.*(-6.677771e6 + 180180.*Lshb)*pow(sh,13) + 
        112.*(-6.885077e6 + 180180.*Lshb)*pow(sh,14) - 
        56.*(-7.869671e6 + 180180.*Lshb)*pow(sh,15) + 
        16.*(-1.0503341e7 + 180180.*Lshb)*pow(sh,16) + 
        (3.8989933e7 - 360360.*Lshb)*pow(sh,17) - 
        4.262544e6*pow(sh,18)) + 
     4.3974030032610975e-6*pow(-1 + sh,-10)*pow(sh,-16)*
      (8330. + 1225.*sh - 385185.*pow(sh,2) - 
        1.565725e6*pow(sh,3) - 766913.*pow(sh,4) + 
        8.101569e6*pow(sh,5) + 1.6471637e7*pow(sh,6) - 
        1.4354375e7*pow(sh,7) + 3.953480265e9*pow(sh,8) - 
        3.3767434535e10*pow(sh,9) - 
        7.56756e7*pow(3.141592653589793,2)*pow(-1 + sh,7)*
         pow(sh,9) + 1.25322516107e11*pow(sh,10) - 
        2.66443744245e11*pow(sh,11) + 
        3.52730324065e11*pow(sh,12) - 
        2.89748672815e11*pow(sh,13) + 
        1.29737902497e11*pow(sh,14) - 
        9.132479783e9*pow(sh,15) - 
        2.0967436048e10*pow(sh,16) + 
        9.674219718e9*pow(sh,17) - 
        2.08073817e9*pow(sh,18) + 
        2.119593546e9*pow(sh,19) - 
        2.784214188e9*pow(sh,20) + 
        2.248987986e9*pow(sh,21) - 
        1.186673418e9*pow(sh,22) + 3.6469845e8*pow(sh,23) - 
        5.0148315e7*pow(sh,24) + 720720.*pow(sh,25)))*
   pow(z,9);
else
res += (-6036.39383687799 - 90657.25321279526*(1. - 1.*sh) - 
     651118.7801087499*pow(1. - 1.*sh,2) - 
     3.139904668840056e6*pow(1. - 1.*sh,3) + 
     log(z)*(-10946.705068508434 - 
        103756.33337255889*(1. - 1.*sh) - 
        572261.3476707039*pow(1. - 1.*sh,2) - 
        2.3444993879405814e6*pow(1. - 1.*sh,3) - 
        7.869957280883137e6*pow(1. - 1.*sh,4)) - 
     1.1770925711253678e7*pow(1. - 1.*sh,4))*pow(z,9);

if(19<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(20<=maxpow)
if(sh<.900001)
res += (6034.340140939684*Li2sh*pow(-1 + sh,-3)*pow(sh,-8) + 
     6034.340140939684*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-8) - 1.*lz*
      (6034.340140939684*Lsh*pow(-1 + sh,-3)*pow(sh,-8) + 
        0.00024625456818262145*pow(-1 + sh,-2)*pow(sh,-18)*
         (504. + 9464.*sh + 83804.*pow(sh,2) + 
           463964.*pow(sh,3) + 1.792004e6*pow(sh,4) + 
           5.082116e6*pow(sh,5) + 1.0736996e7*pow(sh,6) + 
           1.6220516e7*pow(sh,7) + 1.2878996e7*pow(sh,8) - 
           2.73934804e8*pow(sh,9) + 
           3.15821466e8*pow(sh,10) - 
           9.8670339e7*pow(sh,11) - 
           2.3977539e7*pow(sh,12) + 157761.*pow(sh,13) + 
           4.274181e6*pow(sh,14) + 2.899395e6*pow(sh,15) + 
           1.241235e6*pow(sh,16) + 359415.*pow(sh,17) + 
           56385.*pow(sh,18))) + 
     0.00024625456818262145*Lsh*pow(-1 + sh,-12)*
      pow(sh,-18)*(1008. + 8848.*sh + 23688.*pow(sh,2) - 
        17352.*pow(sh,3) - 212592.*pow(sh,4) - 
        311184.*pow(sh,5) + 400176.*pow(sh,6) + 
        1.492176e6*pow(sh,7) - 255024.*pow(sh,8) - 
        2.64398904e8*pow(sh,9) - 
        6.*(-5.11641281e8 + 4.08408e6*Lshb)*pow(sh,10) + 
        9.*(-1.747237201e9 + 2.450448e7*Lshb)*pow(sh,11) - 
        1989.*(-2.3808319e7 + 443520.*Lshb)*pow(sh,12) + 
        1848.*(-5.0928893e7 + 1.11384e6*Lshb)*pow(sh,13) - 
        13104.*(-9.960259e6 + 235620.*Lshb)*pow(sh,14) + 
        3528.*(-3.6704249e7 + 875160.*Lshb)*pow(sh,15) - 
        168.*(-5.49270061e8 + 1.225224e7*Lshb)*pow(sh,16) + 
        72.*(-6.45450961e8 + 1.225224e7*Lshb)*pow(sh,17) - 
        288.*(-5.4964186e7 + 765765.*Lshb)*pow(sh,18) + 
        (-3.301634542e9 + 2.450448e7*Lshb)*pow(sh,19) + 
        3.2083623e8*pow(sh,20)) - 
     9.77200667391355e-8*pow(-1 + sh,-11)*pow(sh,-18)*
      (268128. + 50176.*sh - 1.5037316e7*pow(sh,2) - 
        7.0758368e7*pow(sh,3) - 6.454424e7*pow(sh,4) + 
        3.47363296e8*pow(sh,5) + 9.86787592e8*pow(sh,6) + 
        3.5646688e7*pow(sh,7) - 4.264570016e9*pow(sh,8) + 
        6.1791288328e11*pow(sh,9) - 
        5.890389956722e12*pow(sh,10) + 
        1.02918816e10*pow(3.141592653589793,2)*
         pow(-1 + sh,8)*pow(sh,10) + 
        2.5054270208126e13*pow(sh,11) - 
        6.2290275001696e13*pow(sh,12) + 
        9.9547394852612e13*pow(sh,13) - 
        1.0492568190538e14*pow(sh,14) + 
        7.0557905411966e13*pow(sh,15) - 
        2.5585687891288e13*pow(sh,16) + 
        2.41116416108e11*pow(sh,17) + 
        4.002654161834e12*pow(sh,18) - 
        1.418993445915e12*pow(sh,19) - 
        5.1123112488e10*pow(sh,20) + 
        3.91122982404e11*pow(sh,21) - 
        5.60776090644e11*pow(sh,22) + 
        5.66827442118e11*pow(sh,23) - 
        3.8373727824e11*pow(sh,24) + 
        1.699988427e11*pow(sh,25) - 
        4.480654338e10*pow(sh,26) + 
        5.447537865e9*pow(sh,27) - 6.48648e7*pow(sh,28)))*
   pow(z,10);
else
res += (-22861.233438269435 - 358348.4866943795*(1. - 1.*sh) - 
     2.7784028263374018e6*pow(1. - 1.*sh,2) - 
     1.4518829460769238e7*pow(1. - 1.*sh,3) + 
     log(z)*(-41067.519729237596 - 
        427724.1939873684*(1. - 1.*sh) - 
        2.5624965034840526e6*pow(1. - 1.*sh,2) - 
        1.1344087093543807e7*pow(1. - 1.*sh,3) - 
        4.098677600641895e7*pow(1. - 1.*sh,4)) - 
     5.88118166357725e7*pow(1. - 1.*sh,4))*pow(z,10);

}return res;
}


double F_29re(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = -24.2913 + 0.296296*Lsh + 0.3950617283950617*lmu*Lsh + 
   lmu*(1.0534979423868314 - 7.111111111111111*lz) - 
   11.55555*lz - 26.8464*sh - 4.444445*lz*sh - 86.7723*z + 
   3.55556*Lsh*z - 28.77965*lz*z - 428.313*sh*z + 
   16.*Lsh*sh*z - 25.4303*lz*sh*z + 3.555555*Lsh*lz*sh*z + 
   6.320987654320987*pow(lmu,2) + 1.7777775*z*pow(lz,2) - 
   18.808425*sh*z*pow(lz,2) + 0.5925925*z*pow(lz,3) + 
   0.5925925*sh*z*pow(lz,3) - 0.29629625*sh*z*pow(lz,4) - 
   222.769*pow(sh,2) - 0.0987654*Lsh*pow(sh,2) - 
   66.186*lz*pow(sh,2) - 1276.44*z*pow(sh,2) + 
   32.*Lsh*z*pow(sh,2) + 65.7645*lz*z*pow(sh,2) + 
   7.1111*Lsh*lz*z*pow(sh,2) - 8.*pow(lz,2)*pow(sh,2) - 
   85.7585*z*pow(lz,2)*pow(sh,2) - 
   0.5925925*pow(lz,3)*pow(sh,2) + 
   1.777775*z*pow(lz,3)*pow(sh,2) - 
   0.8888875*z*pow(lz,4)*pow(sh,2) - 478.485*pow(sh,3) - 
   0.131687*Lsh*pow(sh,3) - 171.951*lz*pow(sh,3) - 
   2553.47*z*pow(sh,3) + 49.7778*Lsh*z*pow(sh,3) + 
   206.4045*lz*z*pow(sh,3) + 10.66665*Lsh*lz*z*pow(sh,3) - 
   16.8889*pow(lz,2)*pow(sh,3) - 
   194.03575*z*pow(lz,2)*pow(sh,3) - 
   1.777775*pow(lz,3)*pow(sh,3) + 
   4.14815*z*pow(lz,3)*pow(sh,3) - 
   1.777775*z*pow(lz,4)*pow(sh,3) + 
   lmu*pow(sh,3)*(-0.00125416421712718 + 
      0.022574955908289243*pow(z,-3)) - 
   0.0142243*pow(sh,3)*pow(z,-3) + 
   lmu*pow(sh,2)*(-0.008465608465608466 + 
      0.1523809523809524*pow(z,-2)) - 
   0.0132191*pow(sh,2)*pow(z,-2) + 
   0.0288536*pow(sh,3)*pow(z,-2) + 0.8462*sh*pow(z,-1) + 
   0.367901*pow(sh,2)*pow(z,-1) + 
   10.8601*pow(sh,3)*pow(z,-1) + 
   2.758375*lz*pow(sh,3)*pow(z,-1) + 
   0.2962975*pow(lz,2)*pow(sh,3)*pow(z,-1) + 
   lmu*sh*(-0.07901234567901234 + 
      1.4222222222222223*pow(z,-1)) + 
   140.368*sh*pow(z,0.5) + 842.206*pow(sh,2)*pow(z,0.5) + 
   pow(sh,3)*(-46.7892*pow(z,-0.5) + 1918.36*pow(z,0.5)) - 
   23.3946*pow(z,1.5) + 96.5187*pow(z,2) - 
   29.7586*Lsh*pow(z,2) - 162.7315*lz*pow(z,2) + 
   3.555555*Lsh*lz*pow(z,2) + 108.781*sh*pow(z,2) - 
   111.923*Lsh*sh*pow(z,2) - 448.7875*lz*sh*pow(z,2) + 
   14.2222*Lsh*lz*sh*pow(z,2) + 
   23.1111*pow(lz,2)*pow(z,2) + 
   3.55555*Lsh*pow(lz,2)*pow(z,2) + 
   73.77775*sh*pow(lz,2)*pow(z,2) + 
   14.222225*Lsh*sh*pow(lz,2)*pow(z,2) + 
   2.9629625*pow(lz,3)*pow(z,2) + 
   8.2963*sh*pow(lz,3)*pow(z,2) + 
   268.098*pow(sh,2)*pow(z,2) - 
   244.716*Lsh*pow(sh,2)*pow(z,2) - 
   816.045*lz*pow(sh,2)*pow(z,2) + 
   42.66665*Lsh*lz*pow(sh,2)*pow(z,2) + 
   178.66675*pow(lz,2)*pow(sh,2)*pow(z,2) + 
   32.*Lsh*pow(lz,2)*pow(sh,2)*pow(z,2) + 
   16.*pow(lz,3)*pow(sh,2)*pow(z,2) + 
   527.368*pow(sh,3)*pow(z,2) - 
   421.619*Lsh*pow(sh,3)*pow(z,2) - 
   1252.835*lz*pow(sh,3)*pow(z,2) + 
   94.815*Lsh*lz*pow(sh,3)*pow(z,2) + 
   340.74*pow(lz,2)*pow(sh,3)*pow(z,2) + 
   56.889*Lsh*pow(lz,2)*pow(sh,3)*pow(z,2) + 
   26.074125*pow(lz,3)*pow(sh,3)*pow(z,2) + 
   88.3801*pow(z,3) + 55.2172*Lsh*pow(z,3) + 
   85.7285*lz*pow(z,3) + 3.160495*Lsh*lz*pow(z,3) + 
   437.34*sh*pow(z,3) + 249.663*Lsh*sh*pow(z,3) + 
   204.405*lz*sh*pow(z,3) + 7.1111*Lsh*lz*sh*pow(z,3) - 
   30.22225*pow(lz,2)*pow(z,3) - 
   4.74075*Lsh*pow(lz,2)*pow(z,3) - 
   95.4075*sh*pow(lz,2)*pow(z,3) - 
   21.333325*Lsh*sh*pow(lz,2)*pow(z,3) + 
   823.218*pow(sh,2)*pow(z,3) + 
   668.137*Lsh*pow(sh,2)*pow(z,3) + 
   298.311*lz*pow(sh,2)*pow(z,3) - 
   253.3325*pow(lz,2)*pow(sh,2)*pow(z,3) - 
   56.889*Lsh*pow(lz,2)*pow(sh,2)*pow(z,3) + 
   1675.61*pow(sh,3)*pow(z,3) + 
   1391.36*Lsh*pow(sh,3)*pow(z,3) + 
   440.5585*lz*pow(sh,3)*pow(z,3) - 
   35.55555*Lsh*lz*pow(sh,3)*pow(z,3) - 
   496.89*pow(lz,2)*pow(sh,3)*pow(z,3) - 
   118.5185*Lsh*pow(lz,2)*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (8.547960200246003 + 6.320987654320987*pow(lmu,2) + 
     0.19753086419753085*Li2sh*(-8. + 17.*sh)*
      pow(-1 + sh,-1) + 0.19753086419753085*cl2*(2. + sh)*
      sqrt4sh*sqrtsh*pow(sh,-2) - 
     1.*lmu*(6.716049382716049*Lsh - 
        0.7901234567901234*ash*(2. + sh)*sqrt4sh*sqrtsh*
         pow(sh,-2) + 0.3950617283950617*(4. - 31.*sh)*
         pow(sh,-1)) - 0.8888888888888888*pow(Lsh,2)*
      pow(-1 + sh,-3)*pow(sh,2) - 
     1.*Lsh*(-0.19753086419753085*ash*(2. + sh)*sqrt4sh*
         sqrtsh*pow(sh,-2) - 
        0.09876543209876543*pow(-1 + sh,-2)*
         (-114. + 199.*sh - 67.*pow(sh,2) + 
           2.*Lshb*(8. - 25.*sh + 17.*pow(sh,2)))) + 
     0.19753086419753085*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-2)*(-4. + 3.*sh + 18.*pow(sh,2) - 
        16.*pow(sh,3) + 5.*pow(sh,4)) + 
     0.5925925925925926*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,-1)*(12. - 33.*sh + 18.*pow(sh,2) - 
        4.*pow(sh,4) + pow(sh,5)) - 
     0.0054869684499314125*pow(-1 + sh,-4)*pow(sh,-1)*
      (288. + 5.*sh*(79. + 60.*pow(3.141592653589793,2)) - 
        2.*(2257. + 618.*pow(3.141592653589793,2))*
         pow(sh,2) + 6.*(1391. + 
           306.*pow(3.141592653589793,2))*pow(sh,3) - 
        10.*(617. + 123.*pow(3.141592653589793,2))*
         pow(sh,4) + (1655. + 
           312.*pow(3.141592653589793,2))*pow(sh,5)))*
   pow(z,0);
else
res += pow(z,0)*(-4.256813794434612 + 
     6.247387287113509*(1. - 1.*sh) + 
     4.358260258488125*pow(1. - 1.*sh,2) + 
     3.2040567770853476*pow(1. - 1.*sh,3) + 
     2.512816857053804*pow(1. - 1.*sh,4) + 
     log(muh)*(12.81635480205537 + 
        6.816868131135554*(1. - 1.*sh) + 
        3.34395932171576*pow(1. - 1.*sh,2) + 
        2.241420882666335*pow(1. - 1.*sh,3) + 
        1.6783963168171898*pow(1. - 1.*sh,4)) + 
     6.320987654320987*pow(log(muh),2));

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (0.5925925925925926*sh*pow(Lsh,4)*pow(-1 + sh,-3) - 
     3.5555555555555554*Li2sh*(1. + 2.*sh)*
      pow(-1 + sh,-2) + 1.1851851851851851*(-3. + sh)*
      pow(Lsh,3)*pow(-1 + sh,-2) + 
     42.666666666666664*lmu*pow(sh,-1) - 
     1.*lz*(64.*Li2sh*pow(9 - 9*sh,-1) - 
        3.5555555555555554*Lsh*
         (2. + 2.*Lshb*(-1. + sh) + sh)*pow(-1 + sh,-2) + 
        3.5555555555555554*pow(Lsh,2)*pow(-1 + sh,-1) + 
        1.1851851851851851*
         (-18. + sh*(27. + pow(3.141592653589793,2)))*
         pow(-1 + sh,-1)*pow(sh,-1)) - 
     4.273980100123001*pow(-1 + sh,-3)*
      (-3. + 3.*sh + 2.*pow(sh,2)) + 
     3.5555555555555554*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-1)*(2. - 11.*sh + 3.*pow(sh,2)) - 
     3.5555555555555554*Li3sh*pow(-1 + sh,-3)*
      (-3. - 3.*sh + 4.*pow(sh,2)) - 
     1.*pow(Lsh,2)*(-7.111111111111111*Li2sh*sh*
         pow(-1 + sh,-3) - 
        0.5925925925925926*pow(-1 + sh,-3)*
         (12. + 3.*Lshb*(-7. + 5.*sh) + 
           2.*sh*(-6. + pow(3.141592653589793,2)) + 
           3.*pow(sh,2))) + 
     21.333333333333332*pow(ash,2)*pow(-1 + sh,-4)*
      (-1. + 8.*sh - 5.*pow(sh,2) + pow(sh,3)) - 
     1.*Lsh*(-34.19184080098401*sh*pow(-1 + sh,-3) + 
        28.444444444444443*Li3sh*sh*pow(-1 + sh,-3) - 
        3.5555555555555554*Li2sh*pow(-1 + sh,-3)*
         (-5. + sh + 2.*pow(sh,2)) + 
        0.5925925925925926*pow(-1 + sh,-3)*pow(sh,-1)*
         (36. - 1.*sh*(66. + 6.*Lshb + 
              7.*pow(3.141592653589793,2)) + 
           (69. - 6.*Lshb + 5.*pow(3.141592653589793,2))*
            pow(sh,2) + 3.*(-13. + 4.*Lshb)*pow(sh,3))) + 
     0.11851851851851852*pow(-1 + sh,-4)*pow(sh,-1)*
      (-4.*(-1. + sh)*pow(3.141592653589793,4)*pow(sh,2) + 
        15.*(-1. + sh)*(-56. + 156.*sh + 
           3.*(-49. + 8.*Li4sh)*pow(sh,2) + 47.*pow(sh,3))\
         + 5.*pow(3.141592653589793,2)*
         (-3. + 8.*sh - 10.*pow(sh,2) + 2.*pow(sh,4))))*
   pow(z,1);
else
res += (67.82325420628487 + 57.04716984919418*(1. - 1.*sh) + 
     51.233916954097545*pow(1. - 1.*sh,2) + 
     45.87999913302814*pow(1. - 1.*sh,3) + 
     log(z)*(-16. - 17.77777777777778*(1. - 1.*sh) - 
        18.469135802469136*pow(1. - 1.*sh,2) - 
        18.874074074074073*pow(1. - 1.*sh,3) - 
        19.152592592592594*pow(1. - 1.*sh,4)) + 
     41.468913753494085*pow(1. - 1.*sh,4) + 
     log(muh)*(42.666666666666664 + 
        42.666666666666664*(1. - 1.*sh) + 
        42.666666666666664*pow(1. - 1.*sh,2) + 
        42.666666666666664*pow(1. - 1.*sh,3) + 
        42.666666666666664*pow(1. - 1.*sh,4)))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += -2.3703703703703702*(-2. + sh)*pow(3.141592653589793,2)*
   pow(sh,-1)*pow(z,1.5);
else
res += (23.39461783961922 + 46.78923567923844*(1. - 1.*sh) + 
     46.78923567923844*pow(1. - 1.*sh,2) + 
     46.78923567923844*pow(1. - 1.*sh,3) + 
     46.78923567923844*pow(1. - 1.*sh,4))*pow(z,1.5);

if(4<=maxpow)
if(sh<.900001)
res += (3.5555555555555554*Li3shb*(6. + sh)*pow(-1 + sh,-3) + 
     3.5555555555555554*Li3sh*(-11. + 3.*sh)*
      pow(-1 + sh,-3) + 0.5925925925925926*(2. + sh)*
      pow(Lsh,3)*pow(-1 + sh,-3) - 
     1.*lmu*(-21.333333333333332*pow(sh,-2) - 
        42.666666666666664*Lsh*pow(sh,-2)) - 
     3.5555555555555554*Li2sh*pow(-1 + sh,-3)*pow(sh,-2)*
      (-3. + 10.*sh - 9.*pow(sh,2) + pow(sh,3)) - 
     3.5555555555555554*cl2*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,-1)*(2. + 8.*pow(sh,2) - 5.*pow(sh,3) + 
        pow(sh,4)) + 3.5555555555555554*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,-1)*
      (-2. - 4.*sh + 24.*pow(sh,2) - 15.*pow(sh,3) + 
        3.*pow(sh,4)) - 4.273980100123001*pow(-1 + sh,-4)*
      pow(sh,-2)*(8. - 32.*sh + 57.*pow(sh,2) - 
        52.*pow(sh,3) + 13.*pow(sh,4)) - 
     0.8888888888888888*pow(Lsh,2)*pow(-1 + sh,-4)*
      pow(sh,-2)*(-31. + 113.*sh + 
        3.*(-53. + 2.*Lshb)*pow(sh,2) + 
        (87. - 8.*Lshb)*pow(sh,3) + 
        2.*(-8. + Lshb)*pow(sh,4)) - 
     1.*Lsh*(3.5555555555555554*Li2sh*(-7. + 2.*sh)*
         pow(-1 + sh,-3) + 
        21.333333333333332*pow(ash,2)*pow(-1 + sh,-4)*
         (-1. - 3.*sh + pow(sh,2)) + 
        0.2962962962962963*pow(-1 + sh,-3)*pow(sh,-2)*
         (333. - 1032.*sh + 
           (1089. - 46.*pow(3.141592653589793,2))*
            pow(sh,2) + 2.*
            (-153. + pow(3.141592653589793,2))*pow(sh,3) + 
           12.*Lshb*(-3. + 10.*sh - 9.*pow(sh,2) + 
              pow(sh,3))) + 
        3.5555555555555554*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*pow(sh,-1)*
         (2. + 8.*pow(sh,2) - 5.*pow(sh,3) + pow(sh,4))) + 
     10.666666666666666*pow(ash,2)*pow(-1 + sh,-4)*
      (4. - 2.*sh - 24.*pow(sh,2) + 23.*pow(sh,3) - 
        8.*pow(sh,4) + pow(sh,5)) - 
     1.*pow(lz,2)*(1.7777777777777777*Lsh*(6. + sh)*
         pow(-1 + sh,-3) + 
        0.8888888888888888*pow(-1 + sh,-2)*pow(sh,-2)*
         (-28. + 54.*sh - 47.*pow(sh,2) + 12.*pow(sh,3) - 
           6.*pow(sh,4) + pow(sh,5))) - 
     1.*lz*(-3.5555555555555554*Li2sh*(6. + sh)*
         pow(-1 + sh,-3) + 
        1.7777777777777777*pow(Lsh,2)*pow(-1 + sh,-2) + 
        42.666666666666664*lmu*pow(sh,-2) + 
        42.666666666666664*pow(ash,2)*pow(-1 + sh,-4)*
         (-1. - 3.*sh + pow(sh,2)) - 
        1.7777777777777777*Lsh*pow(-1 + sh,-3)*pow(sh,-2)*
         (29. - 82.*sh + 3.*(25. + 4.*Lshb)*pow(sh,2) + 
           2.*(-12. + Lshb)*pow(sh,3)) + 
        7.111111111111111*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*pow(sh,-1)*
         (2. + 8.*pow(sh,2) - 5.*pow(sh,3) + pow(sh,4)) - 
        0.2962962962962963*pow(-1 + sh,-4)*pow(sh,-2)*
         (2.*pow(3.141592653589793,2)*pow(sh,2)*
            (4. - 11.*sh + pow(sh,2)) + 
           3.*pow(-1 + sh,2)*
            (-108. + 216.*sh - 135.*pow(sh,2) + 
              32.*pow(sh,3) - 20.*pow(sh,4) + 3.*pow(sh,5)))
        ) - 0.14814814814814814*pow(-1 + sh,-4)*
      (-144.*cl3*(-1. - 3.*sh + pow(sh,2)) + 
        pow(sh,-2)*(pow(-1 + sh,2)*
            (-232. + 560.*sh - 757.*pow(sh,2) + 
              336.*pow(sh,3) - 168.*pow(sh,4) + 
              21.*pow(sh,5)) + 
           2.*pow(3.141592653589793,2)*
            (45. - 151.*sh + 211.*pow(sh,2) - 
              135.*pow(sh,3) - 14.*pow(sh,4) + 
              52.*pow(sh,5) - 16.*pow(sh,6) + 2.*pow(sh,7)))
        ))*pow(z,2);
else
res += pow(z,2)*(-165.12748700917908 - 
     411.3508120821892*(1. - 1.*sh) - 
     670.1268907046218*pow(1. - 1.*sh,2) - 
     925.5677817546755*pow(1. - 1.*sh,3) + 
     log(muh)*(21.333333333333332 - 
        42.666666666666664*pow(1. - 1.*sh,2) - 
        99.55555555555556*pow(1. - 1.*sh,3) - 
        167.11111111111111*pow(1. - 1.*sh,4)) + 
     log(z)*(-92.67670236481818 - 
        123.95171074367174*(1. - 1.*sh) - 
        143.75841383606902*pow(1. - 1.*sh,2) - 
        143.67298964675717*pow(1. - 1.*sh,3) + 
        log(muh)*(-42.666666666666664 - 
           85.33333333333333*(1. - 1.*sh) - 
           128.*pow(1. - 1.*sh,2) - 
           170.66666666666666*pow(1. - 1.*sh,3) - 
           213.33333333333334*pow(1. - 1.*sh,4)) - 
        130.3275572508033*pow(1. - 1.*sh,4)) - 
     1177.4249452560534*pow(1. - 1.*sh,4) + 
     (26.074074074074073 + 
        49.925925925925924*(1. - 1.*sh) + 
        74.4*pow(1. - 1.*sh,2) + 
        99.61481481481482*pow(1. - 1.*sh,3) + 
        124.74074074074075*pow(1. - 1.*sh,4))*pow(log(z),2));

if(5<=maxpow)
if(sh<.900001)
res += 0.3160493827160494*pow(3.141592653589793,2)*pow(sh,-3)*
   (3. + 14.*sh + 3.*pow(sh,2))*pow(z,2.5);
else
res += (62.385647572317914 + 124.77129514463583*(1. - 1.*sh) + 
     196.51478985280144*pow(1. - 1.*sh,2) + 
     277.6161316968147*pow(1. - 1.*sh,3) + 
     368.0753206766757*pow(1. - 1.*sh,4))*pow(z,2.5);

if(6<=maxpow)
if(sh<.900001)
res += (4.7407407407407405*Li3shb*(2. + sh)*pow(-1 + sh,-4) - 
     1.*lmu*(37.925925925925924*pow(sh,-3) - 
        56.888888888888886*Lsh*pow(sh,-3)) - 
     7.111111111111111*Li3sh*pow(-1 + sh,-3)*pow(sh,-1) + 
     2.3703703703703702*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-1) - 2.8493200667486676*pow(-1 + sh,-4)*
      pow(sh,-1)*(3. + sh + 2.*pow(sh,2)) + 
     2.3703703703703702*cl2*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      (4. + 15.*sh - 29.*pow(sh,2) + 23.*pow(sh,3) - 
        8.*pow(sh,4) + pow(sh,5)) + 
     0.7901234567901234*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      (-8. - 21.*sh - 17.*pow(sh,2) + 23.*pow(sh,3) - 
        8.*pow(sh,4) + pow(sh,5)) + 
     0.3950617283950617*Li2sh*pow(-1 + sh,-4)*pow(sh,-3)*
      (-36. + 144.*sh - 234.*pow(sh,2) + 208.*pow(sh,3) - 
        73.*pow(sh,4) + 9.*pow(sh,5)) - 
     1.*Lsh*(14.222222222222221*(2. + sh)*pow(ash,2)*
         pow(-1 + sh,-4) - 
        7.111111111111111*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-1) - 2.3703703703703702*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*
         (4. + 15.*sh - 29.*pow(sh,2) + 23.*pow(sh,3) - 
           8.*pow(sh,4) + pow(sh,5)) - 
        0.03292181069958848*pow(-1 + sh,-4)*pow(sh,-4)*
         (30. + (1508. - 432.*Lshb)*sh + 
           2.*(-3427. + 864.*Lshb)*pow(sh,2) + 
           36.*(296. - 78.*Lshb + 
              5.*pow(3.141592653589793,2))*pow(sh,3) + 
           (-6541. + 2496.*Lshb - 
              36.*pow(3.141592653589793,2))*pow(sh,4) + 
           (1552. - 876.*Lshb + 
              72.*pow(3.141592653589793,2))*pow(sh,5) + 
           27.*(3. + 4.*Lshb)*pow(sh,6))) - 
     2.3703703703703702*pow(ash,2)*pow(-1 + sh,-4)*
      (16. - 22.*sh - 171.*pow(sh,2) + 336.*pow(sh,3) - 
        300.*pow(sh,4) + 141.*pow(sh,5) - 33.*pow(sh,6) + 
        3.*pow(sh,7)) - 0.09876543209876543*pow(Lsh,2)*
      pow(-1 + sh,-5)*pow(sh,-4)*
      (12. + 494.*sh - 2533.*pow(sh,2) + 
        (4871. - 36.*Lshb)*pow(sh,3) + 
        (-4634. + 72.*Lshb)*pow(sh,4) - 
        4.*(-541. + 9.*Lshb)*pow(sh,5) - 428.*pow(sh,6) + 
        18.*pow(sh,7)) - 
     1.*pow(lz,2)*(2.3703703703703702*Lsh*(2. + sh)*
         pow(-1 + sh,-4) - 
        0.09876543209876543*pow(-1 + sh,-3)*pow(sh,-4)*
         (-3. - 491.*sh + 1482.*pow(sh,2) - 
           1467.*pow(sh,3) + 572.*pow(sh,4) - 
           132.*pow(sh,5) + 321.*pow(sh,6) - 
           378.*pow(sh,7) + 222.*pow(sh,8) - 
           60.*pow(sh,9) + 6.*pow(sh,10))) - 
     1.*lz*(-4.7407407407407405*Li2sh*(2. + sh)*
         pow(-1 + sh,-4) + 
        28.444444444444443*(2. + sh)*pow(ash,2)*
         pow(-1 + sh,-4) + 
        56.888888888888886*lmu*pow(sh,-3) + 
        3.5555555555555554*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-1) - 4.7407407407407405*ash*sqrt4sh*sqrtsh*
         pow(-1 + sh,-3)*
         (4. + 15.*sh - 29.*pow(sh,2) + 23.*pow(sh,3) - 
           8.*pow(sh,4) + pow(sh,5)) + 
        0.19753086419753085*Lsh*pow(-1 + sh,-4)*pow(sh,-4)*
         (6. + 494.*sh - 1991.*pow(sh,2) + 
           2886.*pow(sh,3) - 
           6.*(293. + 8.*Lshb)*pow(sh,4) - 
           6.*(-65. + 4.*Lshb)*pow(sh,5) + 9.*pow(sh,6)) - 
        0.03292181069958848*pow(-1 + sh,-3)*pow(sh,-4)*
         (15. + 1538.*sh - 4641.*pow(sh,2) + 
           4446.*pow(sh,3) - 1361.*pow(sh,4) + 
           498.*pow(sh,5) - 1215.*pow(sh,6) + 
           606.*pow(sh,7) - 84.*pow(sh,8) - 24.*pow(sh,9) + 
           6.*pow(sh,10))) + 
     0.01646090534979424*pow(-1 + sh,-4)*pow(sh,-4)*
      (19. - 7836.*sh + 30701.*pow(sh,2) - 
        45359.*pow(sh,3) + (31147. + 1728.*cl3)*pow(sh,4) + 
        12.*(-701. + 72.*cl3)*pow(sh,5) - 343.*pow(sh,6) - 
        2371.*pow(sh,7) + 4810.*pow(sh,8) - 
        3164.*pow(sh,9) + 902.*pow(sh,10) - 
        94.*pow(sh,11) + 
        6.*pow(3.141592653589793,2)*
         (-6. - 338.*sh + 1349.*pow(sh,2) - 
           1798.*pow(sh,3) + 914.*pow(sh,4) - 
           42.*pow(sh,5) - 299.*pow(sh,6) + 
           440.*pow(sh,7) - 400.*pow(sh,8) + 
           188.*pow(sh,9) - 44.*pow(sh,10) + 4.*pow(sh,11)))
     )*pow(z,3);
else
res += pow(z,3)*(-563.8946426367565 - 
     1680.2345038491285*(1. - 1.*sh) - 
     3329.6412593857735*pow(1. - 1.*sh,2) - 
     5423.45927216734*pow(1. - 1.*sh,3) + 
     log(muh)*(-37.925925925925924 - 
        170.66666666666666*(1. - 1.*sh) - 
        426.6666666666667*pow(1. - 1.*sh,2) - 
        824.8888888888889*pow(1. - 1.*sh,3) - 
        1379.5555555555557*pow(1. - 1.*sh,4)) - 
     7956.241038705334*pow(1. - 1.*sh,4) + 
     log(z)*(-34.97995438478488 - 
        30.044118068027284*(1. - 1.*sh) + 
        62.84401734242212*pow(1. - 1.*sh,2) + 
        320.43564180164736*pow(1. - 1.*sh,3) + 
        log(muh)*(-56.888888888888886 - 
           170.66666666666666*(1. - 1.*sh) - 
           341.3333333333333*pow(1. - 1.*sh,2) - 
           568.8888888888889*pow(1. - 1.*sh,3) - 
           853.3333333333334*pow(1. - 1.*sh,4)) + 
        749.5923384459219*pow(1. - 1.*sh,4)) + 
     (54.22222222222222 + 150.45925925925926*(1. - 1.*sh) + 
        299.97037037037035*pow(1. - 1.*sh,2) + 
        503.0405643738977*pow(1. - 1.*sh,3) + 
        755.8095238095239*pow(1. - 1.*sh,4))*pow(log(z),2));

if(7<=maxpow)
if(sh<.900001)
res += 0.02708994708994709*pow(3.141592653589793,2)*pow(sh,-5)*
   (15. + 108.*sh + 314.*pow(sh,2) + 108.*pow(sh,3) + 
     15.*pow(sh,4))*pow(z,3.5);
else
res += (149.725554173563 + 449.17666252068904*(1. - 1.*sh) + 
     943.270991293447*pow(1. - 1.*sh,2) + 
     1676.9262067439056*pow(1. - 1.*sh,3) + 
     2699.0704810394973*pow(1. - 1.*sh,4))*pow(z,3.5);

if(8<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(117.33333333333333*pow(sh,-4) - 
        128.*Lsh*pow(sh,-4)) + 
     14.246600333743338*pow(-1 + sh,-3)*pow(sh,-2) - 
     11.851851851851851*Li3sh*pow(-1 + sh,-3)*pow(sh,-2) + 
     3.950617283950617*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-2) - 3.5555555555555554*cl2*sqrt4sh*sqrtsh*
      (-6. - 13.*sh + 20.*pow(sh,2) - 8.*pow(sh,3) + 
        pow(sh,4)) + 0.5925925925925926*Li2sh*
      pow(-1 + sh,-5)*pow(sh,-4)*
      (54. - 268.*sh + 544.*pow(sh,2) - 570.*pow(sh,3) + 
        292.*pow(sh,4) - 58.*pow(sh,5) - 6.*pow(sh,6) + 
        3.*pow(sh,7)) - 0.5925925925925926*ash*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*
      (-6. - 41.*sh - 239.*pow(sh,2) + 671.*pow(sh,3) - 
        680.*pow(sh,4) + 329.*pow(sh,5) - 77.*pow(sh,6) + 
        7.*pow(sh,7)) + 10.666666666666666*sh*pow(ash,2)*
      pow(-1 + sh,-4)*(-24. - 3.*sh + 174.*pow(sh,2) - 
        390.*pow(sh,3) + 411.*pow(sh,4) - 241.*pow(sh,5) + 
        80.*pow(sh,6) - 14.*pow(sh,7) + pow(sh,8)) - 
     1.*Lsh*(-11.851851851851851*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-2) + 3.5555555555555554*ash*sqrt4sh*sqrtsh*
         (-6. - 13.*sh + 20.*pow(sh,2) - 8.*pow(sh,3) + 
           pow(sh,4)) - 0.01646090534979424*pow(-1 + sh,-5)*
         pow(sh,-6)*(-21. + 10.*sh + 
           2.*(-847. + 972.*Lshb)*pow(sh,2) + 
           (11470. - 9648.*Lshb)*pow(sh,3) + 
           (-27667. + 19584.*Lshb - 
              600.*pow(3.141592653589793,2))*pow(sh,4) + 
           8.*(3982. - 2565.*Lshb + 
              150.*pow(3.141592653589793,2))*pow(sh,5) + 
           2.*(-9179. + 5256.*Lshb - 
              300.*pow(3.141592653589793,2))*pow(sh,6) - 
           6.*(-607. + 348.*Lshb)*pow(sh,7) - 
           6.*(7. + 36.*Lshb)*pow(sh,8) + 
           6.*(5. + 18.*Lshb)*pow(sh,9))) - 
     0.09876543209876543*pow(Lsh,2)*pow(-1 + sh,-6)*
      pow(sh,-6)*(-6. - 14.*sh - 1215.*pow(sh,2) + 
        7695.*pow(sh,3) - 19257.*pow(sh,4) - 
        60.*Lshb*pow(-1 + sh,3)*pow(sh,4) + 
        25233.*pow(sh,5) - 18375.*pow(sh,6) + 
        6983.*pow(sh,7) - 1056.*pow(sh,8) - 27.*pow(sh,9) + 
        9.*pow(sh,10)) - 
     0.04938271604938271*pow(lz,2)*pow(sh,-6)*
      (-3. - 25.*sh - 2580.*pow(sh,2) + 73.*pow(sh,4) + 
        3.*pow(sh,5) + 180.*pow(sh,6) + 36.*pow(sh,7) - 
        738.*pow(sh,8) + 612.*pow(sh,9) - 180.*pow(sh,10) + 
        18.*pow(sh,11)) - 
     1.*lz*(128.*lmu*pow(sh,-4) + 
        5.925925925925926*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-2) + 7.111111111111111*ash*sqrt4sh*sqrtsh*
         (-6. - 13.*sh + 20.*pow(sh,2) - 8.*pow(sh,3) + 
           pow(sh,4)) + 0.19753086419753085*Lsh*
         pow(-1 + sh,-5)*pow(sh,-6)*
         (-3. - 10.*sh - 1240.*pow(sh,2) + 
           6380.*pow(sh,3) - 12722.*pow(sh,4) + 
           12478.*pow(sh,5) - 6074.*pow(sh,6) + 
           1158.*pow(sh,7) + 3.*pow(sh,8) + 3.*pow(sh,9)) + 
        0.0016460905349794238*pow(-1 + sh,-4)*pow(sh,-6)*
         (105. + 55.*sh + 18530.*pow(sh,2) - 
           72330.*pow(sh,3) + 91890.*pow(sh,4) - 
           26202.*pow(sh,5) - 21156.*pow(sh,6) + 
           1154.*pow(sh,7) + 54349.*pow(sh,8) - 
           76131.*pow(sh,9) + 4716.*pow(sh,10) + 
           82440.*pow(sh,11) - 83970.*pow(sh,12) + 
           36900.*pow(sh,13) - 7740.*pow(sh,14) + 
           630.*pow(sh,15))) - 
     0.000027434842249657064*pow(-1 + sh,-5)*pow(sh,-6)*
      (2775. - 5550.*sh - 9.841575e6*pow(sh,2) + 
        4.85214e7*pow(sh,3) - 9.54242e7*pow(sh,4) + 
        9.3237052e7*pow(sh,5) - 4.3743086e7*pow(sh,6) + 
        4.46555e6*pow(sh,7) + 7.670645e6*pow(sh,8) - 
        4.88458e6*pow(sh,9) - 1.3483707e7*pow(sh,10) + 
        3.4549776e7*pow(sh,11) - 3.627225e7*pow(sh,12) + 
        2.100825e7*pow(sh,13) - 6.9246e6*pow(sh,14) + 
        1.21095e6*pow(sh,15) - 86850.*pow(sh,16) + 
        1200.*pow(3.141592653589793,2)*
         (-9. - 30.*sh - 2694.*pow(sh,2) + 
           13896.*pow(sh,3) - 27086.*pow(sh,4) + 
           25318.*pow(sh,5) - 11444.*pow(sh,6) + 
           2810.*pow(sh,7) - 1033.*pow(sh,8) - 
           2857.*pow(sh,9) + 10122.*pow(sh,10) - 
           14418.*pow(sh,11) + 11736.*pow(sh,12) - 
           5778.*pow(sh,13) + 1692.*pow(sh,14) - 
           270.*pow(sh,15) + 18.*pow(sh,16))))*pow(z,4);
else
res += pow(z,4)*(-1424.5308091578474 - 
     5728.7251525464435*(1. - 1.*sh) - 
     14040.07057463595*pow(1. - 1.*sh,2) - 
     27178.850860660903*pow(1. - 1.*sh,3) + 
     log(muh)*(-117.33333333333333 - 
        597.3333333333334*(1. - 1.*sh) - 
        1749.3333333333333*pow(1. - 1.*sh,2) - 
        3925.3333333333335*pow(1. - 1.*sh,3) - 
        7509.333333333333*pow(1. - 1.*sh,4)) - 
     46368.872894680535*pow(1. - 1.*sh,4) + 
     log(z)*(34.25652635469211 + 
        169.5621944588141*(1. - 1.*sh) + 
        865.728317571408*pow(1. - 1.*sh,2) + 
        2770.286236159471*pow(1. - 1.*sh,3) + 
        log(muh)*(-128. - 512.*(1. - 1.*sh) - 
           1280.*pow(1. - 1.*sh,2) - 
           2560.*pow(1. - 1.*sh,3) - 4480.*pow(1. - 1.*sh,4)
           ) + 6293.656266280077*pow(1. - 1.*sh,4)) + 
     (128.59259259259258 + 
        497.77777777777777*(1. - 1.*sh) + 
        1274.962962962963*pow(1. - 1.*sh,2) + 
        2588.641975308642*pow(1. - 1.*sh,3) + 
        4550.617283950617*pow(1. - 1.*sh,4))*pow(log(z),2));

if(9<=maxpow)
if(sh<.900001)
res += 0.006449987402368355*pow(3.141592653589793,2)*pow(sh,-7)*
   (35. + 330.*sh + 1389.*pow(sh,2) + 3212.*pow(sh,3) + 
     1389.*pow(sh,4) + 330.*pow(sh,5) + 35.*pow(sh,6))*
   pow(z,4.5);
else
res += (427.7872976387514 + 1711.1491905550056*(1. - 1.*sh) + 
     4470.377260324953*pow(1. - 1.*sh,2) + 
     9518.267372462218*pow(1. - 1.*sh,3) + 
     17894.4954414067*pow(1. - 1.*sh,4))*pow(z,4.5);

if(10<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(352.7111111111111*pow(sh,-5) - 
        341.3333333333333*Lsh*pow(sh,-5)) + 
     29.917860700861013*pow(-1 + sh,-3)*pow(sh,-3) - 
     24.88888888888889*Li3sh*pow(-1 + sh,-3)*pow(sh,-3) + 
     8.296296296296296*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-3) + 2.3703703703703702*cl2*sh*sqrt4sh*sqrtsh*
      (44. + 108.*sh - 221.*pow(sh,2) + 132.*pow(sh,3) - 
        33.*pow(sh,4) + 3.*pow(sh,5)) + 
     0.23703703703703705*ash*sh*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*(-496. + 326.*sh + 6147.*pow(sh,2) - 
        16495.*pow(sh,3) + 18680.*pow(sh,4) - 
        11251.*pow(sh,5) + 3760.*pow(sh,6) - 
        658.*pow(sh,7) + 47.*pow(sh,8)) + 
     1.1851851851851851*Li2sh*pow(-1 + sh,-6)*pow(sh,-5)*
      (-72. + 429.*sh - 1073.*pow(sh,2) + 1442.*pow(sh,3) - 
        1092.*pow(sh,4) + 435.*pow(sh,5) - 47.*pow(sh,6) - 
        6.*pow(sh,7) - 1.*pow(sh,8) + pow(sh,9)) - 
     7.111111111111111*sh*pow(ash,2)*pow(-1 + sh,-4)*
      (-24. + 162.*sh + 114.*pow(sh,2) - 1809.*pow(sh,3) + 
        4224.*pow(sh,4) - 4957.*pow(sh,5) + 
        3423.*pow(sh,6) - 1445.*pow(sh,7) + 
        366.*pow(sh,8) - 51.*pow(sh,9) + 3.*pow(sh,10)) - 
     1.*Lsh*(-24.88888888888889*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-3) - 2.3703703703703702*ash*sh*sqrt4sh*
         sqrtsh*(44. + 108.*sh - 221.*pow(sh,2) + 
           132.*pow(sh,3) - 33.*pow(sh,4) + 3.*pow(sh,5)) + 
        0.0003292181069958848*pow(-1 + sh,-7)*pow(sh,-8)*
         (486. - 594.*sh - 8634.*pow(sh,2) - 
           132632.*pow(sh,3) + 806792.*pow(sh,4) - 
           1.649394e6*pow(sh,5) + 
           63000.*pow(3.141592653589793,2)*pow(-1 + sh,4)*
            pow(sh,5) + 1.299724e6*pow(sh,6) + 
           289454.*pow(sh,7) - 1.252893e6*pow(sh,8) + 
           839053.*pow(sh,9) - 
           3600.*Lshb*(-1. + sh)*pow(sh,3)*
            (-72. + 429.*sh - 1073.*pow(sh,2) + 
              1442.*pow(sh,3) - 1092.*pow(sh,4) + 
              435.*pow(sh,5) - 47.*pow(sh,6) - 
              6.*pow(sh,7) - 1.*pow(sh,8) + pow(sh,9)) - 
           206662.*pow(sh,10) + 15750.*pow(sh,11) + 
           75.*pow(sh,12) - 525.*pow(sh,13))) - 
     0.009876543209876543*pow(Lsh,2)*pow(-1 + sh,-7)*
      pow(sh,-8)*(36. + 126.*sh - 84.*pow(sh,2) + 
        37024.*pow(sh,3) - 269605.*pow(sh,4) + 
        818292.*pow(sh,5) - 
        1260.*Lshb*pow(-1 + sh,4)*pow(sh,5) - 
        1.360586e6*pow(sh,6) + 1.344224e6*pow(sh,7) - 
        788604.*pow(sh,8) + 252535.*pow(sh,9) - 
        33268.*pow(sh,10) - 300.*pow(sh,11) - 
        120.*pow(sh,12) + 60.*pow(sh,13)) + 
     0.0049382716049382715*pow(lz,2)*pow(sh,-8)*
      (18. + 189.*sh + 903.*pow(sh,2) + 78416.*pow(sh,3) - 
        630.*pow(sh,4) - 1383.*pow(sh,5) - 
        1839.*pow(sh,6) - 18.*pow(sh,7) - 3120.*pow(sh,8) - 
        8160.*pow(sh,9) - 1440.*pow(sh,10) + 
        46560.*pow(sh,11) - 51720.*pow(sh,12) + 
        23040.*pow(sh,13) - 4680.*pow(sh,14) + 
        360.*pow(sh,15)) - 
     1.*lz*(341.3333333333333*lmu*pow(sh,-5) + 
        12.444444444444445*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-3) - 4.7407407407407405*ash*sh*sqrt4sh*
         sqrtsh*(44. + 108.*sh - 221.*pow(sh,2) + 
           132.*pow(sh,3) - 33.*pow(sh,4) + 3.*pow(sh,5)) + 
        0.019753086419753086*Lsh*pow(-1 + sh,-6)*pow(sh,-8)*
         (18. + 81.*sh + 39.*pow(sh,2) + 37525.*pow(sh,3) - 
           231198.*pow(sh,4) + 582087.*pow(sh,5) - 
           774221.*pow(sh,6) + 575781.*pow(sh,7) - 
           227535.*pow(sh,8) + 38728.*pow(sh,9) - 
           450.*pow(sh,10) + 90.*pow(sh,11) + 15.*pow(sh,12)
           ) - 0.000047031158142269256*pow(-1 + sh,-5)*
         pow(sh,-8)*(1701. + 1323.*sh - 29274.*pow(sh,2) - 
           957341.*pow(sh,3) + 5.622085e6*pow(sh,4) - 
           1.3372289e7*pow(sh,5) + 1.7244458e7*pow(sh,6) - 
           1.2810919e7*pow(sh,7) + 6.090011e6*pow(sh,8) - 
           4.03983e6*pow(sh,9) + 4.371768e6*pow(sh,10) + 
           4.551324e6*pow(sh,11) - 1.1897697e7*pow(sh,12) - 
           1.323264e7*pow(sh,13) + 6.277908e7*pow(sh,14) - 
           8.508528e7*pow(sh,15) + 6.212682e7*pow(sh,16) - 
           2.701314e7*pow(sh,17) + 6.98418e6*pow(sh,18) - 
           990360.*pow(sh,19) + 59220.*pow(sh,20))) - 
     1.679684219366759e-7*pow(-1 + sh,-6)*pow(sh,-8)*
      (-161406. + 318843.*sh + 1.910657e6*pow(sh,2) + 
        3.755399935e9*pow(sh,3) - 
        2.2256359629e10*pow(sh,4) + 
        5.4715328248e10*pow(sh,5) - 
        7.1399970054e10*pow(sh,6) + 
        5.2256870574e10*pow(sh,7) - 
        2.1211105332e10*pow(sh,8) + 
        5.981785659e9*pow(sh,9) - 
        2.944201467e9*pow(sh,10) - 
        1.246759469e9*pow(sh,11) + 
        2.466843039e9*pow(sh,12) + 
        1.8171607842e10*pow(sh,13) - 
        6.053910752e10*pow(sh,14) + 
        8.996385496e10*pow(sh,15) - 
        7.96292826e10*pow(sh,16) + 
        4.509057616e10*pow(sh,17) - 
        1.647058952e10*pow(sh,18) + 
        3.74875284e9*pow(sh,19) - 4.8245988e8*pow(sh,20) + 
        2.674812e7*pow(sh,21) - 
        58800.*pow(3.141592653589793,2)*
         (-18. - 81.*sh - 39.*pow(sh,2) - 
           28525.*pow(sh,3) + 176088.*pow(sh,4) - 
           439209.*pow(sh,5) + 573427.*pow(sh,6) - 
           414687.*pow(sh,7) + 157597.*pow(sh,8) - 
           24058.*pow(sh,9) + 3132.*pow(sh,10) - 
           3736.*pow(sh,11) - 77479.*pow(sh,12) + 
           318588.*pow(sh,13) - 608560.*pow(sh,14) + 
           702440.*pow(sh,15) - 529920.*pow(sh,16) + 
           267160.*pow(sh,17) - 89120.*pow(sh,18) + 
           18840.*pow(sh,19) - 2280.*pow(sh,20) + 
           120.*pow(sh,21))))*pow(z,5);
else
res += pow(z,5)*(-4202.986795121401 - 
     21563.981801901395*(1. - 1.*sh) - 
     63115.765734768596*pow(1. - 1.*sh,2) - 
     142119.7662710934*pow(1. - 1.*sh,3) + 
     log(muh)*(-352.7111111111111 - 
        2104.8888888888887*(1. - 1.*sh) - 
        7168.*pow(1. - 1.*sh,2) - 
        18432.*pow(1. - 1.*sh,3) - 
        39850.666666666664*pow(1. - 1.*sh,4)) - 
     277830.4069154384*pow(1. - 1.*sh,4) + 
     log(z)*(251.91238577751216 + 
        956.915478778669*(1. - 1.*sh) + 
        4881.515489147685*pow(1. - 1.*sh,2) + 
        16699.40413911222*pow(1. - 1.*sh,3) + 
        log(muh)*(-341.3333333333333 - 
           1706.6666666666667*(1. - 1.*sh) - 
           5120.*pow(1. - 1.*sh,2) - 
           11946.666666666666*pow(1. - 1.*sh,3) - 
           23893.333333333332*pow(1. - 1.*sh,4)) + 
        41147.84749220197*pow(1. - 1.*sh,4)) + 
     (377.758024691358 + 1862.716049382716*(1. - 1.*sh) + 
        5810.814814814815*pow(1. - 1.*sh,2) + 
        13779.160493827161*pow(1. - 1.*sh,3) + 
        27666.172839506173*pow(1. - 1.*sh,4))*pow(log(z),2));

if(11<=maxpow)
if(sh<.900001)
res += 0.0004560597153189746*pow(3.141592653589793,2)*pow(sh,-9)*
   (315. + 3640.*sh + 19380.*pow(sh,2) + 62088.*pow(sh,3) + 
     124834.*pow(sh,4) + 62088.*pow(sh,5) + 
     19380.*pow(sh,6) + 3640.*pow(sh,7) + 315.*pow(sh,8))*
   pow(z,5.5);
else
res += (1330.8938148761156 + 6654.469074380578*(1. - 1.*sh) + 
     20761.943512067406*pow(1. - 1.*sh,2) + 
     51372.50125421806*pow(1. - 1.*sh,3) + 
     110145.72275758653*pow(1. - 1.*sh,4))*pow(z,5.5);

if(12<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(1097.4814814814815*pow(sh,-6) - 
        995.5555555555555*Lsh*pow(sh,-6)) + 
     71.80286568206643*pow(-1 + sh,-3)*pow(sh,-4) - 
     59.733333333333334*Li3sh*pow(-1 + sh,-3)*pow(sh,-4) + 
     19.91111111111111*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-4) - 2.765432098765432*cl2*sh*sqrt4sh*sqrtsh*
      (20. - 194.*sh - 657.*pow(sh,2) + 1581.*pow(sh,3) - 
        1239.*pow(sh,4) + 462.*pow(sh,5) - 84.*pow(sh,6) + 
        6.*pow(sh,7)) - 0.02633744855967078*ash*sh*sqrt4sh*
      sqrtsh*pow(-1 + sh,-3)*
      (-3230. + 42428.*sh + 5415.*pow(sh,2) - 
        547510.*pow(sh,3) + 1.454143e6*pow(sh,4) - 
        1.806873e6*pow(sh,5) + 1.280646e6*pow(sh,6) - 
        546171.*pow(sh,7) + 138714.*pow(sh,8) - 
        19329.*pow(sh,9) + 1137.*pow(sh,10)) + 
     8.296296296296296*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,2)*
      (210. - 870.*sh - 1395.*pow(sh,2) + 
        13113.*pow(sh,3) - 31009.*pow(sh,4) + 
        39370.*pow(sh,5) - 30843.*pow(sh,6) + 
        15585.*pow(sh,7) - 5091.*pow(sh,8) + 
        1038.*pow(sh,9) - 120.*pow(sh,10) + 6.*pow(sh,11))\
      + 0.019753086419753086*Li2sh*pow(-1 + sh,-7)*
      pow(sh,-6)*(12600. - 87696.*sh + 262296.*pow(sh,2) - 
        436590.*pow(sh,3) + 435240.*pow(sh,4) - 
        257040.*pow(sh,5) + 79436.*pow(sh,6) - 
        8456.*pow(sh,7) - 360.*pow(sh,9) + 45.*pow(sh,11))\
      - 1.*Lsh*(-59.733333333333334*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-4) + 2.765432098765432*ash*sh*sqrt4sh*
         sqrtsh*(20. - 194.*sh - 657.*pow(sh,2) + 
           1581.*pow(sh,3) - 1239.*pow(sh,4) + 
           462.*pow(sh,5) - 84.*pow(sh,6) + 6.*pow(sh,7)) + 
        0.00006584362139917696*pow(-1 + sh,-8)*pow(sh,-10)*
         (-1320. + 1416.*sh + 30540.*pow(sh,2) + 
           40260.*pow(sh,3) + 6.70004e6*pow(sh,4) - 
           5.379436e7*pow(sh,5) + 1.79724938e8*pow(sh,6) + 
           756000.*pow(3.141592653589793,2)*pow(-1 + sh,5)*
            pow(sh,6) - 3.3536944e8*pow(sh,7) + 
           3.8325104e8*pow(sh,8) - 2.7317989e8*pow(sh,9) + 
           1.17246435e8*pow(sh,10) - 
           2.7037239e7*pow(sh,11) - 
           300.*Lshb*(-1. + sh)*pow(sh,4)*
            (12600. - 87696.*sh + 262296.*pow(sh,2) - 
              436590.*pow(sh,3) + 435240.*pow(sh,4) - 
              257040.*pow(sh,5) + 79436.*pow(sh,6) - 
              8456.*pow(sh,7) - 360.*pow(sh,9) + 
              45.*pow(sh,11)) + 2.36385e6*pow(sh,12) - 
           31650.*pow(sh,13) + 60375.*pow(sh,14) - 
           3780.*pow(sh,15) - 1215.*pow(sh,16))) - 
     0.0019753086419753087*pow(Lsh,2)*pow(-1 + sh,-8)*
      pow(sh,-10)*(-120. - 552.*sh - 120.*pow(sh,2) + 
        3480.*pow(sh,3) - 612380.*pow(sh,4) + 
        4.99354e6*pow(sh,5) - 1.7689517e7*pow(sh,6) - 
        15120.*Lshb*pow(-1 + sh,5)*pow(sh,6) + 
        3.5499895e7*pow(sh,7) - 4.421963e7*pow(sh,8) + 
        3.502108e7*pow(sh,9) - 1.719707e7*pow(sh,10) + 
        4.767574e6*pow(sh,11) - 567440.*pow(sh,12) + 
        1800.*pow(sh,13) - 1800.*pow(sh,14) - 
        225.*pow(sh,15) + 225.*pow(sh,16)) - 
     0.0019753086419753087*pow(lz,2)*pow(sh,-10)*
      (-30. - 378.*sh - 2214.*pow(sh,2) - 7938.*pow(sh,3) - 
        638000.*pow(sh,4) + 7560.*pow(sh,5) + 
        6273.*pow(sh,6) + 13689.*pow(sh,7) + 
        10908.*pow(sh,8) + 30.*pow(sh,9) + 
        20300.*pow(sh,10) + 27300.*pow(sh,11) + 
        113400.*pow(sh,12) + 49700.*pow(sh,13) - 
        880950.*pow(sh,14) + 1.19385e6*pow(sh,15) - 
        706650.*pow(sh,16) + 216300.*pow(sh,17) - 
        33600.*pow(sh,18) + 2100.*pow(sh,19)) - 
     1.*lz*(995.5555555555555*lmu*pow(sh,-6) + 
        29.866666666666667*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-4) + 5.530864197530864*ash*sh*sqrt4sh*
         sqrtsh*(20. - 194.*sh - 657.*pow(sh,2) + 
           1581.*pow(sh,3) - 1239.*pow(sh,4) + 
           462.*pow(sh,5) - 84.*pow(sh,6) + 6.*pow(sh,7)) + 
        0.003950617283950617*Lsh*pow(-1 + sh,-7)*
         pow(sh,-10)*(-60. - 336.*sh - 396.*pow(sh,2) + 
           1344.*pow(sh,3) - 614396.*pow(sh,4) + 
           4.375784e6*pow(sh,5) - 1.3247019e7*pow(sh,6) + 
           2.2150786e7*pow(sh,7) - 2.2142404e7*pow(sh,8) + 
           1.3260636e7*pow(sh,9) - 4.429894e6*pow(sh,10) + 
           647380.*pow(sh,11) - 2940.*pow(sh,12) - 
           1740.*pow(sh,13) + 585.*pow(sh,14) + 
           45.*pow(sh,15)) + 
        9.40623162845385e-6*pow(-1 + sh,-6)*pow(sh,-10)*
         (4620. + 4284.*sh - 102942.*pow(sh,2) - 
           351078.*pow(sh,3) - 4.7830454e7*pow(sh,4) + 
           3.0838269e8*pow(sh,5) - 8.19066822e8*pow(sh,6) + 
           1.178613196e9*pow(sh,7) - 
           9.89156856e8*pow(sh,8) + 
           4.74656612e8*pow(sh,9) - 9.292233e7*pow(sh,10) - 
           5.9056617e7*pow(sh,11) + 
           8.9385341e7*pow(sh,12) - 
           1.01542571e8*pow(sh,13) + 
           3.36952887e8*pow(sh,14) - 
           4.6151941e8*pow(sh,15) - 
           1.1490745e9*pow(sh,16) + 
           5.1849126e9*pow(sh,17) - 
           8.94761595e9*pow(sh,18) + 
           9.1281316e9*pow(sh,19) - 
           6.0729627e9*pow(sh,20) + 
           2.7087795e9*pow(sh,21) - 8.039283e8*pow(sh,22) + 
           1.522416e8*pow(sh,23) - 1.66278e7*pow(sh,24) + 
           795900.*pow(sh,25))) - 
     7.465263197185596e-9*pow(-1 + sh,-7)*pow(sh,-10)*
      (1.60524e6 - 3.372768e6*sh - 2.1255318e7*pow(sh,2) + 
        5.1364152e7*pow(sh,3) - 
        2.17838821368e11*pow(sh,4) + 
        1.503468880032e12*pow(sh,5) - 
        4.435848139401e12*pow(sh,6) + 
        7.250465882724e12*pow(sh,7) - 
        7.100583095886e12*pow(sh,8) + 
        4.194932382824e12*pow(sh,9) - 
        1.400004505326e12*pow(sh,10) + 
        1.30381507564e11*pow(sh,11) + 
        2.09548894394e11*pow(sh,12) - 
        3.42677229216e11*pow(sh,13) + 
        7.84252942969e11*pow(sh,14) - 
        7.91328639346e11*pow(sh,15) - 
        3.49537340577e12*pow(sh,16) + 
        1.51956042427e13*pow(sh,17) - 
        2.91706462341e13*pow(sh,18) + 
        3.468763704735e13*pow(sh,19) - 
        2.790223133985e13*pow(sh,20) + 
        1.564098014115e13*pow(sh,21) - 
        6.1223554161e12*pow(sh,22) + 
        1.63963647855e12*pow(sh,23) - 
        2.859293178e11*pow(sh,24) + 
        2.92020939e10*pow(sh,25) - 1.3226913e9*pow(sh,26) + 
        88200.*pow(3.141592653589793,2)*
         (-180. - 1008.*sh - 1188.*pow(sh,2) + 
           4032.*pow(sh,3) - 1.452588e6*pow(sh,4) + 
           1.0340232e7*pow(sh,5) - 3.1138149e7*pow(sh,6) + 
           5.1560286e7*pow(sh,7) - 5.0820204e7*pow(sh,8) + 
           2.9901036e7*pow(sh,9) - 9.847894e6*pow(sh,10) + 
           1.626412e6*pow(sh,11) - 564648.*pow(sh,12) + 
           1.515872e6*pow(sh,13) - 1.613573e6*pow(sh,14) - 
           1.0017483e7*pow(sh,15) + 5.154742e7*pow(sh,16) - 
           1.211917e8*pow(sh,17) + 1.785651e8*pow(sh,18) - 
           1.800631e8*pow(sh,19) + 1.286215e8*pow(sh,20) - 
           6.57363e7*pow(sh,21) + 2.38644e7*pow(sh,22) - 
           5.9997e6*pow(sh,23) + 991200.*pow(sh,24) - 
           96600.*pow(sh,25) + 4200.*pow(sh,26))))*pow(z,6);
else
res += pow(z,6)*(-13382.609103673856 - 
     83909.57333198964*(1. - 1.*sh) - 
     285314.7964864959*pow(1. - 1.*sh,2) - 
     733141.6984787509*pow(1. - 1.*sh,3) + 
     log(muh)*(-1097.4814814814815 - 
        7580.444444444444*(1. - 1.*sh) - 
        29518.222222222223*pow(1. - 1.*sh,2) - 
        85684.14814814815*pow(1. - 1.*sh,3) - 
        206727.11111111112*pow(1. - 1.*sh,4)) - 
     1.6179936283094224e6*pow(1. - 1.*sh,4) + 
     log(z)*(1155.1126760626482 + 
        4506.419624502263*(1. - 1.*sh) + 
        25308.484542876675*pow(1. - 1.*sh,2) + 
        94030.12199742932*pow(1. - 1.*sh,3) + 
        log(muh)*(-995.5555555555555 - 
           5973.333333333333*(1. - 1.*sh) - 
           20906.666666666668*pow(1. - 1.*sh,2) - 
           55751.11111111111*pow(1. - 1.*sh,3) - 
           125440.*pow(1. - 1.*sh,4)) + 
        250854.98047286444*pow(1. - 1.*sh,4)) + 
     (1201.679012345679 + 7214.074074074074*(1. - 1.*sh) + 
        26538.192592592593*pow(1. - 1.*sh,2) + 
        71813.39259259259*pow(1. - 1.*sh,3) + 
        162002.66666666666*pow(1. - 1.*sh,4))*pow(log(z),2));

if(13<=maxpow)
if(sh<.900001)
res += 0.00014351529503044654*pow(3.141592653589793,2)*pow(sh,-11)*
   (693. + 9450.*sh + 60305.*pow(sh,2) + 
     238200.*pow(sh,3) + 642234.*pow(sh,4) + 
     1.173308e6*pow(sh,5) + 642234.*pow(sh,6) + 
     238200.*pow(sh,7) + 60305.*pow(sh,8) + 
     9450.*pow(sh,9) + 693.*pow(sh,10))*pow(z,6.5);
else
res += (4355.652485049105 + 26133.914910294636*(1. - 1.*sh) + 
     94735.44154981805*pow(1. - 1.*sh,2) + 
     266783.7147092577*pow(1. - 1.*sh,3) + 
     641447.6079321424*pow(1. - 1.*sh,4))*pow(z,6.5);

if(14<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(3527.9238095238097*pow(sh,-7) - 
        3072.*Lsh*pow(sh,-7)) + 
     188.0551244054121*pow(-1 + sh,-3)*pow(sh,-5) - 
     156.44444444444446*Li3sh*pow(-1 + sh,-3)*pow(sh,-5) + 
     52.148148148148145*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-5) + 4.266666666666667*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-204. + 654.*sh + 3621.*pow(sh,2) - 
        9390.*pow(sh,3) + 8928.*pow(sh,4) - 
        4384.*pow(sh,5) + 1190.*pow(sh,6) - 
        170.*pow(sh,7) + 10.*pow(sh,8)) + 
     0.06772486772486773*ash*sqrt4sh*sqrtsh*pow(-1 + sh,-3)*
      pow(sh,2)*(23244. - 145995.*sh - 135165.*pow(sh,2) + 
        2.214474e6*pow(sh,3) - 5.812671e6*pow(sh,4) + 
        7.761562e6*pow(sh,5) - 6.239858e6*pow(sh,6) + 
        3.192422e6*pow(sh,7) - 1.048133e6*pow(sh,8) + 
        214001.*pow(sh,9) - 24740.*pow(sh,10) + 
        1237.*pow(sh,11)) + 
     0.7111111111111111*Li2sh*pow(-1 + sh,-8)*pow(sh,-7)*
      (-1080. + 8600.*sh - 29988.*pow(sh,2) + 
        59752.*pow(sh,3) - 74250.*pow(sh,4) + 
        58630.*pow(sh,5) - 28380.*pow(sh,6) + 
        7472.*pow(sh,7) - 698.*pow(sh,8) - 10.*pow(sh,11) + 
        pow(sh,12) + pow(sh,13)) - 
     12.8*pow(ash,2)*pow(-1 + sh,-4)*pow(sh,2)*
      (60. - 1390.*sh + 3920.*pow(sh,2) + 
        11563.*pow(sh,3) - 80966.*pow(sh,4) + 
        191832.*pow(sh,5) - 258720.*pow(sh,6) + 
        224115.*pow(sh,7) - 130416.*pow(sh,8) + 
        51582.*pow(sh,9) - 13684.*pow(sh,10) + 
        2330.*pow(sh,11) - 230.*pow(sh,12) + 10.*pow(sh,13))
       - 1.*Lsh*(-156.44444444444446*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-5) - 4.266666666666667*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-204. + 654.*sh + 3621.*pow(sh,2) - 
           9390.*pow(sh,3) + 8928.*pow(sh,4) - 
           4384.*pow(sh,5) + 1190.*pow(sh,6) - 
           170.*pow(sh,7) + 10.*pow(sh,8)) + 
        0.000013437473754934073*pow(-1 + sh,-9)*pow(sh,-12)*
         (3900. - 3800.*sh - 116136.*pow(sh,2) - 
           213534.*pow(sh,3) + 423060.*pow(sh,4) - 
           1.71541326e8*pow(sh,5) + 
           1.547854104e9*pow(sh,6) - 
           6.099085398e9*pow(sh,7) + 
           9.702e6*pow(3.141592653589793,2)*pow(-1 + sh,6)*
            pow(sh,7) + 1.3863208764e10*pow(sh,8) - 
           2.0080171644e10*pow(sh,9) + 
           1.9223278801e10*pow(sh,10) - 
           1.2149332644e10*pow(sh,11) + 
           4.878367842e9*pow(sh,12) - 
           1.128611791e9*pow(sh,13) - 
           52920.*Lshb*(-1. + sh)*pow(sh,5)*
            (-1080. + 8600.*sh - 29988.*pow(sh,2) + 
              59752.*pow(sh,3) - 74250.*pow(sh,4) + 
              58630.*pow(sh,5) - 28380.*pow(sh,6) + 
              7472.*pow(sh,7) - 698.*pow(sh,8) - 
              10.*pow(sh,11) + pow(sh,12) + pow(sh,13)) + 
           1.16995017e8*pow(sh,14) - 1.22745e6*pow(sh,15) - 
           53410.*pow(sh,16) + 252693.*pow(sh,17) - 
           23814.*pow(sh,18) - 3234.*pow(sh,19))) - 
     0.0028218694885361554*pow(Lsh,2)*pow(-1 + sh,-9)*
      pow(sh,-12)*(60. + 340.*sh + 312.*pow(sh,2) - 
        1872.*pow(sh,3) - 4980.*pow(sh,4) + 
        1.468248e6*pow(sh,5) - 1.3307922e7*pow(sh,6) + 
        5.3745563e7*pow(sh,7) - 
        27720.*Lshb*pow(-1 + sh,6)*pow(sh,7) - 
        1.2604899e8*pow(sh,8) + 1.89165441e8*pow(sh,9) - 
        1.88411563e8*pow(sh,10) + 1.24499847e8*pow(sh,11) - 
        5.2564902e7*pow(sh,12) + 1.2834946e7*pow(sh,13) - 
        1.375368e6*pow(sh,14) + 1260.*pow(sh,16) - 
        1386.*pow(sh,17) + 126.*pow(sh,19)) + 
     0.0028218694885361554*pow(lz,2)*pow(sh,-12)*
      (15. + 220.*sh + 1518.*pow(sh,2) + 6534.*pow(sh,3) + 
        19503.*pow(sh,4) + 1.511448e6*pow(sh,5) - 
        20790.*pow(sh,6) - 6546.*pow(sh,7) - 
        24741.*pow(sh,8) - 29490.*pow(sh,9) - 
        19183.*pow(sh,10) - 15.*pow(sh,11) - 
        42336.*pow(sh,12) - 50652.*pow(sh,13) - 
        42336.*pow(sh,14) - 522396.*pow(sh,15) - 
        514080.*pow(sh,16) + 5.330178e6*pow(sh,17) - 
        8.247204e6*pow(sh,18) + 6.008688e6*pow(sh,19) - 
        2.443392e6*pow(sh,20) + 570780.*pow(sh,21) - 
        71820.*pow(sh,22) + 3780.*pow(sh,23)) - 
     1.*lz*(3072.*lmu*pow(sh,-7) + 
        78.22222222222223*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-5) - 8.533333333333333*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-204. + 654.*sh + 3621.*pow(sh,2) - 
           9390.*pow(sh,3) + 8928.*pow(sh,4) - 
           4384.*pow(sh,5) + 1190.*pow(sh,6) - 
           170.*pow(sh,7) + 10.*pow(sh,8)) + 
        0.005643738977072311*Lsh*pow(-1 + sh,-8)*
         pow(sh,-12)*(30. + 200.*sh + 356.*pow(sh,2) - 
           580.*pow(sh,3) - 3070.*pow(sh,4) + 
           1.465988e6*pow(sh,5) - 1.1840494e7*pow(sh,6) + 
           4.1785315e7*pow(sh,7) - 8.3994971e7*pow(sh,8) + 
           1.0527886e8*pow(sh,9) - 8.4349693e7*pow(sh,10) + 
           4.2263834e7*pow(sh,11) - 
           1.2154288e7*pow(sh,12) + 1.55972e6*pow(sh,13) - 
           2380.*pow(sh,14) - 2065.*pow(sh,15) - 
           945.*pow(sh,16) + 462.*pow(sh,17) + 
           21.*pow(sh,18)) - 
        4.071961743919416e-7*pow(-1 + sh,-7)*pow(sh,-12)*
         (64350. + 66000.*sh - 1.848594e6*pow(sh,2) - 
           7.286499e6*pow(sh,3) - 5.743914e6*pow(sh,4) - 
           5.685999132e9*pow(sh,5) + 
           4.1685525882e10*pow(sh,6) - 
           1.30007412909e11*pow(sh,7) + 
           2.26326493503e11*pow(sh,8) - 
           2.39590844427e11*pow(sh,9) + 
           1.56064921276e11*pow(sh,10) - 
           5.9156118388e10*pow(sh,11) + 
           1.1660658501e10*pow(sh,12) - 
           5.482108499e9*pow(sh,13) + 
           1.2697937753e10*pow(sh,14) - 
           1.820498844e10*pow(sh,15) + 
           4.184087512e9*pow(sh,16) + 
           6.5568484406e10*pow(sh,17) - 
           9.5193663855e10*pow(sh,18) - 
           3.83610629052e11*pow(sh,19) + 
           1.851933873636e12*pow(sh,20) - 
           3.850977196836e12*pow(sh,21) + 
           4.997388254166e12*pow(sh,22) - 
           4.45400972478e12*pow(sh,23) + 
           2.82695858676e12*pow(sh,24) - 
           1.2912095196e12*pow(sh,25) + 
           4.2141221892e11*pow(sh,26) - 
           9.582123474e10*pow(sh,27) + 
           1.44039357e10*pow(sh,28) - 
           1.28490516e9*pow(sh,29) + 5.143446e7*pow(sh,30)))
       + 2.9379233361611947e-11*pow(-1 + sh,-8)*pow(sh,-12)*
      (2.074545e8 - 4.76982e8*sh - 
        3.223561968e9*pow(sh,2) + 
        1.2229671465e10*pow(sh,3) + 
        5.5118379195e10*pow(sh,4) - 
        1.50774673843134e14*pow(sh,5) + 
        1.186047300987252e15*pow(sh,6) - 
        4.079182881529008e15*pow(sh,7) + 
        8.005291590723075e15*pow(sh,8) - 
        9.81400671207825e15*pow(sh,9) + 
        7.724627706932279e15*pow(sh,10) - 
        3.853787364524662e15*pow(sh,11) + 
        1.164725088632579e15*pow(sh,12) - 
        2.634808520857e14*pow(sh,13) + 
        2.5170701729432e14*pow(sh,14) - 
        4.0013657985217e14*pow(sh,15) + 
        1.47801666642455e14*pow(sh,16) + 
        1.2877818678578e15*pow(sh,17) - 
        2.076397177767913e15*pow(sh,18) - 
        8.385630050032431e15*pow(sh,19) + 
        4.538622316201646e16*pow(sh,20) - 
        1.061838620189715e17*pow(sh,21) + 
        1.575009771316346e17*pow(sh,22) - 
        1.6342684496066314e17*pow(sh,23) + 
        1.2333678370646925e17*pow(sh,24) - 
        6.8698738259084936e16*pow(sh,25) + 
        2.8233898574272776e16*pow(sh,26) - 
        8.447633225048556e15*pow(sh,27) + 
        1.786675943700648e15*pow(sh,28) - 
        2.5272282124782e14*pow(sh,29) + 
        2.141343983394e13*pow(sh,30) - 
        8.2047522942e11*pow(sh,31) + 
        3.20166e7*pow(3.141592653589793,2)*
         (-90. - 600.*sh - 1068.*pow(sh,2) + 
           1740.*pow(sh,3) + 9210.*pow(sh,4) - 
           3.558804e6*pow(sh,5) + 2.8685982e7*pow(sh,6) - 
           1.00848529e8*pow(sh,7) + 
           2.01465905e8*pow(sh,8) - 2.5035526e8*pow(sh,9) + 
           1.98432319e8*pow(sh,10) - 
           9.8218082e7*pow(sh,11) + 
           2.7878488e7*pow(sh,12) - 3.151676e6*pow(sh,13) - 
           1.140968e6*pow(sh,14) + 600307.*pow(sh,15) + 
           5.766227e6*pow(sh,16) - 8.667286e6*pow(sh,17) - 
           7.4435635e7*pow(sh,18) + 
           4.29448764e8*pow(sh,19) - 
           1.174957056e9*pow(sh,20) + 
           2.075532984e9*pow(sh,21) - 
           2.59118244e9*pow(sh,22) + 
           2.377353888e9*pow(sh,23) - 
           1.631212128e9*pow(sh,24) + 
           8.40926772e8*pow(sh,25) - 
           3.23868888e8*pow(sh,26) + 
           9.1648368e7*pow(sh,27) - 
           1.8464544e7*pow(sh,28) + 2.50236e6*pow(sh,29) - 
           204120.*pow(sh,30) + 7560.*pow(sh,31))))*pow(z,7);
else
res += pow(z,7)*(-44491.606444877616 - 
     330794.4598052619*(1. - 1.*sh) - 
     1.2804206866827896e6*pow(1. - 1.*sh,2) - 
     3.6984879243897516e6*pow(1. - 1.*sh,3) + 
     log(muh)*(-3527.9238095238097 - 
        27767.466666666667*(1. - 1.*sh) - 
        121821.86666666667*pow(1. - 1.*sh,2) - 
        394137.6*pow(1. - 1.*sh,3) - 
        1.049856e6*pow(1. - 1.*sh,4)) - 
     9.101629224853888e6*pow(1. - 1.*sh,4) + 
     log(z)*(4793.772650900163 + 
        20076.271464118738*(1. - 1.*sh) + 
        125799.80299624978*pow(1. - 1.*sh,2) + 
        506715.246202913*pow(1. - 1.*sh,3) + 
        log(muh)*(-3072. - 21504.*(1. - 1.*sh) - 
           86016.*pow(1. - 1.*sh,2) - 
           258048.*pow(1. - 1.*sh,3) - 
           645120.*pow(1. - 1.*sh,4)) + 
        1.4556579496221067e6*pow(1. - 1.*sh,4)) + 
     (4000.5164021164023 + 
        28350.044444444444*(1. - 1.*sh) + 
        120184.65185185186*pow(1. - 1.*sh,2) + 
        364920.47407407407*pow(1. - 1.*sh,3) + 
        913431.7037037037*pow(1. - 1.*sh,4))*pow(log(z),2));

if(15<=maxpow)
if(sh<.900001)
res += 0.000024287203774383262*pow(3.141592653589793,2)*
   pow(sh,-13)*(3003. + 47124.*sh + 349398.*pow(sh,2) + 
     1.62554e6*pow(sh,3) + 5.297685e6*pow(sh,4) + 
     1.265412e7*pow(sh,5) + 2.15477e7*pow(sh,6) + 
     1.265412e7*pow(sh,7) + 5.297685e6*pow(sh,8) + 
     1.62554e6*pow(sh,9) + 349398.*pow(sh,10) + 
     47124.*pow(sh,11) + 3003.*pow(sh,12))*pow(z,7.5);
else
res += (14742.208410935435 + 103195.45887654803*(1. - 1.*sh) + 
     426049.8230760341*pow(1. - 1.*sh,2) + 
     1.3444894070773118e6*pow(1. - 1.*sh,3) + 
     3.579434527547286e6*pow(1. - 1.*sh,4))*pow(z,7.5);

if(16<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(11644.08888888889*pow(sh,-8) - 
        9856.*Lsh*pow(sh,-8)) + 
     523.8678465579336*pow(-1 + sh,-3)*pow(sh,-6) - 
     435.8095238095238*Li3sh*pow(-1 + sh,-3)*pow(sh,-6) + 
     145.26984126984127*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-6) - 7.822222222222222*cl2*sqrt4sh*sqrtsh*
      pow(sh,2)*(-42. + 1287.*sh - 1614.*pow(sh,2) - 
        19017.*pow(sh,3) + 50556.*pow(sh,4) - 
        55330.*pow(sh,5) + 33315.*pow(sh,6) - 
        11945.*pow(sh,7) + 2550.*pow(sh,8) - 
        300.*pow(sh,9) + 15.*pow(sh,10)) - 
     0.0028218694885361554*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,2)*
      (228522. - 7.741593e6*sh + 3.0723729e7*pow(sh,2) + 
        6.0003996e7*pow(sh,3) - 5.8092981e8*pow(sh,4) + 
        1.504380659e9*pow(sh,5) - 2.124842634e9*pow(sh,6) + 
        1.888618168e9*pow(sh,7) - 1.114436468e9*pow(sh,8) + 
        4.4384322e8*pow(sh,9) - 1.18087858e8*pow(sh,10) + 
        2.0123511e7*pow(sh,11) - 1.986441e6*pow(sh,12) + 
        86367.*pow(sh,13)) + 
     23.466666666666665*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,3)*(-700. + 7875.*sh - 14966.*pow(sh,2) - 
        79023.*pow(sh,3) + 455850.*pow(sh,4) - 
        1.077135e6*pow(sh,5) + 1.523775e6*pow(sh,6) - 
        1.432728e6*pow(sh,7) + 934836.*pow(sh,8) - 
        430150.*pow(sh,9) + 139230.*pow(sh,10) - 
        31025.*pow(sh,11) + 4530.*pow(sh,12) - 
        390.*pow(sh,13) + 15.*pow(sh,14)) + 
     0.016931216931216932*Li2sh*pow(-1 + sh,-9)*pow(sh,-8)*
      (145530. - 1.30482e6*sh + 5.20032e6*pow(sh,2) - 
        1.208298e7*pow(sh,3) + 1.801254e7*pow(sh,4) - 
        1.78178e7*pow(sh,5) + 1.163162e7*pow(sh,6) - 
        4.77477e6*pow(sh,7) + 1.082136e6*pow(sh,8) - 
        94842.*pow(sh,9) - 420.*pow(sh,13) + 
        70.*pow(sh,14) + 35.*pow(sh,15)) - 
     1.*Lsh*(-435.8095238095238*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-6) + 7.822222222222222*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-42. + 1287.*sh - 1614.*pow(sh,2) - 
           19017.*pow(sh,3) + 50556.*pow(sh,4) - 
           55330.*pow(sh,5) + 33315.*pow(sh,6) - 
           11945.*pow(sh,7) + 2550.*pow(sh,8) - 
           300.*pow(sh,9) + 15.*pow(sh,10)) + 
        4.799097769619311e-7*pow(-1 + sh,-10)*pow(sh,-14)*
         (-70875. + 64125.*sh + 2.661225e6*pow(sh,2) + 
           6.471633e6*pow(sh,3) - 8.447481e6*pow(sh,4) - 
           4.7108817e7*pow(sh,5) + 
           2.1458196025e10*pow(sh,6) - 
           2.14166617315e11*pow(sh,7) + 
           9.57541423647e11*pow(sh,8) + 
           7.56756e8*pow(3.141592653589793,2)*
            pow(-1 + sh,7)*pow(sh,8) - 
           2.521983619869e12*pow(sh,9) + 
           4.337037789987e12*pow(sh,10) - 
           5.090519317485e12*pow(sh,11) + 
           4.129949513865e12*pow(sh,12) - 
           2.286556939359e12*pow(sh,13) + 
           8.27081528763e11*pow(sh,14) - 
           1.76924790709e11*pow(sh,15) - 
           35280.*Lshb*(-1. + sh)*pow(sh,6)*
            (145530. - 1.30482e6*sh + 5.20032e6*pow(sh,2) - 
              1.208298e7*pow(sh,3) + 1.801254e7*pow(sh,4) - 
              1.78178e7*pow(sh,5) + 1.163162e7*pow(sh,6) - 
              4.77477e6*pow(sh,7) + 1.082136e6*pow(sh,8) - 
              94842.*pow(sh,9) - 420.*pow(sh,13) + 
              70.*pow(sh,14) + 35.*pow(sh,15)) + 
           1.717636396e10*pow(sh,16) - 
           1.22598e7*pow(sh,17) - 4.2757596e7*pow(sh,18) + 
           2.333772e6*pow(sh,19) + 6.325704e6*pow(sh,20) - 
           688800.*pow(sh,21) - 54600.*pow(sh,22))) - 
     0.00040312421264802217*pow(Lsh,2)*pow(-1 + sh,-10)*
      pow(sh,-14)*(-315. - 2115.*sh - 3255.*pow(sh,2) + 
        9681.*pow(sh,3) + 37863.*pow(sh,4) + 
        21231.*pow(sh,5) - 3.5869645e7*pow(sh,6) + 
        3.5987455e8*pow(sh,7) - 1.631139771e9*pow(sh,8) - 
        540540.*Lshb*pow(-1 + sh,7)*pow(sh,8) + 
        4.372215162e9*pow(sh,9) - 
        7.668316866e9*pow(sh,10) + 
        9.19386972e9*pow(sh,11) - 7.62973092e9*pow(sh,12) + 
        4.325428674e9*pow(sh,13) - 
        1.601657043e9*pow(sh,14) + 
        3.49216864e8*pow(sh,15) - 3.3959485e7*pow(sh,16) + 
        8820.*pow(sh,19) - 10290.*pow(sh,20) + 
        735.*pow(sh,21) + 735.*pow(sh,22)) - 
     0.00010078105316200554*pow(lz,2)*pow(sh,-14)*
      (-315. - 5265.*sh - 41730.*pow(sh,2) - 
        208494.*pow(sh,3) - 734877.*pow(sh,4) - 
        1.926639e6*pow(sh,5) - 1.4698138e8*pow(sh,6) + 
        2.16216e6*pow(sh,7) + 48987.*pow(sh,8) + 
        1.669041e6*pow(sh,9) + 2.629962e6*pow(sh,10) + 
        2.41431e6*pow(sh,11) + 1.436625e6*pow(sh,12) + 
        315.*pow(sh,13) + 3.764376e6*pow(sh,14) + 
        4.230072e6*pow(sh,15) + 5.006232e6*pow(sh,16) - 
        7.37352e6*pow(sh,17) + 1.0643094e8*pow(sh,18) + 
        1.95359472e8*pow(sh,19) - 
        1.425010356e9*pow(sh,20) + 
        2.406212424e9*pow(sh,21) - 
        2.05080876e9*pow(sh,22) + 1.03141962e9*pow(sh,23) - 
        3.2026302e8*pow(sh,24) + 6.054048e7*pow(sh,25) - 
        6.40332e6*pow(sh,26) + 291060.*pow(sh,27)) - 
     1.*lz*(9856.*lmu*pow(sh,-8) + 
        217.9047619047619*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-6) + 15.644444444444444*ash*sqrt4sh*sqrtsh*
         pow(sh,2)*(-42. + 1287.*sh - 1614.*pow(sh,2) - 
           19017.*pow(sh,3) + 50556.*pow(sh,4) - 
           55330.*pow(sh,5) + 33315.*pow(sh,6) - 
           11945.*pow(sh,7) + 2550.*pow(sh,8) - 
           300.*pow(sh,9) + 15.*pow(sh,10)) + 
        0.00040312421264802217*Lsh*pow(-1 + sh,-9)*
         pow(sh,-14)*(-315. - 2430.*sh - 5685.*pow(sh,2) + 
           3996.*pow(sh,3) + 41859.*pow(sh,4) + 
           63090.*pow(sh,5) - 7.1605955e7*pow(sh,6) + 
           6.4801935e8*pow(sh,7) - 
           2.609788929e9*pow(sh,8) + 
           6.121801554e9*pow(sh,9) - 
           9.217982115e9*pow(sh,10) + 
           9.24507918e9*pow(sh,11) - 
           6.181354605e9*pow(sh,12) + 
           2.66089059e9*pow(sh,13) - 
           6.71469273e8*pow(sh,14) + 
           7.6209266e7*pow(sh,15) + 37800.*pow(sh,16) - 
           47460.*pow(sh,17) - 29232.*pow(sh,18) - 
           9828.*pow(sh,19) + 6930.*pow(sh,20) + 
           210.*pow(sh,21)) - 
        1.6780062131536054e-9*pow(-1 + sh,-8)*pow(sh,-14)*
         (-1.0135125e7 - 1.1100375e7*sh + 
           3.6848955e8*pow(sh,2) + 
           1.673522994e9*pow(sh,3) + 
           1.770566655e9*pow(sh,4) - 
           4.868950515e9*pow(sh,5) + 
           6.12638023426e12*pow(sh,6) - 
           5.053531208726e13*pow(sh,7) + 
           1.81942427597788e14*pow(sh,8) - 
           3.7509726864038e14*pow(sh,9) + 
           4.863909914149e14*pow(sh,10) - 
           4.0837905886362e14*pow(sh,11) + 
           2.185978661919e14*pow(sh,12) - 
           6.9223437871788e13*pow(sh,13) + 
           9.478097027448e12*pow(sh,14) + 
           4.822522515092e12*pow(sh,15) - 
           1.3702469432263e13*pow(sh,16) + 
           2.0211432885167e13*pow(sh,17) - 
           1.5340657706842e13*pow(sh,18) + 
           3.8517131981282e13*pow(sh,19) - 
           1.98231128437323e14*pow(sh,20) + 
           2.48611036890867e14*pow(sh,21) + 
           1.312843416208632e15*pow(sh,22) - 
           6.858549767677608e15*pow(sh,23) + 
           1.6510967898168744e16*pow(sh,24) - 
           2.57336419311972e16*pow(sh,25) + 
           2.851348331813982e16*pow(sh,26) - 
           2.336070503975208e16*pow(sh,27) + 
           1.439716999494774e16*pow(sh,28) - 
           6.70336841266092e15*pow(sh,29) + 
           2.34397396677444e15*pow(sh,30) - 
           6.0527470649646e14*pow(sh,31) + 
           1.1182510300962e14*pow(sh,32) - 
           1.396347000048e13*pow(sh,33) + 
           1.054350297e12*pow(sh,34) - 
           3.631041414e10*pow(sh,35))) - 
     4.656471897973153e-15*pow(-1 + sh,-9)*pow(sh,-14)*
      (7.34806697625e11 - 1.86465740175e12*sh - 
        1.3539275231625e13*pow(sh,2) + 
        6.7027116030732e13*pow(sh,3) + 
        3.63276406618983e14*pow(sh,4) + 
        7.707518005473e13*pow(sh,5) - 
        2.670939112625576e18*pow(sh,6) + 
        2.358705949072117e19*pow(sh,7) - 
        9.25798205589377e19*pow(sh,8) + 
        2.1183909722959626e20*pow(sh,9) - 
        3.1161735718840415e20*pow(sh,10) + 
        3.06304944728649e20*pow(sh,11) - 
        2.023336897561395e20*pow(sh,12) + 
        8.778312486562154e19*pow(sh,13) - 
        2.3206885685742117e19*pow(sh,14) + 
        1.3935768215051139e18*pow(sh,15) + 
        5.883932779473471e18*pow(sh,16) - 
        1.0545119614382879e19*pow(sh,17) + 
        1.1056449646096937e19*pow(sh,18) - 
        2.3434959475666616e19*pow(sh,19) + 
        1.0419598368525897e20*pow(sh,20) - 
        1.688591180885733e20*pow(sh,21) - 
        5.308738122339353e20*pow(sh,22) + 
        3.5306726064196524e21*pow(sh,23) - 
        9.689077766441178e21*pow(sh,24) + 
        1.7097533811227756e22*pow(sh,25) - 
        2.1588630869532427e22*pow(sh,26) + 
        2.038422378040867e22*pow(sh,27) - 
        1.4690695476739364e22*pow(sh,28) + 
        8.14476034656345e21*pow(sh,29) - 
        3.4697517653715583e21*pow(sh,30) + 
        1.1250567404926722e21*pow(sh,31) - 
        2.7233981875541377e20*pow(sh,32) + 
        4.759269487750347e19*pow(sh,33) - 
        5.663805036845516e18*pow(sh,34) + 
        4.101841359381566e17*pow(sh,35) - 
        1.362249094884678e16*pow(sh,36) + 
        4.32864432e10*pow(3.141592653589793,2)*
         (-315. - 2430.*sh - 5685.*pow(sh,2) + 
           3996.*pow(sh,3) + 41859.*pow(sh,4) + 
           63090.*pow(sh,5) - 5.9090375e7*pow(sh,6) + 
           5.3345259e8*pow(sh,7) - 
           2.141709439e9*pow(sh,8) + 
           5.001401214e9*pow(sh,9) - 
           7.486485645e9*pow(sh,10) + 
           7.45371022e9*pow(sh,11) - 
           4.941375175e9*pow(sh,12) + 
           2.10797493e9*pow(sh,13) - 
           5.28751827e8*pow(sh,14) + 
           6.6874034e7*pow(sh,15) - 2.302929e7*pow(sh,16) + 
           4.790626e7*pow(sh,17) - 
           1.24781262e8*pow(sh,18) + 
           4.35359256e8*pow(sh,19) - 
           5.45760408e8*pow(sh,20) - 
           3.99911175e9*pow(sh,21) + 
           2.559251793e10*pow(sh,22) - 
           7.87509723e10*pow(sh,23) + 
           1.60158041736e11*pow(sh,24) - 
           2.35861111332e11*pow(sh,25) + 
           2.6202440418e11*pow(sh,26) - 
           2.2419142284e11*pow(sh,27) + 
           1.491808626e11*pow(sh,28) - 
           7.7359627884e10*pow(sh,29) + 
           3.1118686368e10*pow(sh,30) - 
           9.59731542e9*pow(sh,31) + 
           2.22259884e9*pow(sh,32) - 
           3.733653e8*pow(sh,33) + 4.288284e7*pow(sh,34) - 
           3.00762e6*pow(sh,35) + 97020.*pow(sh,36))))*
   pow(z,8);
else
res += pow(z,8)*(-152175.3347907426 - 
     1.3121004907612824e6*(1. - 1.*sh) - 
     5.692547653098881e6*pow(1. - 1.*sh,2) - 
     1.8262414685026634e7*pow(1. - 1.*sh,3) + 
     log(muh)*(-11644.08888888889 - 
        103008.71111111112*(1. - 1.*sh) - 
        502963.2*pow(1. - 1.*sh,2) - 
        1.794816e6*pow(1. - 1.*sh,3) - 
        5.231424e6*pow(1. - 1.*sh,4)) - 
     4.9606666429006e7*pow(1. - 1.*sh,4) + 
     log(z)*(19181.53823244784 + 
        86972.5498690609*(1. - 1.*sh) + 
        607120.085934602*pow(1. - 1.*sh,2) + 
        2.6398902680343925e6*pow(1. - 1.*sh,3) + 
        log(muh)*(-9856. - 78848.*(1. - 1.*sh) - 
           354816.*pow(1. - 1.*sh,2) - 
           1.18272e6*pow(1. - 1.*sh,3) - 
           3.25248e6*pow(1. - 1.*sh,4)) + 
        8.124517405933031e6*pow(1. - 1.*sh,4)) + 
     (13720.493827160493 + 
        112232.75061728395*(1. - 1.*sh) + 
        538923.3777777777*pow(1. - 1.*sh,2) + 
        1.8125184592592593e6*pow(1. - 1.*sh,3) + 
        4.984340004232804e6*pow(1. - 1.*sh,4))*pow(log(z),2)
     );

if(17<=maxpow)
if(sh<.900001)
res += 8.66719820968187e-6*pow(3.141592653589793,2)*pow(sh,-15)*
   (6435. + 114114.*sh + 962577.*pow(sh,2) + 
     5.137524e6*pow(sh,3) + 1.9445755e7*pow(sh,4) + 
     5.526435e7*pow(sh,5) + 1.20557265e8*pow(sh,6) + 
     1.9446652e8*pow(sh,7) + 1.20557265e8*pow(sh,8) + 
     5.526435e7*pow(sh,9) + 1.9445755e7*pow(sh,10) + 
     5.137524e6*pow(sh,11) + 962577.*pow(sh,12) + 
     114114.*pow(sh,13) + 6435.*pow(sh,14))*pow(z,8.5);
else
res += (51106.322491242834 + 408850.5799299427*(1. - 1.*sh) + 
     1.8934892483005472e6*pow(1. - 1.*sh,2) + 
     6.615713446491386e6*pow(1. - 1.*sh,3) + 
     1.9308607466222685e7*pow(1. - 1.*sh,4))*pow(z,8.5);

if(18<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(39253.5139329806*pow(sh,-9) - 
        32540.444444444445*Lsh*pow(sh,-9)) + 
     1527.947885793973*pow(-1 + sh,-3)*pow(sh,-7) - 
     1271.111111111111*Li3sh*pow(-1 + sh,-3)*pow(sh,-7) + 
     423.7037037037037*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-7) + 16.141093474426807*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(552. - 6504.*sh + 954.*pow(sh,2) + 
        96534.*pow(sh,3) - 256765.*pow(sh,4) + 
        311884.*pow(sh,5) - 219753.*pow(sh,6) + 
        97149.*pow(sh,7) - 27453.*pow(sh,8) + 
        4830.*pow(sh,9) - 483.*pow(sh,10) + 21.*pow(sh,11))\
      + 0.00062708210856359*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-2.9602032e7 + 4.3918554e8*sh - 
        1.183665042e9*pow(sh,2) - 4.124801388e9*pow(sh,3) + 
        2.9786749451e10*pow(sh,4) - 
        7.6073083277e10*pow(sh,5) + 
        1.12343648214e11*pow(sh,6) - 
        1.08358670795e11*pow(sh,7) + 
        7.1769426953e10*pow(sh,8) - 
        3.3301199019e10*pow(sh,9) + 
        1.0824913791e10*pow(sh,10) - 
        2.416552923e9*pow(sh,11) + 
        3.53029242e8*pow(sh,12) - 3.0393246e7*pow(sh,13) + 
        1.168971e6*pow(sh,14)) - 
     48.423280423280424*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,3)*(-112. + 5446.*sh - 40068.*pow(sh,2) + 
        45402.*pow(sh,3) + 481386.*pow(sh,4) - 
        2.416545e6*pow(sh,5) + 5.68308e6*pow(sh,6) - 
        8.356089e6*pow(sh,7) + 8.410689e6*pow(sh,8) - 
        6.034798e6*pow(sh,9) + 3.142636e6*pow(sh,10) - 
        1.191618e6*pow(sh,11) + 325686.*pow(sh,12) - 
        62481.*pow(sh,13) + 7980.*pow(sh,14) - 
        609.*pow(sh,15) + 21.*pow(sh,16)) + 
     0.02821869488536155*Li2sh*pow(-1 + sh,-10)*pow(sh,-9)*
      (-288288. + 2.873871e6*sh - 1.2889503e7*pow(sh,2) + 
        3.423222e7*pow(sh,3) - 5.956146e7*pow(sh,4) + 
        7.0825482e7*pow(sh,5) - 5.8121154e7*pow(sh,6) + 
        3.2324292e7*pow(sh,7) - 1.153152e7*pow(sh,8) + 
        2.327611e6*pow(sh,9) - 186043.*pow(sh,10) - 
        252.*pow(sh,15) + 54.*pow(sh,16) + 18.*pow(sh,17))\
      - 1.*Lsh*(-1271.111111111111*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-7) - 16.141093474426807*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(552. - 6504.*sh + 954.*pow(sh,2) + 
           96534.*pow(sh,3) - 256765.*pow(sh,4) + 
           311884.*pow(sh,5) - 219753.*pow(sh,6) + 
           97149.*pow(sh,7) - 27453.*pow(sh,8) + 
           4830.*pow(sh,9) - 483.*pow(sh,10) + 
           21.*pow(sh,11)) + 
        9.331578996481995e-7*pow(-1 + sh,-11)*pow(sh,-16)*
         (24990. - 21315.*sh - 1.15923e6*pow(sh,2) - 
           3.54162e6*pow(sh,3) + 2.396436e6*pow(sh,4) + 
           2.6605446e7*pow(sh,5) + 2.5110204e7*pow(sh,6) - 
           4.6121470412e10*pow(sh,7) + 
           5.06007096796e11*pow(sh,8) - 
           2.5214921261e12*pow(sh,9) + 
           1.135134e9*pow(3.141592653589793,2)*
            pow(-1 + sh,8)*pow(sh,9) + 
           7.515033973326e12*pow(sh,10) - 
           1.4885226217656e13*pow(sh,11) + 
           2.0578551617862e13*pow(sh,12) - 
           2.0264715219756e13*pow(sh,13) + 
           1.4215757817264e13*pow(sh,14) - 
           6.963287491704e12*pow(sh,15) + 
           2.269595684207e12*pow(sh,16) - 
           4.4385323008e11*pow(sh,17) - 
           30240.*Lshb*(-1. + sh)*pow(sh,7)*
            (-288288. + 2.873871e6*sh - 
              1.2889503e7*pow(sh,2) + 
              3.423222e7*pow(sh,3) - 5.956146e7*pow(sh,4) + 
              7.0825482e7*pow(sh,5) - 
              5.8121154e7*pow(sh,6) + 
              3.2324292e7*pow(sh,7) - 
              1.153152e7*pow(sh,8) + 2.327611e6*pow(sh,9) - 
              186043.*pow(sh,10) - 252.*pow(sh,15) + 
              54.*pow(sh,16) + 18.*pow(sh,17)) + 
           3.9661774136e10*pow(sh,18) + 
           8.107722e7*pow(sh,19) - 2.4528798e7*pow(sh,20) - 
           2.4018498e7*pow(sh,21) + 3.225852e6*pow(sh,22) + 
           2.9835e6*pow(sh,23) - 343845.*pow(sh,24) - 
           18225.*pow(sh,25))) - 
     0.0005878894767783657*pow(Lsh,2)*pow(-1 + sh,-11)*
      pow(sh,-16)*(168. + 1302.*sh + 2760.*pow(sh,2) - 
        4440.*pow(sh,3) - 27552.*pow(sh,4) - 
        26796.*pow(sh,5) + 59136.*pow(sh,6) + 
        8.709724e7*pow(sh,7) - 9.61414058e8*pow(sh,8) + 
        4.834002949e9*pow(sh,9) - 
        1.08108e6*Lshb*pow(-1 + sh,8)*pow(sh,9) - 
        1.4570114508e10*pow(sh,10) + 
        2.922310728e10*pow(sh,11) - 
        4.0941204696e10*pow(sh,12) + 
        4.087575366e10*pow(sh,13) - 
        2.9075948544e10*pow(sh,14) + 
        1.443451164e10*pow(sh,15) - 
        4.759554808e9*pow(sh,16) + 
        9.37068023e8*pow(sh,17) - 8.3312536e7*pow(sh,18) + 
        6048.*pow(sh,22) - 7344.*pow(sh,23) + 
        864.*pow(sh,24) + 432.*pow(sh,25)) - 
     0.00029394473838918284*pow(lz,2)*pow(sh,-16)*
      (-84. - 1575.*sh - 14085.*pow(sh,2) - 
        79950.*pow(sh,3) - 323154.*pow(sh,4) - 
        987129.*pow(sh,5) - 2.347059e6*pow(sh,6) - 
        1.78300736e8*pow(sh,7) + 2.7027e6*pow(sh,8) - 
        473685.*pow(sh,9) + 1.243629e6*pow(sh,10) + 
        2.698722e6*pow(sh,11) + 2.985906e6*pow(sh,12) + 
        2.433285e6*pow(sh,13) + 1.388619e6*pow(sh,14) + 
        84.*pow(sh,15) + 4.25568e6*pow(sh,16) + 
        4.612608e6*pow(sh,17) + 5.189184e6*pow(sh,18) + 
        7.605312e6*pow(sh,19) - 6.1281792e7*pow(sh,20) + 
        2.75438592e8*pow(sh,21) + 8.71398528e8*pow(sh,22) - 
        5.028236928e9*pow(sh,23) + 
        8.99602704e9*pow(sh,24) - 
        8.653636992e9*pow(sh,25) + 
        5.137333344e9*pow(sh,26) - 
        1.978438176e9*pow(sh,27) + 
        4.97379168e8*pow(sh,28) - 7.8990912e7*pow(sh,29) + 
        7.2072e6*pow(sh,30) - 288288.*pow(sh,31)) - 
     1.*lz*(32540.444444444445*lmu*pow(sh,-9) + 
        635.5555555555555*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-7) - 32.282186948853614*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(552. - 6504.*sh + 954.*pow(sh,2) + 
           96534.*pow(sh,3) - 256765.*pow(sh,4) + 
           311884.*pow(sh,5) - 219753.*pow(sh,6) + 
           97149.*pow(sh,7) - 27453.*pow(sh,8) + 
           4830.*pow(sh,9) - 483.*pow(sh,10) + 
           21.*pow(sh,11)) + 
        0.0011757789535567313*Lsh*pow(-1 + sh,-10)*
         pow(sh,-16)*(84. + 735.*sh + 2115.*pow(sh,2) - 
           105.*pow(sh,3) - 13881.*pow(sh,4) - 
           27279.*pow(sh,5) + 2289.*pow(sh,6) + 
           8.7045013e7*pow(sh,7) - 8.74124185e8*pow(sh,8) + 
           3.955482141e9*pow(sh,9) - 
           1.0600174539e10*pow(sh,10) + 
           1.8626345409e10*pow(sh,11) - 
           2.2429329447e10*pow(sh,12) + 
           1.8752939835e10*pow(sh,13) - 
           1.0757383293e10*pow(sh,14) + 
           4.056843039e9*pow(sh,15) - 
           9.10168681e8*pow(sh,16) + 
           9.2636188e7*pow(sh,17) + 75600.*pow(sh,18) + 
           9072.*pow(sh,19) - 22680.*pow(sh,20) - 
           9828.*pow(sh,21) - 2268.*pow(sh,22) + 
           2484.*pow(sh,23) + 54.*pow(sh,24)) + 
        3.2627898589097882e-9*pow(-1 + sh,-9)*pow(sh,-16)*
         (-3.57357e6 - 4.099095e6*sh + 
           1.6114527e8*pow(sh,2) + 8.32841295e8*pow(sh,3) + 
           1.161846972e9*pow(sh,4) - 
           2.313726129e9*pow(sh,5) - 
           9.380058402e9*pow(sh,6) + 
           1.3161069788009e13*pow(sh,7) - 
           1.20977154695826e14*pow(sh,8) + 
           4.94447733407199e14*pow(sh,9) - 
           1.180536055693566e15*pow(sh,10) + 
           1.818479082421521e15*pow(sh,11) - 
           1.879273746539124e15*pow(sh,12) + 
           1.307997164466393e15*pow(sh,13) - 
           5.94838522786482e14*pow(sh,14) + 
           1.62091018204671e14*pow(sh,15) - 
           2.194598322815e13*pow(sh,16) + 
           9.520266140208e12*pow(sh,17) - 
           3.1476144603672e13*pow(sh,18) + 
           6.08108801358e13*pow(sh,19) - 
           8.0522179628688e13*pow(sh,20) + 
           7.1735262216768e13*pow(sh,21) + 
           1.85972284144884e14*pow(sh,22) - 
           1.24257330785952e15*pow(sh,23) + 
           1.516348491395922e15*pow(sh,24) + 
           9.623404446386016e15*pow(sh,25) - 
           5.409785863372176e16*pow(sh,26) + 
           1.4651551524606797e17*pow(sh,27) - 
           2.639914855668742e17*pow(sh,28) + 
           3.46785263569046e17*pow(sh,29) - 
           3.4581010205224454e17*pow(sh,30) + 
           2.67102371124581e17*pow(sh,31) - 
           1.612804363486636e17*pow(sh,32) + 
           7.625393556018638e16*pow(sh,33) - 
           2.809203040360517e16*pow(sh,34) + 
           7.968174811781184e15*pow(sh,35) - 
           1.704011763662208e15*pow(sh,36) + 
           2.65362784294608e14*pow(sh,37) - 
           2.836102317048e13*pow(sh,38) + 
           1.857724700832e12*pow(sh,39) - 
           5.6166718608e10*pow(sh,40))) - 
     1.3581376369088363e-14*pow(-1 + sh,-10)*pow(sh,-16)*
      (-1.522039519e11 + 4.26276275425e11*sh + 
        3.315607505925e12*pow(sh,2) - 
        1.9935815474575e13*pow(sh,3) - 
        1.24680380503679e14*pow(sh,4) - 
        9.4734104241777e13*pow(sh,5) + 
        6.72219759402191e14*pow(sh,6) + 
        2.6103747782620196e18*pow(sh,7) - 
        2.5573475986293776e19*pow(sh,8) + 
        1.1271511598880529e20*pow(sh,9) - 
        2.943261559227364e20*pow(sh,10) + 
        5.045168745362524e20*pow(sh,11) - 
        5.941440025879828e20*pow(sh,12) + 
        4.8854165231351536e20*pow(sh,13) - 
        2.7897519097641733e20*pow(sh,14) + 
        1.0745710257767067e20*pow(sh,15) - 
        2.6239676246066704e19*pow(sh,16) + 
        5.344996730119183e18*pow(sh,17) - 
        8.145618788181729e18*pow(sh,18) + 
        1.8132101139625396e19*pow(sh,19) - 
        2.789986937416512e19*pow(sh,20) + 
        2.916708794791665e19*pow(sh,21) + 
        4.506612585214779e19*pow(sh,22) - 
        3.9814881989842764e20*pow(sh,23) + 
        7.61642854944141e20*pow(sh,24) + 
        1.912231127650318e21*pow(sh,25) - 
        1.5547276029752026e22*pow(sh,26) + 
        4.875241535562659e22*pow(sh,27) - 
        9.909337425361018e22*pow(sh,28) + 
        1.4647795672750128e23*pow(sh,29) - 
        1.651330016200192e23*pow(sh,30) + 
        1.453924699389752e23*pow(sh,31) - 
        1.011735575962528e23*pow(sh,32) + 
        5.58883301567305e22*pow(sh,33) - 
        2.447160559972393e22*pow(sh,34) + 
        8.433457866753118e21*pow(sh,35) - 
        2.2566304052798968e21*pow(sh,36) + 
        4.585243554016694e20*pow(sh,37) - 
        6.826335499960051e19*pow(sh,38) + 
        7.011890262150629e18*pow(sh,39) - 
        4.434709029248097e17*pow(sh,40) + 
        1.2998152420597344e16*pow(sh,41) - 
        4.32864432e10*pow(3.141592653589793,2)*
         (-84. - 735.*sh - 2115.*pow(sh,2) + 
           105.*pow(sh,3) + 13881.*pow(sh,4) + 
           27279.*pow(sh,5) - 2289.*pow(sh,6) - 
           7.2918901e7*pow(sh,7) + 7.30592797e8*pow(sh,8) - 
           3.297157631e9*pow(sh,9) + 
           8.805108353e9*pow(sh,10) - 
           1.5403793139e10*pow(sh,11) + 
           1.8449564077e10*pow(sh,12) - 
           1.5329503273e10*pow(sh,13) + 
           8.733035583e9*pow(sh,14) - 
           3.270393893e9*pow(sh,15) + 
           7.28627507e8*pow(sh,16) - 
           6.571293e7*pow(sh,17) - 3.2675014e7*pow(sh,18) + 
           7.242013e7*pow(sh,19) - 7.6735758e7*pow(sh,20) - 
           2.40223726e8*pow(sh,21) + 
           1.627847962e9*pow(sh,22) - 
           2.273776974e9*pow(sh,23) - 
           1.712105386e10*pow(sh,24) + 
           1.18341944808e11*pow(sh,25) - 
           3.9995878208e11*pow(sh,26) + 
           9.10773328608e11*pow(sh,27) - 
           1.531097366656e12*pow(sh,28) + 
           1.98076916752e12*pow(sh,29) - 
           2.016366553344e12*pow(sh,30) + 
           1.634962897568e12*pow(sh,31) - 
           1.06202452928e12*pow(sh,32) + 
           5.53053223008e11*pow(sh,33) - 
           2.30009473408e11*pow(sh,34) + 
           7.5735678304e10*pow(sh,35) - 
           1.945628256e10*pow(sh,36) + 
           3.810741792e9*pow(sh,37) - 
           5.48735616e8*pow(sh,38) + 
           5.4678624e7*pow(sh,39) - 3.36336e6*pow(sh,40) + 
           96096.*pow(sh,41))))*pow(z,9);
else
res += pow(z,9)*(-531170.0836599696 - 
     5.221397600319266e6*(1. - 1.*sh) - 
     2.50820565037545e7*pow(1. - 1.*sh,2) - 
     8.849720248983555e7*pow(1. - 1.*sh,3) + 
     log(muh)*(-39253.5139329806 - 
        385822.06984126987*(1. - 1.*sh) - 
        2.075542349206349e6*pow(1. - 1.*sh,2) - 
        8.098428613756614e6*pow(1. - 1.*sh,3) - 
        2.5637579174603175e7*pow(1. - 1.*sh,4)) - 
     2.6309546792497513e8*pow(1. - 1.*sh,4) + 
     log(z)*(75507.81523340371 + 
        370284.8608070748*(1. - 1.*sh) + 
        2.8644751808652747e6*pow(1. - 1.*sh,2) + 
        1.3385139112281743e7*pow(1. - 1.*sh,3) + 
        log(muh)*(-32540.444444444445 - 
           292864.*(1. - 1.*sh) - 
           1.46432e6*pow(1. - 1.*sh,2) - 
           5.369173333333333e6*pow(1. - 1.*sh,3) - 
           1.610752e7*pow(1. - 1.*sh,4)) + 
        4.39338775383846e7*pow(1. - 1.*sh,4)) + 
     (48060.242210464436 + 446131.6613756614*(1. - 1.*sh) + 
        2.3941590476190476e6*pow(1. - 1.*sh,2) + 
        8.828220007054674e6*pow(1. - 1.*sh,3) + 
        2.6455532740740743e7*pow(1. - 1.*sh,4))*
      pow(log(z),2));

if(19<=maxpow)
if(sh<.900001)
res += 4.0250146484590727e-7*pow(3.141592653589793,2)*pow(sh,-17)*
   (109395. + 2.16216e6*sh + 2.0430696e7*pow(sh,2) + 
     1.22866128e8*pow(sh,3) + 5.27900436e8*pow(sh,4) + 
     1.72236568e9*pow(sh,5) + 4.41295356e9*pow(sh,6) + 
     8.96714376e9*pow(sh,7) + 1.385377093e10*pow(sh,8) + 
     8.96714376e9*pow(sh,9) + 4.41295356e9*pow(sh,10) + 
     1.72236568e9*pow(sh,11) + 5.27900436e8*pow(sh,12) + 
     1.22866128e8*pow(sh,13) + 2.0430696e7*pow(sh,14) + 
     2.16216e6*pow(sh,15) + 109395.*pow(sh,16))*pow(z,9.5);
else
res += (180375.25585144534 + 1.6233773026630078e6*(1. - 1.*sh) + 
     8.333336820336774e6*pow(1. - 1.*sh,2) + 
     3.192642028570582e7*pow(1. - 1.*sh,3) + 
     1.0132579997454941e8*pow(1. - 1.*sh,4))*pow(z,9.5);

if(20<=maxpow)
if(sh<.900001)
res += (-1.*lmu*(134616.0761904762*pow(sh,-10) - 
        109824.*Lsh*pow(sh,-10)) + 
     4617.798054844007*pow(-1 + sh,-3)*pow(sh,-8) - 
     3841.58024691358*Li3sh*pow(-1 + sh,-3)*pow(sh,-8) + 
     1280.5267489711935*pow(Lsh,3)*pow(-1 + sh,-3)*
      pow(sh,-8) - 36.317460317460316*cl2*sqrt4sh*sqrtsh*
      pow(sh,3)*(72. - 4364.*sh + 28750.*pow(sh,2) + 
        23168.*pow(sh,3) - 476659.*pow(sh,4) + 
        1.255353e6*pow(sh,5) - 1.649661e6*pow(sh,6) + 
        1.316274e6*pow(sh,7) - 686175.*pow(sh,8) + 
        239883.*pow(sh,9) - 55951.*pow(sh,10) + 
        8372.*pow(sh,11) - 728.*pow(sh,12) + 28.*pow(sh,13))
       - 0.005643738977072311*ash*sqrt4sh*sqrtsh*
      pow(-1 + sh,-3)*pow(sh,3)*
      (-1.003446e6 + 6.399262e7*sh - 
        5.88476654e8*pow(sh,2) + 1.052685443e9*pow(sh,3) + 
        6.558619027e9*pow(sh,4) - 
        3.9015984112e10*pow(sh,5) + 
        9.831642973e10*pow(sh,6) - 
        1.5050270954e11*pow(sh,7) + 
        1.55340604554e11*pow(sh,8) - 
        1.13220265218e11*pow(sh,9) + 
        5.9521934912e10*pow(sh,10) - 
        2.2692174847e10*pow(sh,11) + 
        6.219574195e9*pow(sh,12) - 
        1.194652762e9*pow(sh,13) + 1.5263422e8*pow(sh,14) - 
        1.1648401e7*pow(sh,15) + 401669.*pow(sh,16)) + 
     108.95238095238095*pow(ash,2)*pow(-1 + sh,-4)*
      pow(sh,4)*(1638. - 34902.*sh + 187614.*pow(sh,2) - 
        73296.*pow(sh,3) - 2.717613e6*pow(sh,4) + 
        1.2278721e7*pow(sh,5) - 2.8715127e7*pow(sh,6) + 
        4.3584072e7*pow(sh,7) - 4.6464222e7*pow(sh,8) + 
        3.6125334e7*pow(sh,9) - 2.0866662e7*pow(sh,10) + 
        9.012312e6*pow(sh,11) - 2.899701e6*pow(sh,12) + 
        684873.*pow(sh,13) - 115255.*pow(sh,14) + 
        13076.*pow(sh,15) - 896.*pow(sh,16) + 28.*pow(sh,17)
        ) + 0.007054673721340388*Li2sh*pow(-1 + sh,-11)*
      pow(sh,-10)*(3.891888e6 - 4.2698656e7*sh + 
        2.12860648e8*pow(sh,2) - 6.36197562e8*pow(sh,3) + 
        1.265813472e9*pow(sh,4) - 1.758542016e9*pow(sh,5) + 
        1.737624672e9*pow(sh,6) - 1.217575632e9*pow(sh,7) + 
        5.89815408e8*pow(sh,8) - 1.86234048e8*pow(sh,9) + 
        3.3715396e7*pow(sh,10) - 2.523664e6*pow(sh,11) - 
        1008.*pow(sh,17) + 252.*pow(sh,18) + 63.*pow(sh,19))
       - 1.*Lsh*(-3841.58024691358*Li2sh*pow(-1 + sh,-3)*
         pow(sh,-8) + 36.317460317460316*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(72. - 4364.*sh + 28750.*pow(sh,2) + 
           23168.*pow(sh,3) - 476659.*pow(sh,4) + 
           1.255353e6*pow(sh,5) - 1.649661e6*pow(sh,6) + 
           1.316274e6*pow(sh,7) - 686175.*pow(sh,8) + 
           239883.*pow(sh,9) - 55951.*pow(sh,10) + 
           8372.*pow(sh,11) - 728.*pow(sh,12) + 
           28.*pow(sh,13)) + 
        6.22105266432133e-8*pow(-1 + sh,-12)*pow(sh,-18)*
         (-268128. + 217952.*sh + 1.5087492e7*pow(sh,2) + 
           5.5721052e7*pow(sh,3) - 6.214128e6*pow(sh,4) - 
           4.11907536e8*pow(sh,5) - 
           6.39424296e8*pow(sh,6) + 
           9.51140904e8*pow(sh,7) + 
           2.797636941792e12*pow(sh,8) - 
           3.3528009426912e13*pow(sh,9) + 
           1.8405229744577e14*pow(sh,10) + 
           5.1459408e10*pow(3.141592653589793,2)*
            pow(-1 + sh,9)*pow(sh,10) - 
           6.11232376478328e14*pow(sh,11) + 
           1.367454094140762e15*pow(sh,12) - 
           2.171310899030364e15*pow(sh,13) + 
           2.509372042935534e15*pow(sh,14) - 
           2.126984603171022e15*pow(sh,15) + 
           1.312509475395804e15*pow(sh,16) - 
           5.75196391765836e14*pow(sh,17) + 
           1.70043077466117e14*pow(sh,18) - 
           3.0485673234577e13*pow(sh,19) - 
           113400.*Lshb*(-1. + sh)*pow(sh,8)*
            (3.891888e6 - 4.2698656e7*sh + 
              2.12860648e8*pow(sh,2) - 
              6.36197562e8*pow(sh,3) + 
              1.265813472e9*pow(sh,4) - 
              1.758542016e9*pow(sh,5) + 
              1.737624672e9*pow(sh,6) - 
              1.217575632e9*pow(sh,7) + 
              5.89815408e8*pow(sh,8) - 
              1.86234048e8*pow(sh,9) + 
              3.3715396e7*pow(sh,10) - 
              2.523664e6*pow(sh,11) - 1008.*pow(sh,17) + 
              252.*pow(sh,18) + 63.*pow(sh,19)) + 
           2.505502772136e12*pow(sh,20) + 
           3.810922668e9*pow(sh,21) + 
           9.25325478e8*pow(sh,22) - 
           6.18090102e8*pow(sh,23) - 
           3.71771532e8*pow(sh,24) + 7.86267e7*pow(sh,25) + 
           4.1725125e7*pow(sh,26) - 4.8951e6*pow(sh,27) - 
           187425.*pow(sh,28))) - 
     0.00007838526357044875*pow(Lsh,2)*pow(-1 + sh,-12)*
      pow(sh,-18)*(-1008. - 8848.*sh - 23688.*pow(sh,2) + 
        17352.*pow(sh,3) + 212592.*pow(sh,4) + 
        311184.*pow(sh,5) - 400176.*pow(sh,6) - 
        1.492176e6*pow(sh,7) - 2.343842424e9*pow(sh,8) + 
        2.82465414e10*pow(sh,9) - 
        1.56076722399e11*pow(sh,10) - 
        2.450448e7*Lshb*pow(-1 + sh,9)*pow(sh,10) + 
        5.22413429229e11*pow(sh,11) - 
        1.178919945486e12*pow(sh,12) + 
        1.88907310284e12*pow(sh,13) - 
        2.203548370128e12*pow(sh,14) + 
        1.885005025848e12*pow(sh,15) - 
        1.173372074448e12*pow(sh,16) + 
        5.18137391592e11*pow(sh,17) - 
        1.53980764326e11*pow(sh,18) + 
        2.7628439638e10*pow(sh,19) - 
        2.260854288e9*pow(sh,20) + 45360.*pow(sh,25) - 
        56700.*pow(sh,26) + 8505.*pow(sh,27) + 
        2835.*pow(sh,28)) - 
     0.00007838526357044875*pow(lz,2)*pow(sh,-18)*
      (-252. - 5236.*sh - 52122.*pow(sh,2) - 
        330990.*pow(sh,3) - 1.50586e6*pow(sh,4) - 
        5.221788e6*pow(sh,5) - 1.4306214e7*pow(sh,6) - 
        3.1500898e7*pow(sh,7) - 2.399232528e9*pow(sh,8) + 
        3.675672e7*pow(sh,9) - 1.1865305e7*pow(sh,10) + 
        7.819275e6*pow(sh,11) + 2.920308e7*pow(sh,12) + 
        3.763735e7*pow(sh,13) + 3.5618775e7*pow(sh,14) + 
        2.7424047e7*pow(sh,15) + 1.5311086e7*pow(sh,16) + 
        252.*pow(sh,17) + 5.397678e7*pow(sh,18) + 
        5.722002e7*pow(sh,19) + 6.231654e7*pow(sh,20) + 
        6.996132e7*pow(sh,21) + 2.7057888e8*pow(sh,22) - 
        3.18810492e9*pow(sh,23) + 7.5729654e9*pow(sh,24) + 
        4.194296964e10*pow(sh,25) - 
        2.0547002619e11*pow(sh,26) + 
        3.8218629735e11*pow(sh,27) - 
        4.0430890071e11*pow(sh,28) + 
        2.7416659842e11*pow(sh,29) - 
        1.2521582073e11*pow(sh,30) + 
        3.911266359e10*pow(sh,31) - 
        8.26458633e9*pow(sh,32) + 1.13189076e9*pow(sh,33) - 
        9.081072e7*pow(sh,34) + 3.24324e6*pow(sh,35)) - 
     1.*lz*(109824.*lmu*pow(sh,-10) + 
        1920.79012345679*pow(Lsh,2)*pow(-1 + sh,-3)*
         pow(sh,-8) + 72.63492063492063*ash*sqrt4sh*sqrtsh*
         pow(sh,3)*(72. - 4364.*sh + 28750.*pow(sh,2) + 
           23168.*pow(sh,3) - 476659.*pow(sh,4) + 
           1.255353e6*pow(sh,5) - 1.649661e6*pow(sh,6) + 
           1.316274e6*pow(sh,7) - 686175.*pow(sh,8) + 
           239883.*pow(sh,9) - 55951.*pow(sh,10) + 
           8372.*pow(sh,11) - 728.*pow(sh,12) + 
           28.*pow(sh,13)) + 
        0.0001567705271408975*Lsh*pow(-1 + sh,-11)*
         pow(sh,-18)*(-504. - 4928.*sh - 16772.*pow(sh,2) - 
           8096.*pow(sh,3) + 98200.*pow(sh,4) + 
           253792.*pow(sh,5) + 53704.*pow(sh,6) - 
           692384.*pow(sh,7) - 2.34466232e9*pow(sh,8) + 
           2.5895265088e10*pow(sh,9) - 
           1.30081243153e11*pow(sh,10) + 
           3.91980399854e11*pow(sh,11) - 
           7.87080144424e11*pow(sh,12) + 
           1.105852892984e12*pow(sh,13) - 
           1.109622439576e12*pow(sh,14) + 
           7.95460832936e11*pow(sh,15) - 
           3.99495040168e11*pow(sh,16) + 
           1.33989748088e11*pow(sh,17) - 
           2.7053178394e10*pow(sh,18) + 
           2.494260648e9*pow(sh,19) + 864864.*pow(sh,20) + 
           769608.*pow(sh,21) - 13608.*pow(sh,22) - 
           222264.*pow(sh,23) - 69120.*pow(sh,24) - 
           9000.*pow(sh,25) + 19215.*pow(sh,26) + 
           315.*pow(sh,27)) + 
        2.5590508697331672e-11*pow(-1 + sh,-10)*pow(sh,-18)*
         (3.25909584e8 + 3.86898512e8*sh - 
           1.7890959086e10*pow(sh,2) - 
           1.0389775539e11*pow(sh,3) - 
           1.8235127911e11*pow(sh,4) + 
           2.39868807178e11*pow(sh,5) + 
           1.439309125254e12*pow(sh,6) + 
           1.482637674518e12*pow(sh,7) - 
           6.794302525868858e15*pow(sh,8) + 
           6.901772268373983e16*pow(sh,9) - 
           3.158878275063268e17*pow(sh,10) + 
           8.578247944222483e17*pow(sh,11) - 
           1.5323085794390446e18*pow(sh,12) + 
           1.8841304231440591e18*pow(sh,13) - 
           1.6184014070975416e18*pow(sh,14) + 
           9.617660963186045e17*pow(sh,15) - 
           3.8015225593619155e17*pow(sh,16) + 
           9.092524285521288e16*pow(sh,17) - 
           9.590076560304648e15*pow(sh,18) - 
           4.556468500926695e15*pow(sh,19) + 
           1.7572146654042552e16*pow(sh,20) - 
           3.9615878221273704e16*pow(sh,21) + 
           5.638676809242492e16*pow(sh,22) - 
           4.406121643569693e16*pow(sh,23) + 
           3.2318412281568824e16*pow(sh,24) - 
           4.259492022110168e17*pow(sh,25) + 
           2.1201430825186813e18*pow(sh,26) - 
           2.4923037486423537e18*pow(sh,27) - 
           1.7838580318483542e19*pow(sh,28) + 
           1.0701104247446746e20*pow(sh,29) - 
           3.1929857696090705e20*pow(sh,30) + 
           6.474487284281146e20*pow(sh,31) - 
           9.760291519177703e20*pow(sh,32) + 
           1.1392452492311442e21*pow(sh,33) - 
           1.0520263768751638e21*pow(sh,34) + 
           7.775724274489533e20*pow(sh,35) - 
           4.624318941820542e20*pow(sh,36) + 
           2.213656928475123e20*pow(sh,37) - 
           8.494727327998501e19*pow(sh,38) + 
           2.5900145606169035e19*pow(sh,39) - 
           6.181939718636802e18*pow(sh,40) + 
           1.1286121824774998e18*pow(sh,41) - 
           1.5195925385464826e17*pow(sh,42) + 
           1.420123992415128e16*pow(sh,43) - 
           8.2168151561496e14*pow(sh,44) + 
           2.214605244852e13*pow(sh,45))) - 
     4.177278391107532e-18*pow(-1 + sh,-11)*pow(sh,-18)*
      (3.16414088198208e14 - 9.74539823921664e14*sh - 
        8.087033764735926e15*pow(sh,2) + 
        5.684694862939435e16*pow(sh,3) + 
        4.0319420043801754e17*pow(sh,4) + 
        4.882604186351892e17*pow(sh,5) - 
        1.9325128069129482e18*pow(sh,6) - 
        6.292691026868566e18*pow(sh,7) - 
        2.4287339249894217e22*pow(sh,8) + 
        2.612488077307783e23*pow(sh,9) - 
        1.276336786564487e24*pow(sh,10) + 
        3.7407720820676834e24*pow(sh,11) - 
        7.312076867879097e24*pow(sh,12) + 
        1.0021549960712915e25*pow(sh,13) - 
        9.851452036875564e24*pow(sh,14) + 
        6.978601203194415e24*pow(sh,15) - 
        3.521127295712042e24*pow(sh,16) + 
        1.224012074235529e24*pow(sh,17) - 
        2.690422527577656e23*pow(sh,18) + 
        6.92847965398663e21*pow(sh,19) + 
        1.0487308963151102e23*pow(sh,20) - 
        2.7045906540143195e23*pow(sh,21) + 
        4.4609820546041925e23*pow(sh,22) - 
        4.3341866014896366e23*pow(sh,23) + 
        3.0284128932535685e23*pow(sh,24) - 
        2.8502065219122033e24*pow(sh,25) + 
        1.6744213714265902e25*pow(sh,26) - 
        3.4546092096924117e25*pow(sh,27) - 
        6.6958214497636675e25*pow(sh,28) + 
        6.719624033223081e26*pow(sh,29) - 
        2.3634332855143025e27*pow(sh,30) + 
        5.406861258181357e27*pow(sh,31) - 
        9.10419041097793e27*pow(sh,32) + 
        1.1865952156817548e28*pow(sh,33) - 
        1.2283961231268607e28*pow(sh,34) + 
        1.0245250602869844e28*pow(sh,35) - 
        6.935097181125567e27*pow(sh,36) + 
        3.819594455600949e27*pow(sh,37) - 
        1.7090015768187537e27*pow(sh,38) + 
        6.177750381749111e26*pow(sh,39) - 
        1.7862394817725466e26*pow(sh,40) + 
        4.0667139734465495e25*pow(sh,41) - 
        7.117942930727479e24*pow(sh,42) + 
        9.229373088621336e23*pow(sh,43) - 
        8.339200912205272e22*pow(sh,44) + 
        4.6814118287209613e21*pow(sh,45) - 
        1.2279937968685318e20*pow(sh,46) + 
        6.2548910424e12*pow(3.141592653589793,2)*
         (-1512. - 14784.*sh - 50316.*pow(sh,2) - 
           24288.*pow(sh,3) + 294600.*pow(sh,4) + 
           761376.*pow(sh,5) + 161112.*pow(sh,6) - 
           2.077152e6*pow(sh,7) - 5.96371776e9*pow(sh,8) + 
           6.5734816224e10*pow(sh,9) - 
           3.29439299647e11*pow(sh,10) + 
           9.89864674466e11*pow(sh,11) - 
           1.980655533976e12*pow(sh,12) + 
           2.77128605852e12*pow(sh,13) - 
           2.767417361128e12*pow(sh,14) + 
           1.973276912096e12*pow(sh,15) - 
           9.85353747448e11*pow(sh,16) + 
           3.28634709368e11*pow(sh,17) - 
           6.613484449e10*pow(sh,18) + 
           6.792399064e9*pow(sh,19) - 
           3.03847082e9*pow(sh,20) + 
           7.83321994e9*pow(sh,21) - 
           1.36334135e10*pow(sh,22) + 
           2.612527414e10*pow(sh,23) - 
           1.2043334018e11*pow(sh,24) + 
           5.11152445252e11*pow(sh,25) - 
           7.00772118731e11*pow(sh,26) - 
           5.082162807869e12*pow(sh,27) + 
           3.7496386828908e13*pow(sh,28) - 
           1.3686666259266e14*pow(sh,29) + 
           3.4205865415722e14*pow(sh,30) - 
           6.4118721989322e14*pow(sh,31) + 
           9.3979081997658e14*pow(sh,32) - 
           1.10202690808782e15*pow(sh,33) + 
           1.04788397968254e15*pow(sh,34) - 
           8.141721939351e14*pow(sh,35) + 
           5.1869434238622e14*pow(sh,36) - 
           2.7096438795426e14*pow(sh,37) + 
           1.1569642322238e14*pow(sh,38) - 
           4.010774591538e13*pow(sh,39) + 
           1.116674149734e13*pow(sh,40) - 
           2.4564705165e12*pow(sh,41) + 
           4.1666228604e11*pow(sh,42) - 
           5.249021778e10*pow(sh,43) + 
           4.61837376e9*pow(sh,44) - 
           2.5297272e8*pow(sh,45) + 6.48648e6*pow(sh,46))))*
   pow(z,10);
else
res += pow(z,10)*(-1.8827679840714834e6 - 
     2.081717517867475e7*(1. - 1.*sh) - 
     1.0963380905010003e8*pow(1. - 1.*sh,2) - 
     4.219709458628686e8*pow(1. - 1.*sh,3) + 
     log(muh)*(-134616.0761904762 - 
        1.455984761904762e6*(1. - 1.*sh) - 
        8.55703619047619e6*pow(1. - 1.*sh,2) - 
        3.624158476190476e7*pow(1. - 1.*sh,3) - 
        1.2382547047619048e8*pow(1. - 1.*sh,4)) - 
     1.3631906422358756e9*pow(1. - 1.*sh,4) + 
     log(z)*(294861.71513582155 + 
        1.5577045832132744e6*(1. - 1.*sh) + 
        1.3273873434568334e7*pow(1. - 1.*sh,2) + 
        6.637266945174166e7*pow(1. - 1.*sh,3) + 
        log(muh)*(-109824. - 1.09824e6*(1. - 1.*sh) - 
           6.04032e6*pow(1. - 1.*sh,2) - 
           2.416128e7*pow(1. - 1.*sh,3) - 
           7.852416e7*pow(1. - 1.*sh,4)) + 
        2.3142944320276135e8*pow(1. - 1.*sh,4)) + 
     (171022.4 + 1.777716148148148e6*(1. - 1.*sh) + 
        1.0547910696296297e7*pow(1. - 1.*sh,2) + 
        4.229024415943562e7*pow(1. - 1.*sh,3) + 
        1.3716763538765433e8*pow(1. - 1.*sh,4))*
      pow(log(z),2));

}return res;
}


double F_29im(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);
double Li2sh = real(Li2(sh));
double Li3sh = real(Li3(sh));
double Li3shb = real(Li3(1-sh));
double Li4sh = real(Li4(sh));
double sqrtsh = sqrt(sh);
double sqrt4sh = sqrt(4-sh);
double ash = asin(sqrtsh/2);
double cl2 = Cl2(2*ash);
double cl3 = Cl3(2*ash);


double res=0;

if(sh<0.4)
res = -22.0299 - 1.241123023640412*lmu + 0.620562*Lsh - 
   5.58505*lz + 1.86168*sh + 5.58505*lz*sh + 97.2931*z + 
   33.5103*lz*z + 184.792*sh*z + 11.1701*Lsh*sh*z + 
   100.531*lz*sh*z + 11.1701*z*pow(lz,2) + 
   11.1701*sh*z*pow(lz,2) + 8.19141*pow(sh,2) + 
   5.58505*lz*pow(sh,2) + 313.249*z*pow(sh,2) + 
   22.3402*Lsh*z*pow(sh,2) + 156.3815*lz*z*pow(sh,2) + 
   11.1701*z*pow(lz,2)*pow(sh,2) + 10.3323*pow(sh,3) + 
   5.58505*lz*pow(sh,3) + 459.887*z*pow(sh,3) + 
   33.5103*Lsh*z*pow(sh,3) + 208.5085*lz*z*pow(sh,3) + 
   11.1701*z*pow(lz,2)*pow(sh,3) + 
   0.0177303*pow(sh,3)*pow(z,-3) + 
   0.11968*pow(sh,2)*pow(z,-2) - 
   0.0221629*pow(sh,3)*pow(z,-2) + 1.11701*sh*pow(z,-1) - 
   0.372337*pow(sh,2)*pow(z,-1) - 
   0.523045*pow(sh,3)*pow(z,-1) - 160.51*pow(z,2) + 
   11.1701*Lsh*pow(z,2) + 44.68045*lz*pow(z,2) + 
   22.3402*Lsh*lz*pow(z,2) - 396.864*sh*pow(z,2) + 
   44.6804*Lsh*sh*pow(z,2) + 201.062*lz*sh*pow(z,2) + 
   89.361*Lsh*lz*sh*pow(z,2) + 44.6805*pow(lz,2)*pow(z,2) + 
   122.87125*sh*pow(lz,2)*pow(z,2) - 
   652.279*pow(sh,2)*pow(z,2) + 
   134.041*Lsh*pow(sh,2)*pow(z,2) + 
   491.4845*lz*pow(sh,2)*pow(z,2) + 
   201.062*Lsh*lz*pow(sh,2)*pow(z,2) + 
   234.57225*pow(lz,2)*pow(sh,2)*pow(z,2) - 
   890.889*pow(sh,3)*pow(z,2) + 
   297.87*Lsh*pow(sh,3)*pow(z,2) + 
   934.565*lz*pow(sh,3)*pow(z,2) + 
   357.4435*Lsh*lz*pow(sh,3)*pow(z,2) + 
   379.7825*pow(lz,2)*pow(sh,3)*pow(z,2) + 
   142.135*pow(z,3) + 9.92898*Lsh*pow(z,3) - 
   104.2545*lz*pow(z,3) - 29.78695*Lsh*lz*pow(z,3) + 
   382.697*sh*pow(z,3) + 22.3402*Lsh*sh*pow(z,3) - 
   402.124*lz*sh*pow(z,3) - 134.0415*Lsh*lz*sh*pow(z,3) + 
   640.989*pow(sh,2)*pow(z,3) - 
   990.415*lz*pow(sh,2)*pow(z,3) - 
   357.4435*Lsh*lz*pow(sh,2)*pow(z,3) + 
   810.709*pow(sh,3)*pow(z,3) - 
   111.701*Lsh*pow(sh,3)*pow(z,3) - 
   1958.49*lz*pow(sh,3)*pow(z,3) - 
   744.675*Lsh*lz*pow(sh,3)*pow(z,3);
else{if(0<=maxpow)
if(sh<.900001)
res += (21.099091401887005*lmu + 
     0.310280755910103*pow(-1 + sh,-2)*
      (76. - 161.*sh + 67.*pow(sh,2)) - 
     0.620561511820206*Lsh*pow(-1 + sh,-3)*
      (-8. + 33.*sh - 51.*pow(sh,2) + 17.*pow(sh,3)))*
   pow(z,0);
else
res += (17.065441575055665 + 8.22244003161773*(1. - 1.*sh) + 
     21.099091401887005*log(muh) + 
     3.5992567685571952*pow(1. - 1.*sh,2) + 
     2.2133360588254014*pow(1. - 1.*sh,3) + 
     1.573566690686951*pow(1. - 1.*sh,4))*pow(z,0);

if(1<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(2<=maxpow)
if(sh<.900001)
res += (-107.41683587308312*sh*pow(-1 + sh,-3) + 
     89.36085770210967*Li3sh*sh*pow(-1 + sh,-3) - 
     11.170107212763709*Li2sh*(-7. + 5.*sh)*
      pow(-1 + sh,-3) - 7.446738141842472*sh*pow(Lsh,3)*
      pow(-1 + sh,-3) + 22.340214425527417*pow(Lsh,2)*
      pow(-1 + sh,-2) - 1.*Lsh*
      (44.680428851054835*Li2sh*sh*pow(-1 + sh,-3) + 
        11.170107212763709*pow(-1 + sh,-3)*
         (5. + Lshb*(-7. + 5.*sh) + 
           sh*(-3. + 2.*pow(3.141592653589793,2)) - 
           1.*pow(sh,2))) + 
     1.861684535460618*pow(-1 + sh,-3)*pow(sh,-1)*
      (18. - 1.*sh*(60. + 11.*pow(3.141592653589793,2)) + 
        (72. + 5.*pow(3.141592653589793,2))*pow(sh,2) + 
        (-30. + 4.*pow(3.141592653589793,2))*pow(sh,3)))*
   pow(z,1);
else
res += (5.5716604023132 - 7.453434743876799*(1. - 1.*sh) - 
     13.15061358913166*pow(1. - 1.*sh,2) - 
     16.48686093313114*pow(1. - 1.*sh,3) - 
     18.724591847033217*pow(1. - 1.*sh,4))*pow(z,1);

if(3<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(4<=maxpow)
if(sh<.900001)
res += (11.170107212763709*Li2sh*(3. + 2.*sh)*pow(-1 + sh,-3) - 
     11.170107212763709*pow(Lsh,2)*pow(-1 + sh,-2) - 
     134.0412865531645*lmu*pow(sh,-2) - 
     1.*lz*(78.19075048934596*Lsh*pow(-1 + sh,-3) - 
        5.585053606381854*pow(-1 + sh,-2)*pow(sh,-2)*
         (23. - 39.*sh + 30.*pow(sh,2))) - 
     0.930842267730309*pow(-1 + sh,-3)*pow(sh,-2)*
      (-315. + 900.*sh + 
        (-957. + 6.*pow(3.141592653589793,2))*pow(sh,2) + 
        4.*(78. + pow(3.141592653589793,2))*pow(sh,3) + 
        24.*pow(sh,4)) + 
     5.585053606381854*Lsh*pow(-1 + sh,-4)*pow(sh,-2)*
      (-25. + 87.*sh - 1.*(121. + 6.*Lshb)*pow(sh,2) + 
        (67. + 2.*Lshb)*pow(sh,3) + 
        2.*(-7. + 2.*Lshb)*pow(sh,4)))*pow(z,2);
else
res += (-255.36106211401477 - 376.7273797882516*(1. - 1.*sh) - 
     438.1474554206565*pow(1. - 1.*sh,2) - 
     458.2075495484674*pow(1. - 1.*sh,3) + 
     log(muh)*(-134.0412865531645 - 
        268.082573106329*(1. - 1.*sh) - 
        402.1238596594935*pow(1. - 1.*sh,2) - 
        536.165146212658*pow(1. - 1.*sh,3) - 
        670.2064327658226*pow(1. - 1.*sh,4)) - 
     446.58202617315146*pow(1. - 1.*sh,4) + 
     log(z)*(141.48802469500697 + 
        276.46015351590177*(1. - 1.*sh) + 
        408.8259239871517*pow(1. - 1.*sh,2) + 
        539.8885152835793*pow(1. - 1.*sh,3) + 
        670.2064327658226*pow(1. - 1.*sh,4)))*pow(z,2);

if(5<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(6<=maxpow)
if(sh<.900001)
res += (-178.72171540421934*lmu*pow(sh,-3) - 
     22.340214425527417*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-1) + 7.446738141842472*Li2sh*pow(-1 + sh,-4)*
      pow(sh,-1)*(3. + sh + 2.*pow(sh,2)) + 
     0.620561511820206*Lsh*pow(-1 + sh,-5)*pow(sh,-4)*
      (12. + 422.*sh - 2173.*pow(sh,2) + 
        (4115. - 36.*Lshb)*pow(sh,3) + 
        6.*(-625. + 4.*Lshb)*pow(sh,4) - 
        6.*(-267. + 2.*Lshb)*pow(sh,5) + 
        24.*(-11. + Lshb)*pow(sh,6)) - 
     1.*lz*(7.446738141842472*Lsh*pow(-1 + sh,-4)*
         pow(sh,-1)*(3. + sh + 2.*pow(sh,2)) - 
        0.620561511820206*pow(-1 + sh,-3)*pow(sh,-4)*
         (-6. - 428.*sh + 1275.*pow(sh,2) - 
           1143.*pow(sh,3) + 335.*pow(sh,4) + 
           27.*pow(sh,5) + 12.*pow(sh,6))) - 
     0.10342691863670102*pow(-1 + sh,-4)*pow(sh,-4)*
      (30. + 1796.*sh - 7538.*pow(sh,2) + 
        36.*(299. + pow(3.141592653589793,2))*pow(sh,3) + 
        (-6521. + 12.*pow(3.141592653589793,2))*pow(sh,4) + 
        8.*(106. + 3.*pow(3.141592653589793,2))*pow(sh,5) + 
        381.*pow(sh,6) + 24.*pow(sh,7)))*pow(z,3);
else
res += (-139.59531208395535 - 127.73017597795302*(1. - 1.*sh) + 
     172.3157475693439*pow(1. - 1.*sh,2) + 
     862.5554678942696*pow(1. - 1.*sh,3) + 
     log(muh)*(-178.72171540421934 - 
        536.165146212658*(1. - 1.*sh) - 
        1072.330292425316*pow(1. - 1.*sh,2) - 
        1787.2171540421934*pow(1. - 1.*sh,3) - 
        2680.8257310632903*pow(1. - 1.*sh,4)) + 
     2025.5930676420699*pow(1. - 1.*sh,4) + 
     log(z)*(322.07142463468693 + 
        919.2998236104531*(1. - 1.*sh) + 
        1803.5999779542467*pow(1. - 1.*sh,2) + 
        2978.9966723284447*pow(1. - 1.*sh,3) + 
        4449.37284876415*pow(1. - 1.*sh,4)))*pow(z,3);

if(7<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(8<=maxpow)
if(sh<.900001)
res += (-402.1238596594935*lmu*pow(sh,-4) - 
     37.23369070921236*Li2sh*pow(-1 + sh,-3)*pow(sh,-2) - 
     37.23369070921236*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-2) - 1.*lz*
      (-37.23369070921236*Lsh*pow(-1 + sh,-3)*pow(sh,-2) - 
        0.620561511820206*pow(-1 + sh,-2)*pow(sh,-6)*
         (3. + 19.*sh + 1126.*pow(sh,2) - 2252.*pow(sh,3) + 
           975.*pow(sh,4) + 39.*pow(sh,5) + 30.*pow(sh,6)))\
      - 0.620561511820206*Lsh*pow(-1 + sh,-6)*pow(sh,-6)*
      (6. + 14.*sh + 1053.*pow(sh,2) - 6729.*pow(sh,3) + 
        (16821. - 60.*Lshb)*pow(sh,4) + 
        3.*(-7297. + 60.*Lshb)*pow(sh,5) - 
        3.*(-5263. + 60.*Lshb)*pow(sh,6) + 
        (-5933. + 60.*Lshb)*pow(sh,7) + 900.*pow(sh,8)) + 
     0.05171345931835051*pow(-1 + sh,-5)*pow(sh,-6)*
      (21. - 10.*sh + 3476.*pow(sh,2) - 18346.*pow(sh,3) + 
        (36523. + 120.*pow(3.141592653589793,2))*
         pow(sh,4) - 16.*
         (2108. + 15.*pow(3.141592653589793,2))*pow(sh,5) + 
        2.*(6731. + 60.*pow(3.141592653589793,2))*
         pow(sh,6) - 96.*pow(sh,7) - 678.*pow(sh,8) - 
        408.*pow(sh,9) + 144.*pow(sh,10)))*pow(z,4);
else
res += (-24.201898960988036 + 587.5698023025075*(1. - 1.*sh) + 
     2943.504986434556*pow(1. - 1.*sh,2) + 
     8455.573910153013*pow(1. - 1.*sh,3) + 
     log(muh)*(-402.1238596594935 - 
        1608.495438637974*(1. - 1.*sh) - 
        4021.238596594935*pow(1. - 1.*sh,2) - 
        8042.47719318987*pow(1. - 1.*sh,3) - 
        14074.335088082273*pow(1. - 1.*sh,4)) + 
     18802.085498788645*pow(1. - 1.*sh,4) + 
     log(z)*(819.141195602672 + 
        3200.2357164568025*(1. - 1.*sh) + 
        7927.052751991311*pow(1. - 1.*sh,2) + 
        15806.942829084288*pow(1. - 1.*sh,3) + 
        27672.433541664814*pow(1. - 1.*sh,4)))*pow(z,4);

if(9<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(10<=maxpow)
if(sh<.900001)
res += (-1072.330292425316*lmu*pow(sh,-5) - 
     78.19075048934596*Li2sh*pow(-1 + sh,-3)*pow(sh,-3) - 
     78.19075048934596*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-3) - 1.*lz*
      (-78.19075048934596*Lsh*pow(-1 + sh,-3)*pow(sh,-3) - 
        0.062056151182020604*pow(-1 + sh,-2)*pow(sh,-8)*
         (18. + 153.*sh + 543.*pow(sh,2) + 
           34531.*pow(sh,3) - 69998.*pow(sh,4) + 
           32548.*pow(sh,5) + 60.*pow(sh,6) + 
           690.*pow(sh,7) + 195.*pow(sh,8))) - 
     0.062056151182020604*Lsh*pow(-1 + sh,-7)*pow(sh,-8)*
      (-36. - 126.*sh + 84.*pow(sh,2) - 32704.*pow(sh,3) + 
        239545.*pow(sh,4) + 
        36.*(-20227. + 35.*Lshb)*pow(sh,5) + 
        (1.209686e6 - 5040.*Lshb)*pow(sh,6) + 
        56.*(-21289. + 135.*Lshb)*pow(sh,7) + 
        (696984. - 5040.*Lshb)*pow(sh,8) + 
        35.*(-6389. + 36.*Lshb)*pow(sh,9) + 
        30808.*pow(sh,10)) - 
     0.0010342691863670101*pow(-1 + sh,-6)*pow(sh,-8)*
      (486. - 108.*sh - 8742.*pow(sh,2) + 
        126466.*pow(sh,3) - 671262.*pow(sh,4) + 
        1.573824e6*pow(sh,5) - 
        12600.*pow(3.141592653589793,2)*pow(-1 + sh,3)*
         pow(sh,5) - 1.781252e6*pow(sh,6) + 
        797802.*pow(sh,7) + 214029.*pow(sh,8) - 
        253718.*pow(sh,9) - 92700.*pow(sh,10) + 
        88650.*pow(sh,11) - 4275.*pow(sh,12) - 
        5400.*pow(sh,13)))*pow(z,5);
else
res += (351.27268533709133 + 3865.7340081335415*(1. - 1.*sh) + 
     17368.68228224328*pow(1. - 1.*sh,2) + 
     52713.83107089804*pow(1. - 1.*sh,3) + 
     log(muh)*(-1072.330292425316 - 
        5361.651462126581*(1. - 1.*sh) - 
        16084.95438637974*pow(1. - 1.*sh,2) - 
        37531.56023488606*pow(1. - 1.*sh,3) - 
        75063.12046977213*pow(1. - 1.*sh,4)) + 
     127763.72928220684*pow(1. - 1.*sh,4) + 
     log(z)*(2503.8415878921674 + 
        12312.560956024709*(1. - 1.*sh) + 
        36728.24335783481*pow(1. - 1.*sh,2) + 
        85657.34659956669*pow(1. - 1.*sh,3) + 
        171742.8806422893*pow(1. - 1.*sh,4)))*pow(z,5);

if(11<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(12<=maxpow)
if(sh<.900001)
res += (-3127.6300195738386*lmu*pow(sh,-6) - 
     187.65780117443032*Li2sh*pow(-1 + sh,-3)*pow(sh,-4) - 
     187.65780117443032*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-4) - 1.*lz*
      (-187.65780117443032*Lsh*pow(-1 + sh,-3)*pow(sh,-4) - 
        0.01241123023640412*pow(-1 + sh,-2)*pow(sh,-10)*
         (60. + 636.*sh + 2976.*pow(sh,2) + 
           7776.*pow(sh,3) + 566576.*pow(sh,4) - 
           1.155544e6*pow(sh,5) + 555575.*pow(sh,6) - 
           4665.*pow(sh,7) + 6585.*pow(sh,8) + 
           4185.*pow(sh,9) + 720.*pow(sh,10))) - 
     0.01241123023640412*Lsh*pow(-1 + sh,-8)*pow(sh,-10)*
      (120. + 552.*sh + 120.*pow(sh,2) - 3480.*pow(sh,3) + 
        549380.*pow(sh,4) - 4.49206e6*pow(sh,5) + 
        (1.5939557e7 - 15120.*Lshb)*pow(sh,6) + 
        5.*(-6.401093e6 + 15120.*Lshb)*pow(sh,7) - 
        160.*(-249128. + 945.*Lshb)*pow(sh,8) + 
        160.*(-197248. + 945.*Lshb)*pow(sh,9) + 
        (1.551469e7 - 75600.*Lshb)*pow(sh,10) + 
        14.*(-309151. + 1080.*Lshb)*pow(sh,11) + 
        525160.*pow(sh,12)) + 
     0.00020685383727340204*pow(-1 + sh,-7)*pow(sh,-10)*
      (1320. - 96.*sh - 30636.*pow(sh,2) - 
        70896.*pow(sh,3) - 2.603936e6*pow(sh,4) + 
        2.1791024e7*pow(sh,5) - 7.0464714e7*pow(sh,6) + 
        151200.*pow(3.141592653589793,2)*pow(-1 + sh,4)*
         pow(sh,6) + 1.25759326e8*pow(sh,7) - 
        1.37732314e8*pow(sh,8) + 9.4834176e7*pow(sh,9) - 
        3.8854759e7*pow(sh,10) + 7.49308e6*pow(sh,11) - 
        545670.*pow(sh,12) + 1.17158e6*pow(sh,13) - 
        783395.*pow(sh,14) + 77910.*pow(sh,15) + 
        33600.*pow(sh,16)))*pow(z,6);
else
res += (2099.7304538674402 + 19515.031680922508*(1. - 1.*sh) + 
     91328.97681100095*pow(1. - 1.*sh,2) + 
     300670.6061024515*pow(1. - 1.*sh,3) + 
     log(muh)*(-3127.6300195738386 - 
        18765.78011744303*(1. - 1.*sh) - 
        65680.23041105061*pow(1. - 1.*sh,2) - 
        175147.28109613495*pow(1. - 1.*sh,3) - 
        394081.38246630365*pow(1. - 1.*sh,4)) + 
     796731.7474127222*pow(1. - 1.*sh,4) + 
     log(z)*(8190.17083300308 + 
        48527.5999435842*(1. - 1.*sh) + 
        169220.42220904253*pow(1. - 1.*sh,2) + 
        451635.111655464*pow(1. - 1.*sh,3) + 
        1.0198531287397521e6*pow(1. - 1.*sh,4)))*pow(z,6);

if(13<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(14<=maxpow)
if(sh<.900001)
res += (-9650.972631827844*lmu*pow(sh,-7) - 
     491.4847173616032*Li2sh*pow(-1 + sh,-3)*pow(sh,-5) - 
     491.4847173616032*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-5) - 1.*lz*
      (-491.4847173616032*Lsh*pow(-1 + sh,-3)*pow(sh,-5) - 
        0.017730328909148746*pow(-1 + sh,-2)*pow(sh,-12)*
         (30. + 380.*sh + 2186.*pow(sh,2) + 
           7436.*pow(sh,3) + 15906.*pow(sh,4) + 
           1.352004e6*pow(sh,5) - 2.76528e6*pow(sh,6) + 
           1.354403e6*pow(sh,7) - 16681.*pow(sh,8) + 
           9569.*pow(sh,9) + 8694.*pow(sh,10) + 
           3234.*pow(sh,11) + 399.*pow(sh,12))) - 
     0.017730328909148746*Lsh*pow(-1 + sh,-9)*pow(sh,-12)*
      (-60. - 340.*sh - 312.*pow(sh,2) + 1872.*pow(sh,3) + 
        4980.*pow(sh,4) - 1.332168e6*pow(sh,5) + 
        1.2088242e7*pow(sh,6) + 
        5.*(-9.776695e6 + 5544.*Lshb)*pow(sh,7) - 
        30.*(-3.824725e6 + 5544.*Lshb)*pow(sh,8) + 
        3.*(-5.7427063e7 + 138600.*Lshb)*pow(sh,9) + 
        (1.71668683e8 - 554400.*Lshb)*pow(sh,10) + 
        3.*(-3.7845529e7 + 138600.*Lshb)*pow(sh,11) - 
        30.*(-1.601585e6 + 5544.*Lshb)*pow(sh,12) + 
        2.*(-5.902763e6 + 13860.*Lshb)*pow(sh,13) + 
        1.28742e6*pow(sh,14)) + 
     0.000042215068831306535*pow(-1 + sh,-8)*pow(sh,-12)*
      (-3900. - 100.*sh + 116036.*pow(sh,2) + 
        329570.*pow(sh,3) - 93490.*pow(sh,4) + 
        1.05811916e8*pow(sh,5) - 9.10727068e8*pow(sh,6) + 
        3.32689061e9*pow(sh,7) + 
        1.9404e6*pow(3.141592653589793,2)*pow(-1 + sh,5)*
         pow(sh,7) - 6.892981954e9*pow(sh,8) + 
        8.95115243e9*pow(sh,9) - 7.522485491e9*pow(sh,10) + 
        4.037897533e9*pow(sh,11) - 
        1.290569693e9*pow(sh,12) + 
        1.94901398e8*pow(sh,13) + 8.064665e6*pow(sh,14) - 
        1.8561445e7*pow(sh,15) + 1.7389365e7*pow(sh,16) - 
        7.700448e6*pow(sh,17) + 658266.*pow(sh,18) + 
        264600.*pow(sh,19)))*pow(z,7);
else
res += (9578.002977728951 + 90591.13670883651*(1. - 1.*sh) + 
     454740.084732464*pow(1. - 1.*sh,2) + 
     1.6274729201675933e6*pow(1. - 1.*sh,3) + 
     log(muh)*(-9650.972631827844 - 
        67556.80842279491*(1. - 1.*sh) - 
        270227.23369117966*pow(1. - 1.*sh,2) - 
        810681.701073539*pow(1. - 1.*sh,3) - 
        2.0267042526838474e6*pow(1. - 1.*sh,4)) + 
     4.693965288441072e6*pow(1. - 1.*sh,4) + 
     log(z)*(27844.116316492098 + 
        192981.35015973114*(1. - 1.*sh) + 
        770003.1492999103*pow(1. - 1.*sh,2) + 
        2.3136505305141844e6*pow(1. - 1.*sh,3) + 
        5.808370113148497e6*pow(1. - 1.*sh,4)))*pow(z,7);

if(15<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(16<=maxpow)
if(sh<.900001)
res += (-30963.537193781*lmu*pow(sh,-8) - 
     1369.1359983644659*Li2sh*pow(-1 + sh,-3)*pow(sh,-6) - 
     1369.1359983644659*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-6) - 1.*lz*
      (-1369.1359983644659*Lsh*pow(-1 + sh,-3)*pow(sh,-6) - 
        0.001266452064939196*pow(-1 + sh,-2)*pow(sh,-14)*
         (315. + 4635.*sh + 31515.*pow(sh,2) + 
           130299.*pow(sh,3) + 359619.*pow(sh,4) + 
           665379.*pow(sh,5) + 6.6151919e7*pow(sh,6) - 
           1.35470551e8*pow(sh,7) + 6.7113242e7*pow(sh,8) - 
           941808.*pow(sh,9) + 284172.*pow(sh,10) + 
           360612.*pow(sh,11) + 176862.*pow(sh,12) + 
           48090.*pow(sh,13) + 4620.*pow(sh,14))) - 
     0.002532904129878392*Lsh*pow(-1 + sh,-10)*pow(sh,-14)*
      (315. + 2115.*sh + 3255.*pow(sh,2) - 
        9681.*pow(sh,3) - 37863.*pow(sh,4) - 
        21231.*pow(sh,5) + 3.2813515e7*pow(sh,6) - 
        3.294172e8*pow(sh,7) - 
        39.*(-3.8321329e7 + 13860.*Lshb)*pow(sh,8) + 
        42.*(-9.5458711e7 + 90090.*Lshb)*pow(sh,9) - 
        42.*(-1.67531213e8 + 270270.*Lshb)*pow(sh,10) + 
        420.*(-2.0098649e7 + 45045.*Lshb)*pow(sh,11) - 
        2100.*(-3.338711e6 + 9009.*Lshb)*pow(sh,12) + 
        84.*(-4.7391601e7 + 135135.*Lshb)*pow(sh,13) - 
        21.*(-7.0412477e7 + 180180.*Lshb)*pow(sh,14) + 
        (-3.24500326e8 + 540540.*Lshb)*pow(sh,15) + 
        3.1967803e7*pow(sh,16)) - 
     1.507681029689519e-6*pow(-1 + sh,-9)*pow(sh,-14)*
      (-70875. - 6750.*sh + 2.654475e6*pow(sh,2) + 
        9.126108e6*pow(sh,3) + 678627.*pow(sh,4) - 
        4.643019e7*pow(sh,5) + 1.5345996055e10*pow(sh,6) - 
        1.4348857176e11*pow(sh,7) + 
        5.91466492647e11*pow(sh,8) - 
        1.513512e8*pow(3.141592653589793,2)*pow(-1 + sh,6)*
         pow(sh,8) - 1.415943215622e12*pow(sh,9) + 
        2.178821872845e12*pow(sh,10) - 
        2.24337645648e12*pow(sh,11) + 
        1.552421630265e12*pow(sh,12) - 
        7.00737702894e11*pow(sh,13) + 
        1.89129808485e11*pow(sh,14) - 
        2.3911342252e10*pow(sh,15) + 
        1.14148692e9*pow(sh,16) - 2.22118512e9*pow(sh,17) + 
        2.487344244e9*pow(sh,18) - 
        1.56858156e9*pow(sh,19) + 5.01486552e8*pow(sh,20) - 
        3.056844e7*pow(sh,21) - 1.397088e7*pow(sh,22)))*
   pow(z,8);
else
res += (40161.85009597605 + 403454.99326336605*(1. - 1.*sh) + 
     2.1866803584763454e6*pow(1. - 1.*sh,2) + 
     8.483425144271815e6*pow(1. - 1.*sh,3) + 
     log(muh)*(-30963.537193781 - 
        247708.297550248*(1. - 1.*sh) - 
        1.114687338976116e6*pow(1. - 1.*sh,2) - 
        3.71562446325372e6*pow(1. - 1.*sh,3) - 
        1.021796727394773e7*pow(1. - 1.*sh,4)) + 
     2.6489409680208746e7*pow(1. - 1.*sh,4) + 
     log(z)*(97097.39806997219 + 
        770481.1057763142*(1. - 1.*sh) + 
        3.461164952904078e6*pow(1. - 1.*sh,2) + 
        1.1560034432357585e7*pow(1. - 1.*sh,3) + 
        3.1932028892972782e7*pow(1. - 1.*sh,4)))*pow(z,8);

if(17<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(18<=maxpow)
if(sh<.900001)
res += (-102228.82121121346*lmu*pow(sh,-9) - 
     3993.313328563026*Li2sh*pow(-1 + sh,-3)*pow(sh,-7) - 
     3993.313328563026*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-7) - 1.*lz*
      (-3993.313328563026*Lsh*pow(-1 + sh,-3)*pow(sh,-7) - 
        0.0036938185227393216*pow(-1 + sh,-2)*pow(sh,-16)*
         (84. + 1407.*sh + 11019.*pow(sh,2) + 
           53355.*pow(sh,3) + 177339.*pow(sh,4) + 
           420771.*pow(sh,5) + 695955.*pow(sh,6) + 
           8.0686627e7*pow(sh,7) - 1.65305039e8*pow(sh,8) + 
           8.25115e7*pow(sh,9) - 1.2204e6*pow(sh,10) + 
           196344.*pow(sh,11) + 374004.*pow(sh,12) + 
           218268.*pow(sh,13) + 79164.*pow(sh,14) + 
           17172.*pow(sh,15) + 1350.*pow(sh,16))) - 
     0.0036938185227393216*Lsh*pow(-1 + sh,-11)*pow(sh,-16)*
      (-168. - 1302.*sh - 2760.*pow(sh,2) + 
        4440.*pow(sh,3) + 27552.*pow(sh,4) + 
        26796.*pow(sh,5) - 59136.*pow(sh,6) - 
        8.0178328e7*pow(sh,7) + 8.85522242e8*pow(sh,8) + 
        (-4.455681973e9 + 1.08108e6*Lshb)*pow(sh,9) - 
        36.*(-3.73310921e8 + 240240.*Lshb)*pow(sh,10) + 
        55440.*(-486509. + 546.*Lshb)*pow(sh,11) - 
        504.*(-7.5023647e7 + 120120.*Lshb)*pow(sh,12) + 
        84.*(-4.49774219e8 + 900900.*Lshb)*pow(sh,13) - 
        240.*(-1.12105241e8 + 252252.*Lshb)*pow(sh,14) + 
        24.*(-5.57582173e8 + 1.26126e6*Lshb)*pow(sh,15) + 
        (4.426935664e9 - 8.64864e6*Lshb)*pow(sh,16) + 
        (-8.76740327e8 + 1.08108e6*Lshb)*pow(sh,17) + 
        7.8847504e7*pow(sh,18)) - 
     2.9316020021740647e-6*pow(-1 + sh,-10)*pow(sh,-16)*
      (24990. + 3675.*sh - 1.155555e6*pow(sh,2) - 
        4.697175e6*pow(sh,3) - 2.300739e6*pow(sh,4) + 
        2.4304707e7*pow(sh,5) + 4.9414911e7*pow(sh,6) - 
        3.5555744717e10*pow(sh,7) + 
        3.63795694607e11*pow(sh,8) - 
        1.673813526981e12*pow(sh,9) - 
        2.270268e8*pow(3.141592653589793,2)*pow(-1 + sh,7)*
         pow(sh,9) + 4.554015894201e12*pow(sh,10) - 
        8.127350542815e12*pow(sh,11) + 
        9.960251835135e12*pow(sh,12) - 
        8.507649883005e12*pow(sh,13) + 
        5.015942498283e12*pow(sh,14) - 
        1.962379873869e12*pow(sh,15) + 
        4.63995107234e11*pow(sh,16) - 
        5.1382668638e10*pow(sh,17) - 
        1.45210023e9*pow(sh,18) + 
        4.602427326e9*pow(sh,19) - 
        6.429483144e9*pow(sh,20) + 
        5.36052951e9*pow(sh,21) - 2.64447351e9*pow(sh,22) + 
        6.66882918e8*pow(sh,23) - 2.7794799e7*pow(sh,24) - 
        1.513512e7*pow(sh,25)))*pow(z,9);
else
res += (162348.40292881487 + 1.7529724360976778e6*(1. - 1.*sh) + 
     1.0256186898134898e7*pow(1. - 1.*sh,2) + 
     4.2955517822645485e7*pow(1. - 1.*sh,3) + 
     log(muh)*(-102228.82121121346 - 
        920059.3909009212*(1. - 1.*sh) - 
        4.600296954504606e6*pow(1. - 1.*sh,2) - 
        1.686775549985022e7*pow(1. - 1.*sh,3) - 
        5.060326649955066e7*pow(1. - 1.*sh,4)) + 
     1.4446294675132388e8*pow(1. - 1.*sh,4) + 
     log(z)*(344809.38943874295 + 
        3.08210039661968e6*(1. - 1.*sh) + 
        1.5391563066319158e7*pow(1. - 1.*sh,2) + 
        5.6559239118621774e7*pow(1. - 1.*sh,3) + 
        1.7045200046472126e8*pow(1. - 1.*sh,4)))*pow(z,9);

if(19<=maxpow)
if(sh<.900001)
res += 0.;
else
res += 0.;

if(20<=maxpow)
if(sh<.900001)
res += (-345022.27158784546*lmu*pow(sh,-10) - 
     12068.680281879368*Li2sh*pow(-1 + sh,-3)*pow(sh,-8) - 
     12068.680281879368*pow(Lsh,2)*pow(-1 + sh,-3)*
      pow(sh,-8) - 1.*lz*
      (-12068.680281879368*Lsh*pow(-1 + sh,-3)*pow(sh,-8) - 
        0.0004925091363652429*pow(-1 + sh,-2)*pow(sh,-18)*
         (504. + 9464.*sh + 83804.*pow(sh,2) + 
           463964.*pow(sh,3) + 1.792004e6*pow(sh,4) + 
           5.082116e6*pow(sh,5) + 1.0736996e7*pow(sh,6) + 
           1.6220516e7*pow(sh,7) + 
           2.181841484e9*pow(sh,8) - 
           4.46987794e9*pow(sh,9) + 
           2.242757169e9*pow(sh,10) - 
           3.3805539e7*pow(sh,11) + 2.425761e6*pow(sh,12) + 
           8.640081e6*pow(sh,13) + 5.776731e6*pow(sh,14) + 
           2.476035e6*pow(sh,15) + 730935.*pow(sh,16) + 
           132615.*pow(sh,17) + 8820.*pow(sh,18))) - 
     0.0004925091363652429*Lsh*pow(-1 + sh,-12)*pow(sh,-18)*
      (1008. + 8848.*sh + 23688.*pow(sh,2) - 
        17352.*pow(sh,3) - 212592.*pow(sh,4) - 
        311184.*pow(sh,5) + 400176.*pow(sh,6) + 
        1.492176e6*pow(sh,7) + 2.168707464e9*pow(sh,8) - 
        2.614996692e10*pow(sh,9) - 
        39.*(-3.707091121e9 + 628320.*Lshb)*pow(sh,10) + 
        9.*(-5.3800645531e10 + 2.450448e7*Lshb)*
         pow(sh,11) - 36.*
         (-3.0370262471e10 + 2.450448e7*Lshb)*pow(sh,12) + 
        120120.*(-1.4593549e7 + 17136.*Lshb)*pow(sh,13) - 
        1008.*(-2.029981021e9 + 3.06306e6*Lshb)*
         pow(sh,14) + 504.*
         (-3.476232167e9 + 6.12612e6*Lshb)*pow(sh,15) - 
        2352.*(-4.64302499e8 + 875160.*Lshb)*pow(sh,16) + 
        72.*(-6.711321751e9 + 1.225224e7*Lshb)*pow(sh,17) - 
        18.*(-8.004613297e9 + 1.225224e7*Lshb)*pow(sh,18) + 
        (-2.5997681938e10 + 2.450448e7*Lshb)*pow(sh,19) + 
        2.147289408e9*pow(sh,20)) + 
     1.95440133478271e-7*pow(-1 + sh,-11)*pow(sh,-18)*
      (268128. + 50176.*sh - 1.5037316e7*pow(sh,2) - 
        7.0758368e7*pow(sh,3) - 6.454424e7*pow(sh,4) + 
        3.47363296e8*pow(sh,5) + 9.86787592e8*pow(sh,6) + 
        3.5646688e7*pow(sh,7) - 
        2.256631448624e12*pow(sh,8) + 
        2.5235654405248e13*pow(sh,9) - 
        1.28349595677322e14*pow(sh,10) + 
        1.02918816e10*pow(3.141592653589793,2)*
         pow(-1 + sh,8)*pow(sh,10) + 
        3.91335165488006e14*pow(sh,11) - 
        7.95205485397036e14*pow(sh,12) + 
        1.131873241929248e15*pow(sh,13) - 
        1.152918562112926e15*pow(sh,14) + 
        8.41687395958136e14*pow(sh,15) - 
        4.32532523359468e14*pow(sh,16) + 
        1.49507294517008e14*pow(sh,17) - 
        3.1460926993849e13*pow(sh,18) + 
        3.102547096368e12*pow(sh,19) - 
        9.5864935068e10*pow(sh,20) + 
        2.69818915464e11*pow(sh,21) - 
        4.54966309854e11*pow(sh,22) + 
        4.78236408048e11*pow(sh,23) - 
        3.2126306742e11*pow(sh,24) + 
        1.3173020316e11*pow(sh,25) - 
        2.7741591765e10*pow(sh,26) + 
        8.0713269e8*pow(sh,27) + 5.189184e8*pow(sh,28)))*
   pow(z,10);
else
res += (644254.0137035465 + 7.493223537446329e6*(1. - 1.*sh) + 
     4.720371172464203e7*pow(1. - 1.*sh,2) + 
     2.125124872327622e8*pow(1. - 1.*sh,3) + 
     log(muh)*(-345022.27158784546 - 
        3.4502227158784545e6*(1. - 1.*sh) - 
        1.8976224937331498e7*pow(1. - 1.*sh,2) - 
        7.590489974932599e7*pow(1. - 1.*sh,3) - 
        2.466909241853095e8*pow(1. - 1.*sh,4)) + 
     7.661513926733323e8*pow(1. - 1.*sh,4) + 
     log(z)*(1.2414164251232008e6 + 
        1.2341289851214426e7*(1. - 1.*sh) + 
        6.781685298675093e7*pow(1. - 1.*sh,2) + 
        2.718874874350479e8*pow(1. - 1.*sh,3) + 
        8.876628109013227e8*pow(1. - 1.*sh,4)))*pow(z,10);

}return res;
}


double DeltaF_29re(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);


double res=0;

if(sh<0.4)
res = 0.06772486772486773*(0.6666666666666666 + lmu - 0.5*lz)*
   (105. + pow(sh,3)*pow(z,-3) + 4.5*pow(sh,2)*pow(z,-2) + 
     21.*sh*pow(z,-1));
else{if(0<=maxpow)
res += 0.;

if(1<=maxpow)
res += 0.;

if(2<=maxpow)
res += (-28.444444444444443*pow(sh,-1) - 
     42.666666666666664*lmu*pow(sh,-1) + 
     21.333333333333332*lz*pow(sh,-1))*pow(z,1);

if(3<=maxpow)
res += 0.;

if(4<=maxpow)
res += (-56.888888888888886*Lsh*pow(sh,-2) - 
     85.33333333333333*lmu*Lsh*pow(sh,-2) - 
     42.666666666666664*pow(lz,2)*pow(sh,-2) - 
     1.*lz*(-56.888888888888886*pow(sh,-2) - 
        85.33333333333333*lmu*pow(sh,-2) - 
        42.666666666666664*Lsh*pow(sh,-2)))*pow(z,2);

if(5<=maxpow)
res += 0.;

if(6<=maxpow)
res += (113.77777777777777*pow(sh,-3) - 
     113.77777777777777*Lsh*pow(sh,-3) - 
     85.33333333333333*pow(lz,2)*pow(sh,-3) - 
     1.*lz*(-28.444444444444443*pow(sh,-3) - 
        170.66666666666666*lmu*pow(sh,-3) - 
        85.33333333333333*Lsh*pow(sh,-3)) - 
     1.*lmu*(-170.66666666666666*pow(sh,-3) + 
        170.66666666666666*Lsh*pow(sh,-3)))*pow(z,3);

if(7<=maxpow)
res += 0.;

if(8<=maxpow)
res += (398.22222222222223*pow(sh,-4) - 
     341.3333333333333*Lsh*pow(sh,-4) - 
     256.*pow(lz,2)*pow(sh,-4) - 
     1.*lz*(-42.666666666666664*pow(sh,-4) - 
        512.*lmu*pow(sh,-4) - 256.*Lsh*pow(sh,-4)) - 
     1.*lmu*(-597.3333333333334*pow(sh,-4) + 
        512.*Lsh*pow(sh,-4)))*pow(z,4);

if(9<=maxpow)
res += 0.;

if(10<=maxpow)
res += (1403.2592592592594*pow(sh,-5) - 
     1137.7777777777778*Lsh*pow(sh,-5) - 
     853.3333333333334*pow(lz,2)*pow(sh,-5) - 
     1.*lz*(-85.33333333333333*pow(sh,-5) - 
        1706.6666666666667*lmu*pow(sh,-5) - 
        853.3333333333334*Lsh*pow(sh,-5)) - 
     1.*lmu*(-2104.8888888888887*pow(sh,-5) + 
        1706.6666666666667*Lsh*pow(sh,-5)))*pow(z,5);

if(11<=maxpow)
res += 0.;

if(12<=maxpow)
res += (5053.62962962963*pow(sh,-6) - 
     3982.222222222222*Lsh*pow(sh,-6) - 
     2986.6666666666665*pow(lz,2)*pow(sh,-6) - 
     1.*lz*(-192.*pow(sh,-6) - 
        5973.333333333333*lmu*pow(sh,-6) - 
        2986.6666666666665*Lsh*pow(sh,-6)) - 
     1.*lmu*(-7580.444444444444*pow(sh,-6) + 
        5973.333333333333*Lsh*pow(sh,-6)))*pow(z,6);

if(13<=maxpow)
res += 0.;

if(14<=maxpow)
res += (18511.644444444446*pow(sh,-7) - 14336.*Lsh*pow(sh,-7) - 
     10752.*pow(lz,2)*pow(sh,-7) - 
     1.*lz*(-452.26666666666665*pow(sh,-7) - 
        21504.*lmu*pow(sh,-7) - 10752.*Lsh*pow(sh,-7)) - 
     1.*lmu*(-27767.466666666667*pow(sh,-7) + 
        21504.*Lsh*pow(sh,-7)))*pow(z,7);

if(15<=maxpow)
res += 0.;

if(16<=maxpow)
res += (68672.47407407407*pow(sh,-8) - 
     52565.333333333336*Lsh*pow(sh,-8) - 
     39424.*pow(lz,2)*pow(sh,-8) - 
     1.*lz*(-1060.9777777777779*pow(sh,-8) - 
        78848.*lmu*pow(sh,-8) - 39424.*Lsh*pow(sh,-8)) - 
     1.*lmu*(-103008.71111111112*pow(sh,-8) + 
        78848.*Lsh*pow(sh,-8)))*pow(z,8);

if(17<=maxpow)
res += 0.;

if(18<=maxpow)
res += (257214.71322751322*pow(sh,-9) - 
     195242.66666666666*Lsh*pow(sh,-9) - 
     146432.*pow(lz,2)*pow(sh,-9) - 
     1.*lz*(-2331.631746031746*pow(sh,-9) - 
        292864.*lmu*pow(sh,-9) - 146432.*Lsh*pow(sh,-9)) - 
     1.*lmu*(-385822.06984126987*pow(sh,-9) + 
        292864.*Lsh*pow(sh,-9)))*pow(z,9);

if(19<=maxpow)
res += 0.;

if(20<=maxpow)
res += (970656.5079365079*pow(sh,-10) - 732160.*Lsh*pow(sh,-10) - 
     549120.*pow(lz,2)*pow(sh,-10) - 
     1.*lz*(-4167.619047619048*pow(sh,-10) - 
        1.09824e6*lmu*pow(sh,-10) - 549120.*Lsh*pow(sh,-10))
       - 1.*lmu*(-1.455984761904762e6*pow(sh,-10) + 
        1.09824e6*Lsh*pow(sh,-10)))*pow(z,10);

}return res;
}


double DeltaF_29im(double muh, double z, double sh, int maxpow=20)
{
double lz = log(z);
double lmu = log(muh);
double Lsh = log(sh);
double Lshb = log(1-sh);


double res=0;

if(sh<0.4)
res = 0.;
else{if(0<=maxpow)
res += 0.;

if(1<=maxpow)
res += 0.;

if(2<=maxpow)
res += 0.;

if(3<=maxpow)
res += 0.;

if(4<=maxpow)
res += (178.72171540421934*pow(sh,-2) + 
     268.082573106329*lmu*pow(sh,-2) - 
     134.0412865531645*lz*pow(sh,-2))*pow(z,2);

if(5<=maxpow)
res += 0.;

if(6<=maxpow)
res += (357.4434308084387*pow(sh,-3) + 
     536.165146212658*lmu*pow(sh,-3) - 
     268.082573106329*lz*pow(sh,-3))*pow(z,3);

if(7<=maxpow)
res += 0.;

if(8<=maxpow)
res += (1072.330292425316*pow(sh,-4) + 
     1608.495438637974*lmu*pow(sh,-4) - 
     804.247719318987*lz*pow(sh,-4))*pow(z,4);

if(9<=maxpow)
res += 0.;

if(10<=maxpow)
res += (3574.434308084387*pow(sh,-5) + 
     5361.651462126581*lmu*pow(sh,-5) - 
     2680.8257310632903*lz*pow(sh,-5))*pow(z,5);

if(11<=maxpow)
res += 0.;

if(12<=maxpow)
res += (12510.520078295354*pow(sh,-6) + 
     18765.78011744303*lmu*pow(sh,-6) - 
     9382.890058721516*lz*pow(sh,-6))*pow(z,6);

if(13<=maxpow)
res += 0.;

if(14<=maxpow)
res += (45037.872281863274*pow(sh,-7) + 
     67556.80842279491*lmu*pow(sh,-7) - 
     33778.40421139746*lz*pow(sh,-7))*pow(z,7);

if(15<=maxpow)
res += 0.;

if(16<=maxpow)
res += (165138.86503349867*pow(sh,-8) + 
     247708.297550248*lmu*pow(sh,-8) - 
     123854.148775124*lz*pow(sh,-8))*pow(z,8);

if(17<=maxpow)
res += 0.;

if(18<=maxpow)
res += (613372.9272672808*pow(sh,-9) + 
     920059.3909009212*lmu*pow(sh,-9) - 
     460029.6954504606*lz*pow(sh,-9))*pow(z,9);

if(19<=maxpow)
res += 0.;

if(20<=maxpow)
res += (2.300148477252303e6*pow(sh,-10) + 
     3.4502227158784545e6*lmu*pow(sh,-10) - 
     1.7251113579392273e6*lz*pow(sh,-10))*pow(z,10);

}return res;
}


#endif



==> c++/hpl.h <==
#ifndef hpl_h
#define hpl_h

#include <limits>
#include <cmath>
#include <complex>
using namespace std;
typedef complex<double> cd;

const numeric_limits<double> nld = *new numeric_limits<double>;

inline cd operator*(int i, cd x) {return (double)i*x;}
inline cd operator*(cd x, int i) {return (double)i*x;}

inline cd hpl_base(int i, cd x){
if(i==0&&norm(x)<nld.min()) return log(nld.min());
if(i==0) return log(x);
if(i==1&&norm(x)<nld.epsilon()) return x;
if(i==1) return -log(1.-x);
}

inline cd hpl_base(int i1, int i2, cd x){
cd u;if(norm(x)<nld.epsilon()) u = -x;
   else u = log(1.-x);

if(i1==0&&i2==1) return 
-1.*u - 0.25*pow(u,2) - 0.027777777777777776*pow(u,3) + 
   0.0002777777777777778*pow(u,5) - 
   4.72411186696901e-6*pow(u,7) + 
   9.185773074661964e-8*pow(u,9) - 
   1.8978869988971e-9*pow(u,11) + 
   4.0647616451442256e-11*pow(u,13) - 
   8.921691020456452e-13*pow(u,15) + 
   1.9939295860721074e-14*pow(u,17) - 
   4.518980029619918e-16*pow(u,19) + 
   1.0356517612181247e-17*pow(u,21);
}

inline cd hpl_base(int i1, int i2, int i3, cd x){
cd u;if(norm(x)<nld.epsilon()) u = -x;
   else u = log(1.-x);

if(i1==0&&i2==0&&i3==1)
return 
-1.*u - 0.375*pow(u,2) - 0.0787037037037037*pow(u,3) - 
   0.008680555555555556*pow(u,4) - 
   0.00012962962962962963*pow(u,5) + 
   0.00008101851851851852*pow(u,6) + 
   3.4193571608537595e-6*pow(u,7) - 
   1.328656462585034e-6*pow(u,8) - 
   8.660871756109851e-8*pow(u,9) + 
   2.52608759553204e-8*pow(u,10) + 
   2.144694468364065e-9*pow(u,11) - 
   5.140110622012979e-10*pow(u,12) - 
   5.24958211460083e-11*pow(u,13) + 
   1.0887754406636318e-11*pow(u,14) + 
   1.2779396094493695e-12*pow(u,15) - 
   2.369824177308745e-13*pow(u,16) - 
   3.104357887965462e-14*pow(u,17) + 
   5.261758629912506e-15*pow(u,18) + 
   7.538479549949265e-16*pow(u,19) - 
   1.1862322577752286e-16*pow(u,20) - 
   1.8316979965491384e-17*pow(u,21);
if(i1==0&&i2==1&&i3==1)
return 
0.25*pow(u,2) + 0.08333333333333333*pow(u,3) + 
   0.010416666666666666*pow(u,4) - 
   0.00011574074074074075*pow(u,6) + 
   2.066798941798942e-6*pow(u,8) - 
   4.1335978835978836e-8*pow(u,10) + 
   8.698648744945042e-10*pow(u,12) - 
   1.887210763816962e-11*pow(u,14) + 
   4.182042665838962e-13*pow(u,16) - 
   9.415778600896063e-15*pow(u,18) + 
   2.146515514069461e-16*pow(u,20);
}

inline cd hpl_base(int i1, int i2, int i3, int i4, cd x){
cd u;if(norm(x)<nld.epsilon()) u = -x;
   else u = log(1.-x);

if(i1==0&&i2==0&&i3==0&&i4==1)
return 
-1.*u - 0.4375*pow(u,2) - 0.11651234567901235*pow(u,3) - 
   0.019820601851851853*pow(u,4) - 
   0.001927932098765432*pow(u,5) - 
   0.000031057098765432096*pow(u,6) + 
   0.000015624009114857836*pow(u,7) + 
   8.485123546773206e-7*pow(u,8) - 
   2.290961660318971e-7*pow(u,9) - 
   2.1832614218526917e-8*pow(u,10) + 
   3.882824879172015e-9*pow(u,11) + 
   5.446292103220332e-10*pow(u,12) - 
   6.960805210682725e-11*pow(u,13) - 
   1.3375737686445216e-11*pow(u,14) + 
   1.2784852685266572e-12*pow(u,15) + 
   3.260562858024892e-13*pow(u,16) - 
   2.364757116861826e-14*pow(u,17) - 
   7.923135122031162e-15*pow(u,18) + 
   4.3452915709984186e-16*pow(u,19) + 
   1.923627006253592e-16*pow(u,20) - 
   7.812414333195955e-18*pow(u,21);
if(i1==0&&i2==1&&i3==0&&i4==1)
return 
0.25*pow(u,2) + 0.1111111111111111*pow(u,3) + 
   0.022569444444444444*pow(u,4) + 
   0.0020833333333333333*pow(u,5) - 
   0.000027006172839506174*pow(u,6) - 
   0.00001984126984126984*pow(u,7) + 
   4.527273872511968e-7*pow(u,8) + 
   3.389987682315725e-7*pow(u,9) - 
   7.939132443100697e-9*pow(u,10) - 
   6.6805622361177916e-9*pow(u,11) + 
   1.4490216610627064e-10*pow(u,12) + 
   1.39908336457158e-10*pow(u,13) - 
   2.7425719106565973e-12*pow(u,14) - 
   3.032441227329819e-12*pow(u,15) + 
   5.358569182999823e-14*pow(u,16) + 
   6.724068599976371e-14*pow(u,17) - 
   1.0756816626218996e-15*pow(u,18) - 
   1.5158529016922455e-15*pow(u,19) + 
   2.208955024323606e-17*pow(u,20) + 
   3.460964863954937e-17*pow(u,21);
if(i1==0&&i2==1&&i3==1&&i4==1)
return 
-0.05555555555555555*pow(u,3) - 
   0.020833333333333332*pow(u,4) - 
   0.002777777777777778*pow(u,5) + 
   0.00003306878306878307*pow(u,7) - 
   6.123848716441309e-7*pow(u,9) + 
   1.252605419272086e-8*pow(u,11) - 
   2.6765073061369356e-10*pow(u,13) + 
   5.871322376319437e-12*pow(u,15) - 
   1.312013385361243e-13*pow(u,17) + 
   2.97340376870402e-15*pow(u,19) - 
   6.814334965299877e-17*pow(u,21);
}

inline cd hpl(int i, cd x){
if(i==0&&norm(x)<nld.min()) return log(nld.min());
if(i==0) return log(x);
if(i==1&&norm(x)<nld.epsilon()) return x;
if(i==1) return -log(1.-x);
}

inline cd hpl(int i1, int i2, cd x){
const double Pi = M_PI;
if(i1==0&&i2==0){
if(norm(x)>1) return
pow(hpl(0,1./x),2)/2.;
if(real(x)>.5) return
pow(hpl(1,1. - x),2)/2.;
return 
pow(hpl_base(0,x),2)/2.;
}
if(i1==0&&i2==1){
if(norm(x)>1) return
Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + pow(Pi,2)/3. - 
   pow(hpl(0,1./x),2)/2.;
if(real(x)>.5) return
hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + pow(Pi,2)/6.;
return 
hpl_base(0,1,x);
}
if(i1==1&&i2==0){
if(norm(x)>1) return
Pi*cd(0,1)*hpl(0,1./x) - 
   hpl(0,1./x)*(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x)) + 
   hpl(0,1,1./x) - pow(Pi,2)/3. + pow(hpl(0,1./x),2)/2.;
if(real(x)>.5) return
hpl(0,1,1. - x) - pow(Pi,2)/6.;
return 
hpl_base(0,x)*hpl_base(1,x) - hpl_base(0,1,x);
}
if(i1==1&&i2==1){
if(norm(x)>1) return
pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),2)/2.;
if(real(x)>.5) return
pow(hpl(0,1. - x),2)/2.;
return 
pow(hpl_base(1,x),2)/2.;
}
}

inline cd hpl(int i1, int i2, int i3, cd x){
const double Pi = M_PI;
if(i1==0&&i2==0&&i3==0){
if(norm(x)>1) return
-pow(hpl(0,1./x),3)/6.;
if(real(x)>.5) return
-pow(hpl(1,1. - x),3)/6.;
return 
pow(hpl_base(0,x),3)/6.;
}
if(i1==0&&i2==0&&i3==1){
if(norm(x)>1) return
hpl(0,0,1,1./x) - (hpl(0,1./x)*pow(Pi,2))/3. + 
   Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + pow(hpl(0,1./x),3)/6.;
if(real(x)>.5) return
1.2020569031595942 + hpl(1,1. - x)*hpl(0,1,1. - x) - 
   hpl(0,1,1,1. - x) - (hpl(1,1. - x)*pow(Pi,2))/6. - 
   (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.;
return 
hpl_base(0,0,1,x);
}
if(i1==0&&i2==1&&i3==0){
if(norm(x)>1) return
-(hpl(0,1./x)*(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.)) - 
   2*(hpl(0,0,1,1./x) - (hpl(0,1./x)*pow(Pi,2))/3. + 
      Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
      pow(hpl(0,1./x),3)/6.);
if(real(x)>.5) return
-(hpl(1,1. - x)*(hpl(0,1. - x)*hpl(1,1. - x) - 
        hpl(0,1,1. - x) + pow(Pi,2)/6.)) - 
   2*(1.2020569031595942 + hpl(1,1. - x)*hpl(0,1,1. - x) - 
      hpl(0,1,1,1. - x) - (hpl(1,1. - x)*pow(Pi,2))/6. - 
      (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.);
return 
hpl_base(0,x)*hpl_base(0,1,x) - 2*hpl_base(0,0,1,x);
}
if(i1==0&&i2==1&&i3==1){
if(norm(x)>1) return
1.2020569031595942 + Pi*cd(0,-1)*hpl(0,1,1./x) - 
   hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
   hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
   cd(0,0.16666666666666666)*pow(Pi,3) + 
   Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - pow(hpl(0,1./x),3)/6.;
if(real(x)>.5) return
1.2020569031595942 + hpl(0,1. - x)*hpl(0,1,1. - x) - 
   hpl(0,0,1,1. - x) - (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/
    2.;
return 
hpl_base(0,1,1,x);
}
if(i1==1&&i2==0&&i3==0){
if(norm(x)>1) return
hpl(0,0,1,1./x) - (hpl(0,1./x)*pow(Pi,2))/3. + 
   hpl(0,1./x)*(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
      pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.) + 
   Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
   ((Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
      pow(hpl(0,1./x),2))/2. + pow(hpl(0,1./x),3)/6.;
if(real(x)>.5) return
1.2020569031595942 + hpl(1,1. - x)*hpl(0,1,1. - x) - 
   hpl(0,1,1,1. - x) + hpl(1,1. - x)*
    (hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
      pow(Pi,2)/6.) - (hpl(1,1. - x)*pow(Pi,2))/6. - 
   hpl(0,1. - x)*pow(hpl(1,1. - x),2);
return 
-(hpl_base(0,x)*hpl_base(0,1,x)) + hpl_base(0,0,1,x) + 
   (hpl_base(1,x)*pow(hpl_base(0,x),2))/2.;
}
if(i1==1&&i2==0&&i3==1){
if(norm(x)>1) return
(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
      pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.) - 
   2*(1.2020569031595942 + Pi*cd(0,-1)*hpl(0,1,1./x) - 
      hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
      hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
      cd(0,0.16666666666666666)*pow(Pi,3) + 
      Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
      pow(hpl(0,1./x),3)/6.);
if(real(x)>.5) return
-(hpl(0,1. - x)*(hpl(0,1. - x)*hpl(1,1. - x) - 
        hpl(0,1,1. - x) + pow(Pi,2)/6.)) - 
   2*(1.2020569031595942 + hpl(0,1. - x)*hpl(0,1,1. - x) - 
      hpl(0,0,1,1. - x) - 
      (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.);
return 
hpl_base(1,x)*hpl_base(0,1,x) - 2*hpl_base(0,1,1,x);
}
if(i1==1&&i2==1&&i3==0){
if(norm(x)>1) return
1.2020569031595942 + Pi*cd(0,-1)*hpl(0,1,1./x) - 
   hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
   hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
   cd(0,0.16666666666666666)*pow(Pi,3) - 
   (Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
      pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.) + 
   Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
   pow(hpl(0,1./x),3)/6. - 
   (hpl(0,1./x)*pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),
       2))/2.;
if(real(x)>.5) return
1.2020569031595942 + hpl(0,1. - x)*hpl(0,1,1. - x) - 
   hpl(0,0,1,1. - x) + hpl(0,1. - x)*
    (hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
      pow(Pi,2)/6.) - hpl(1,1. - x)*pow(hpl(0,1. - x),2);
return 
-(hpl_base(1,x)*hpl_base(0,1,x)) + hpl_base(0,1,1,x) + 
   (hpl_base(0,x)*pow(hpl_base(1,x),2))/2.;
}
if(i1==1&&i2==1&&i3==1){
if(norm(x)>1) return
pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),3)/6.;
if(real(x)>.5) return
-pow(hpl(0,1. - x),3)/6.;
return 
pow(hpl_base(1,x),3)/6.;
}
}

inline cd hpl(int i1, int i2, int i3, int i4, cd x){
const double Pi = M_PI;
if(i1==0&&i2==0&&i3==0&&i4==0){
if(norm(x)>1){
 return
pow(hpl(0,1./x),4)/24.;
}
if(real(x)>.5){
 return
pow(hpl(1,1. - x),4)/24.;
}
return 
pow(hpl_base(0,x),4)/24.;
}
if(i1==0&&i2==0&&i3==0&&i4==1){
if(norm(x)>1){
 return
-hpl(0,0,0,1,1./x) + pow(Pi,4)/45. + 
   (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
   Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
   pow(hpl(0,1./x),4)/24.;
}
if(real(x)>.5){
 return
-1.2020569031595942*hpl(1,1. - x) + 
   hpl(1,1. - x)*hpl(0,1,1,1. - x) - hpl(0,1,1,1,1. - x) + 
   pow(Pi,4)/90. - (hpl(0,1,1. - x)*pow(hpl(1,1. - x),2))/
    2. + (pow(Pi,2)*pow(hpl(1,1. - x),2))/12. + 
   (hpl(0,1. - x)*pow(hpl(1,1. - x),3))/6.;
}
return 
hpl_base(0,0,0,1,x);
}
if(i1==0&&i2==0&&i3==1&&i4==0){
if(norm(x)>1){
 return
-(hpl(0,1./x)*(hpl(0,0,1,1./x) - 
        (hpl(0,1./x)*pow(Pi,2))/3. + 
        Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
        pow(hpl(0,1./x),3)/6.)) - 
   3*(-hpl(0,0,0,1,1./x) + pow(Pi,4)/45. + 
      (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
      Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
      pow(hpl(0,1./x),4)/24.);
}
if(real(x)>.5){
 return
-(hpl(1,1. - x)*(1.2020569031595942 + 
        hpl(1,1. - x)*hpl(0,1,1. - x) - hpl(0,1,1,1. - x) - 
        (hpl(1,1. - x)*pow(Pi,2))/6. - 
        (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.)) - 
   3*(-1.2020569031595942*hpl(1,1. - x) + 
      hpl(1,1. - x)*hpl(0,1,1,1. - x) - 
      hpl(0,1,1,1,1. - x) + pow(Pi,4)/90. - 
      (hpl(0,1,1. - x)*pow(hpl(1,1. - x),2))/2. + 
      (pow(Pi,2)*pow(hpl(1,1. - x),2))/12. + 
      (hpl(0,1. - x)*pow(hpl(1,1. - x),3))/6.);
}
return 
hpl_base(0,x)*hpl_base(0,0,1,x) - 3*hpl_base(0,0,0,1,x);
}
if(i1==0&&i2==0&&i3==1&&i4==1){
if(norm(x)>1){
 return
(-2*(3.7763731361630786*cd(0,2) + 
        2.4041138063191885*hpl(0,1./x) + 
        Pi*cd(0,1)*hpl(0,1./x)*hpl(0,1,1./x) + 
        Pi*cd(0,-2)*hpl(0,0,1,1./x) - 
        2*hpl(0,1./x)*hpl(0,0,1,1./x) + 
        4*hpl(0,0,0,1,1./x) + hpl(0,1,0,1,1./x) - 
        (hpl(0,1,1./x)*pow(Pi,2))/3. + pow(Pi,4)/90. + 
        (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. - 
        (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
        Pi*cd(0,0.16666666666666666)*pow(hpl(0,1./x),3) + 
        pow(hpl(0,1./x),4)/24.) + 
     pow(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
       pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.,2))/4.;
}
if(real(x)>.5){
 return
(-2*(2.4041138063191885*hpl(1,1. - x) + 
        hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) - 
        hpl(0,1,0,1,1. - x) + 
        (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. - 
        (hpl(0,1,1. - x)*pow(Pi,2))/6. + pow(Pi,4)/120. + 
        pow(hpl(0,1,1. - x),2) - 
        2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
           (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/
            2. + (-2*hpl(0,1,0,1,1. - x) + 
              pow(hpl(0,1,1. - x),2))/2.) - 
        2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
           (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/
            2. + (-2*hpl(0,1,0,1,1. - x) + 
              pow(hpl(0,1,1. - x),2))/2.)) + 
     pow(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
       pow(Pi,2)/6.,2))/4.;
}
return 
(-2*hpl_base(0,1,0,1,x) + pow(hpl_base(0,1,x),2))/4.;
}
if(i1==0&&i2==1&&i3==0&&i4==0){
if(norm(x)>1){
 return
((Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + pow(Pi,2)/3. - 
        pow(hpl(0,1./x),2)/2.)*pow(hpl(0,1./x),2) + 
     4*hpl(0,1./x)*(hpl(0,0,1,1./x) - 
        (hpl(0,1./x)*pow(Pi,2))/3. + 
        Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
        pow(hpl(0,1./x),3)/6.) + 
     6*(-hpl(0,0,0,1,1./x) + pow(Pi,4)/45. + 
        (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
        Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
        pow(hpl(0,1./x),4)/24.))/2.;
}
if(real(x)>.5){
 return
((hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.)*pow(hpl(1,1. - x),2) + 
     4*hpl(1,1. - x)*(1.2020569031595942 + 
        hpl(1,1. - x)*hpl(0,1,1. - x) - hpl(0,1,1,1. - x) - 
        (hpl(1,1. - x)*pow(Pi,2))/6. - 
        (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.) + 
     6*(-1.2020569031595942*hpl(1,1. - x) + 
        hpl(1,1. - x)*hpl(0,1,1,1. - x) - 
        hpl(0,1,1,1,1. - x) + pow(Pi,4)/90. - 
        (hpl(0,1,1. - x)*pow(hpl(1,1. - x),2))/2. + 
        (pow(Pi,2)*pow(hpl(1,1. - x),2))/12. + 
        (hpl(0,1. - x)*pow(hpl(1,1. - x),3))/6.))/2.;
}
return 
(-4*hpl_base(0,x)*hpl_base(0,0,1,x) + 6*hpl_base(0,0,0,1,x) + 
     hpl_base(0,1,x)*pow(hpl_base(0,x),2))/2.;
}
if(i1==0&&i2==1&&i3==0&&i4==1){
if(norm(x)>1){
 return
3.7763731361630786*cd(0,2) + 
   2.4041138063191885*hpl(0,1./x) + 
   Pi*cd(0,1)*hpl(0,1./x)*hpl(0,1,1./x) + 
   Pi*cd(0,-2)*hpl(0,0,1,1./x) - 
   2*hpl(0,1./x)*hpl(0,0,1,1./x) + 4*hpl(0,0,0,1,1./x) + 
   hpl(0,1,0,1,1./x) - (hpl(0,1,1./x)*pow(Pi,2))/3. + 
   pow(Pi,4)/90. + (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. - 
   (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
   Pi*cd(0,0.16666666666666666)*pow(hpl(0,1./x),3) + 
   pow(hpl(0,1./x),4)/24.;
}
if(real(x)>.5){
 return
2.4041138063191885*hpl(1,1. - x) + 
   hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) - 
   hpl(0,1,0,1,1. - x) + 
   (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. - 
   (hpl(0,1,1. - x)*pow(Pi,2))/6. + pow(Pi,4)/120. + 
   pow(hpl(0,1,1. - x),2) - 
   2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    - 2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.);
}
return 
hpl_base(0,1,0,1,x);
}
if(i1==0&&i2==1&&i3==1&&i4==0){
if(norm(x)>1){
 return
3.7763731361630786*cd(0,-2) - 
   2.4041138063191885*hpl(0,1./x) + 
   Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
   Pi*cd(0,2)*hpl(0,0,1,1./x) + 
   2*hpl(0,1./x)*hpl(0,0,1,1./x) - 4*hpl(0,0,0,1,1./x) - 
   hpl(0,1,0,1,1./x) + (hpl(0,1,1./x)*pow(Pi,2))/3. - 
   pow(Pi,4)/90. - (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
   (pow(Pi,2)*pow(hpl(0,1./x),2))/6. - 
   hpl(0,1./x)*(1.2020569031595942 + 
      Pi*cd(0,-1)*hpl(0,1,1./x) - 
      hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
      hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
      cd(0,0.16666666666666666)*pow(Pi,3) + 
      Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
      pow(hpl(0,1./x),3)/6.) + 
   Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
   pow(hpl(0,1./x),4)/24. + 
   (2*(3.7763731361630786*cd(0,2) + 
         2.4041138063191885*hpl(0,1./x) + 
         Pi*cd(0,1)*hpl(0,1./x)*hpl(0,1,1./x) + 
         Pi*cd(0,-2)*hpl(0,0,1,1./x) - 
         2*hpl(0,1./x)*hpl(0,0,1,1./x) + 
         4*hpl(0,0,0,1,1./x) + hpl(0,1,0,1,1./x) - 
         (hpl(0,1,1./x)*pow(Pi,2))/3. + pow(Pi,4)/90. + 
         (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. - 
         (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
         Pi*cd(0,0.16666666666666666)*pow(hpl(0,1./x),3) + 
         pow(hpl(0,1./x),4)/24.) - 
      pow(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.,2))/2.;
}
if(real(x)>.5){
 return
-2.4041138063191885*hpl(1,1. - x) - 
   hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) + 
   hpl(0,1,0,1,1. - x) - 
   (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. + 
   (hpl(0,1,1. - x)*pow(Pi,2))/6. - pow(Pi,4)/120. - 
   hpl(1,1. - x)*(1.2020569031595942 + 
      hpl(0,1. - x)*hpl(0,1,1. - x) - hpl(0,0,1,1. - x) - 
      (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.) - 
   pow(hpl(0,1,1. - x),2) + 
   2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    + 2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    + (2*(2.4041138063191885*hpl(1,1. - x) + 
         hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) - 
         hpl(0,1,0,1,1. - x) + 
         (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. - 
         (hpl(0,1,1. - x)*pow(Pi,2))/6. + pow(Pi,4)/120. + 
         pow(hpl(0,1,1. - x),2) - 
         2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
            (2*hpl(0,1,0,1,1. - x) - 
               pow(hpl(0,1,1. - x),2))/2. + 
            (-2*hpl(0,1,0,1,1. - x) + 
               pow(hpl(0,1,1. - x),2))/2.) - 
         2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
            (2*hpl(0,1,0,1,1. - x) - 
               pow(hpl(0,1,1. - x),2))/2. + 
            (-2*hpl(0,1,0,1,1. - x) + 
               pow(hpl(0,1,1. - x),2))/2.)) - 
      pow(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.,2))/2.;
}
return 
hpl_base(0,x)*hpl_base(0,1,1,x) - hpl_base(0,1,0,1,x) + 
   (2*hpl_base(0,1,0,1,x) - pow(hpl_base(0,1,x),2))/2.;
}
if(i1==0&&i2==1&&i3==1&&i4==1){
if(norm(x)>1){
 return
Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
   Pi*cd(0,1)*hpl(0,0,1,1./x) + 
   hpl(0,1./x)*hpl(0,0,1,1./x) + 
   Pi*cd(0,-1)*hpl(0,1,1,1./x) - 
   hpl(0,1./x)*hpl(0,1,1,1./x) - hpl(0,0,0,1,1./x) - 
   hpl(0,1,0,1,1./x)/2. - hpl(0,1,1,1,1./x) + 
   (hpl(0,1,1./x)*pow(Pi,2))/2. + 
   cd(0,0.16666666666666666)*hpl(0,1./x)*pow(Pi,3) - 
   (19*pow(Pi,4))/360. - 
   (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
   (pow(Pi,2)*pow(hpl(0,1./x),2))/4. + 
   Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
   pow(hpl(0,1./x),4)/24. + 
   (2*hpl(0,1,0,1,1./x) - pow(hpl(0,1,1./x),2))/2. + 
   pow(hpl(0,1,1./x),2)/4. + 
   (-2*hpl(0,1,0,1,1./x) + pow(hpl(0,1,1./x),2))/2.;
}
if(real(x)>.5){
 return
hpl(0,1. - x)*hpl(0,0,1,1. - x) - hpl(0,0,0,1,1. - x) + 
   pow(Pi,4)/90. - (hpl(0,1,1. - x)*pow(hpl(0,1. - x),2))/
    2. + (hpl(1,1. - x)*pow(hpl(0,1. - x),3))/6.;
}
return 
hpl_base(0,1,1,1,x);
}
if(i1==1&&i2==0&&i3==0&&i4==0){
if(norm(x)>1){
 return
(-3*(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.)*
      pow(hpl(0,1./x),2) - 
     6*hpl(0,1./x)*(hpl(0,0,1,1./x) - 
        (hpl(0,1./x)*pow(Pi,2))/3. + 
        Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
        pow(hpl(0,1./x),3)/6.) - 
     (Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
      pow(hpl(0,1./x),3) - 
     6*(-hpl(0,0,0,1,1./x) + pow(Pi,4)/45. + 
        (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
        Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
        pow(hpl(0,1./x),4)/24.))/6.;
}
if(real(x)>.5){
 return
(-3*(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.)*pow(hpl(1,1. - x),2) - 
     6*hpl(1,1. - x)*(1.2020569031595942 + 
        hpl(1,1. - x)*hpl(0,1,1. - x) - hpl(0,1,1,1. - x) - 
        (hpl(1,1. - x)*pow(Pi,2))/6. - 
        (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.) + 
     hpl(0,1. - x)*pow(hpl(1,1. - x),3) - 
     6*(-1.2020569031595942*hpl(1,1. - x) + 
        hpl(1,1. - x)*hpl(0,1,1,1. - x) - 
        hpl(0,1,1,1,1. - x) + pow(Pi,4)/90. - 
        (hpl(0,1,1. - x)*pow(hpl(1,1. - x),2))/2. + 
        (pow(Pi,2)*pow(hpl(1,1. - x),2))/12. + 
        (hpl(0,1. - x)*pow(hpl(1,1. - x),3))/6.))/6.;
}
return 
(6*hpl_base(0,x)*hpl_base(0,0,1,x) - 6*hpl_base(0,0,0,1,x) - 
     3*hpl_base(0,1,x)*pow(hpl_base(0,x),2) + hpl_base(1,x)*pow(hpl_base(0,x),3)
     )/6.;
}
if(i1==1&&i2==0&&i3==0&&i4==1){
if(norm(x)>1){
 return
3.7763731361630786*cd(0,-2) - 
   2.4041138063191885*hpl(0,1./x) + 
   Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
   Pi*cd(0,2)*hpl(0,0,1,1./x) + 
   2*hpl(0,1./x)*hpl(0,0,1,1./x) - 4*hpl(0,0,0,1,1./x) - 
   hpl(0,1,0,1,1./x) + (hpl(0,1,1./x)*pow(Pi,2))/3. - 
   pow(Pi,4)/90. - (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
   (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
   (Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (hpl(0,0,1,1./x) - (hpl(0,1./x)*pow(Pi,2))/3. + 
      Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
      pow(hpl(0,1./x),3)/6.) + 
   Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
   pow(hpl(0,1./x),4)/24. + 
   (2*(3.7763731361630786*cd(0,2) + 
         2.4041138063191885*hpl(0,1./x) + 
         Pi*cd(0,1)*hpl(0,1./x)*hpl(0,1,1./x) + 
         Pi*cd(0,-2)*hpl(0,0,1,1./x) - 
         2*hpl(0,1./x)*hpl(0,0,1,1./x) + 
         4*hpl(0,0,0,1,1./x) + hpl(0,1,0,1,1./x) - 
         (hpl(0,1,1./x)*pow(Pi,2))/3. + pow(Pi,4)/90. + 
         (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. - 
         (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
         Pi*cd(0,0.16666666666666666)*pow(hpl(0,1./x),3) + 
         pow(hpl(0,1./x),4)/24.) - 
      pow(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.,2))/2.;
}
if(real(x)>.5){
 return
-2.4041138063191885*hpl(1,1. - x) - 
   hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) + 
   hpl(0,1,0,1,1. - x) - 
   (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. + 
   (hpl(0,1,1. - x)*pow(Pi,2))/6. - pow(Pi,4)/120. - 
   hpl(0,1. - x)*(1.2020569031595942 + 
      hpl(1,1. - x)*hpl(0,1,1. - x) - hpl(0,1,1,1. - x) - 
      (hpl(1,1. - x)*pow(Pi,2))/6. - 
      (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.) - 
   pow(hpl(0,1,1. - x),2) + 
   2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    + 2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    + (2*(2.4041138063191885*hpl(1,1. - x) + 
         hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) - 
         hpl(0,1,0,1,1. - x) + 
         (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. - 
         (hpl(0,1,1. - x)*pow(Pi,2))/6. + pow(Pi,4)/120. + 
         pow(hpl(0,1,1. - x),2) - 
         2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
            (2*hpl(0,1,0,1,1. - x) - 
               pow(hpl(0,1,1. - x),2))/2. + 
            (-2*hpl(0,1,0,1,1. - x) + 
               pow(hpl(0,1,1. - x),2))/2.) - 
         2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
            (2*hpl(0,1,0,1,1. - x) - 
               pow(hpl(0,1,1. - x),2))/2. + 
            (-2*hpl(0,1,0,1,1. - x) + 
               pow(hpl(0,1,1. - x),2))/2.)) - 
      pow(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.,2))/2.;
}
return 
hpl_base(1,x)*hpl_base(0,0,1,x) - hpl_base(0,1,0,1,x) + 
   (2*hpl_base(0,1,0,1,x) - pow(hpl_base(0,1,x),2))/2.;
}
if(i1==1&&i2==0&&i3==1&&i4==0){
if(norm(x)>1){
 return
3.7763731361630786*cd(0,-2) - 
   2.4041138063191885*hpl(0,1./x) + 
   Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
   Pi*cd(0,2)*hpl(0,0,1,1./x) + 
   2*hpl(0,1./x)*hpl(0,0,1,1./x) - 4*hpl(0,0,0,1,1./x) - 
   hpl(0,1,0,1,1./x) + (hpl(0,1,1./x)*pow(Pi,2))/3. - 
   pow(Pi,4)/90. - hpl(0,1./x)*
    (Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
      pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.) - 
   (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
   (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
   2*hpl(0,1./x)*(1.2020569031595942 + 
      Pi*cd(0,-1)*hpl(0,1,1./x) - 
      hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
      hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
      cd(0,0.16666666666666666)*pow(Pi,3) + 
      Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
      pow(hpl(0,1./x),3)/6.) - 
   2*(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (hpl(0,0,1,1./x) - (hpl(0,1./x)*pow(Pi,2))/3. + 
      Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
      pow(hpl(0,1./x),3)/6.) + 
   Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
   pow(hpl(0,1./x),4)/24. + 
   pow(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
     pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.,2);
}
if(real(x)>.5){
 return
-2.4041138063191885*hpl(1,1. - x) - 
   hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) + 
   hpl(0,1,0,1,1. - x) + 
   hpl(0,1. - x)*hpl(1,1. - x)*
    (hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
      pow(Pi,2)/6.) - (hpl(0,1. - x)*hpl(1,1. - x)*
      pow(Pi,2))/6. + (hpl(0,1,1. - x)*pow(Pi,2))/6. - 
   pow(Pi,4)/120. + 2*hpl(1,1. - x)*
    (1.2020569031595942 + hpl(0,1. - x)*hpl(0,1,1. - x) - 
      hpl(0,0,1,1. - x) - 
      (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.) + 
   2*hpl(0,1. - x)*(1.2020569031595942 + 
      hpl(1,1. - x)*hpl(0,1,1. - x) - hpl(0,1,1,1. - x) - 
      (hpl(1,1. - x)*pow(Pi,2))/6. - 
      (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.) - 
   pow(hpl(0,1,1. - x),2) + 
   2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    + 2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
      (2*hpl(0,1,0,1,1. - x) - pow(hpl(0,1,1. - x),2))/2. + 
      (-2*hpl(0,1,0,1,1. - x) + pow(hpl(0,1,1. - x),2))/2.)\
    + pow(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
     pow(Pi,2)/6.,2);
}
return 
hpl_base(0,x)*hpl_base(1,x)*hpl_base(0,1,x) - 2*hpl_base(1,x)*hpl_base(0,0,1,x) - 
   2*hpl_base(0,x)*hpl_base(0,1,1,x) - hpl_base(0,1,0,1,x) + 
   pow(hpl_base(0,1,x),2);
}
if(i1==1&&i2==0&&i3==1&&i4==1){
if(norm(x)>1){
 return
(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (1.2020569031595942 + Pi*cd(0,-1)*hpl(0,1,1./x) - 
      hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
      hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
      cd(0,0.16666666666666666)*pow(Pi,3) + 
      Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
      pow(hpl(0,1./x),3)/6.) - 
   3*(Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
      Pi*cd(0,1)*hpl(0,0,1,1./x) + 
      hpl(0,1./x)*hpl(0,0,1,1./x) + 
      Pi*cd(0,-1)*hpl(0,1,1,1./x) - 
      hpl(0,1./x)*hpl(0,1,1,1./x) - hpl(0,0,0,1,1./x) - 
      hpl(0,1,0,1,1./x)/2. - hpl(0,1,1,1,1./x) + 
      (hpl(0,1,1./x)*pow(Pi,2))/2. + 
      cd(0,0.16666666666666666)*hpl(0,1./x)*pow(Pi,3) - 
      (19*pow(Pi,4))/360. - 
      (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
      (pow(Pi,2)*pow(hpl(0,1./x),2))/4. + 
      Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
      pow(hpl(0,1./x),4)/24. + 
      (2*hpl(0,1,0,1,1./x) - pow(hpl(0,1,1./x),2))/2. + 
      pow(hpl(0,1,1./x),2)/4. + 
      (-2*hpl(0,1,0,1,1./x) + pow(hpl(0,1,1./x),2))/2.);
}
if(real(x)>.5){
 return
-(hpl(0,1. - x)*(1.2020569031595942 + 
        hpl(0,1. - x)*hpl(0,1,1. - x) - hpl(0,0,1,1. - x) - 
        (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.)) - 
   3*(hpl(0,1. - x)*hpl(0,0,1,1. - x) - 
      hpl(0,0,0,1,1. - x) + pow(Pi,4)/90. - 
      (hpl(0,1,1. - x)*pow(hpl(0,1. - x),2))/2. + 
      (hpl(1,1. - x)*pow(hpl(0,1. - x),3))/6.);
}
return 
hpl_base(1,x)*hpl_base(0,1,1,x) - 3*hpl_base(0,1,1,1,x);
}
if(i1==1&&i2==1&&i3==0&&i4==0){
if(norm(x)>1){
 return
hpl(0,1./x)*(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
      pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.) - 
   hpl(0,1./x)*(1.2020569031595942 + 
      Pi*cd(0,-1)*hpl(0,1,1./x) - 
      hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
      hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
      cd(0,0.16666666666666666)*pow(Pi,3) + 
      Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
      pow(hpl(0,1./x),3)/6.) + 
   (Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
    (hpl(0,0,1,1./x) - (hpl(0,1./x)*pow(Pi,2))/3. + 
      Pi*cd(0,0.5)*pow(hpl(0,1./x),2) + 
      pow(hpl(0,1./x),3)/6.) + 
   (pow(hpl(0,1./x),2)*pow(Pi*cd(0,1) + hpl(0,1./x) + 
        hpl(1,1./x),2))/4. + 
   (2*(3.7763731361630786*cd(0,2) + 
         2.4041138063191885*hpl(0,1./x) + 
         Pi*cd(0,1)*hpl(0,1./x)*hpl(0,1,1./x) + 
         Pi*cd(0,-2)*hpl(0,0,1,1./x) - 
         2*hpl(0,1./x)*hpl(0,0,1,1./x) + 
         4*hpl(0,0,0,1,1./x) + hpl(0,1,0,1,1./x) - 
         (hpl(0,1,1./x)*pow(Pi,2))/3. + pow(Pi,4)/90. + 
         (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. - 
         (pow(Pi,2)*pow(hpl(0,1./x),2))/6. + 
         Pi*cd(0,0.16666666666666666)*pow(hpl(0,1./x),3) + 
         pow(hpl(0,1./x),4)/24.) - 
      pow(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.,2))/4.;
}
if(real(x)>.5){
 return
-(hpl(0,1. - x)*hpl(1,1. - x)*
      (hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.)) - 
   hpl(1,1. - x)*(1.2020569031595942 + 
      hpl(0,1. - x)*hpl(0,1,1. - x) - hpl(0,0,1,1. - x) - 
      (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.) + 
   (pow(hpl(0,1. - x),2)*pow(hpl(1,1. - x),2))/4. - 
   hpl(0,1. - x)*(1.2020569031595942 + 
      hpl(1,1. - x)*hpl(0,1,1. - x) - hpl(0,1,1,1. - x) - 
      (hpl(1,1. - x)*pow(Pi,2))/6. - 
      (hpl(0,1. - x)*pow(hpl(1,1. - x),2))/2.) + 
   (2*(2.4041138063191885*hpl(1,1. - x) + 
         hpl(0,1. - x)*hpl(1,1. - x)*hpl(0,1,1. - x) - 
         hpl(0,1,0,1,1. - x) + 
         (hpl(0,1. - x)*hpl(1,1. - x)*pow(Pi,2))/6. - 
         (hpl(0,1,1. - x)*pow(Pi,2))/6. + pow(Pi,4)/120. + 
         pow(hpl(0,1,1. - x),2) - 
         2*(hpl(1,1. - x)*hpl(0,0,1,1. - x) + 
            (2*hpl(0,1,0,1,1. - x) - 
               pow(hpl(0,1,1. - x),2))/2. + 
            (-2*hpl(0,1,0,1,1. - x) + 
               pow(hpl(0,1,1. - x),2))/2.) - 
         2*(hpl(0,1. - x)*hpl(0,1,1,1. - x) + 
            (2*hpl(0,1,0,1,1. - x) - 
               pow(hpl(0,1,1. - x),2))/2. + 
            (-2*hpl(0,1,0,1,1. - x) + 
               pow(hpl(0,1,1. - x),2))/2.)) - 
      pow(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.,2))/4.;
}
return 
-(hpl_base(0,x)*hpl_base(1,x)*hpl_base(0,1,x)) + hpl_base(1,x)*hpl_base(0,0,1,x) + 
   hpl_base(0,x)*hpl_base(0,1,1,x) + 
   (pow(hpl_base(0,x),2)*pow(hpl_base(1,x),2))/4. + 
   (2*hpl_base(0,1,0,1,x) - pow(hpl_base(0,1,x),2))/4.;
}
if(i1==1&&i2==1&&i3==0&&i4==1){
if(norm(x)>1){
 return
(-4*(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
      (1.2020569031595942 + Pi*cd(0,-1)*hpl(0,1,1./x) - 
        hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
        hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
        cd(0,0.16666666666666666)*pow(Pi,3) + 
        Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
        pow(hpl(0,1./x),3)/6.) + 
     (Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.)*
      pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),2) + 
     6*(Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
        Pi*cd(0,1)*hpl(0,0,1,1./x) + 
        hpl(0,1./x)*hpl(0,0,1,1./x) + 
        Pi*cd(0,-1)*hpl(0,1,1,1./x) - 
        hpl(0,1./x)*hpl(0,1,1,1./x) - hpl(0,0,0,1,1./x) - 
        hpl(0,1,0,1,1./x)/2. - hpl(0,1,1,1,1./x) + 
        (hpl(0,1,1./x)*pow(Pi,2))/2. + 
        cd(0,0.16666666666666666)*hpl(0,1./x)*pow(Pi,3) - 
        (19*pow(Pi,4))/360. - 
        (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
        (pow(Pi,2)*pow(hpl(0,1./x),2))/4. + 
        Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
        pow(hpl(0,1./x),4)/24. + 
        (2*hpl(0,1,0,1,1./x) - pow(hpl(0,1,1./x),2))/2. + 
        pow(hpl(0,1,1./x),2)/4. + 
        (-2*hpl(0,1,0,1,1./x) + pow(hpl(0,1,1./x),2))/2.))/
   2.;
}
if(real(x)>.5){
 return
((hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.)*pow(hpl(0,1. - x),2) + 
     4*hpl(0,1. - x)*(1.2020569031595942 + 
        hpl(0,1. - x)*hpl(0,1,1. - x) - hpl(0,0,1,1. - x) - 
        (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.) + 
     6*(hpl(0,1. - x)*hpl(0,0,1,1. - x) - 
        hpl(0,0,0,1,1. - x) + pow(Pi,4)/90. - 
        (hpl(0,1,1. - x)*pow(hpl(0,1. - x),2))/2. + 
        (hpl(1,1. - x)*pow(hpl(0,1. - x),3))/6.))/2.;
}
return 
(-4*hpl_base(1,x)*hpl_base(0,1,1,x) + 6*hpl_base(0,1,1,1,x) + 
     hpl_base(0,1,x)*pow(hpl_base(1,x),2))/2.;
}
if(i1==1&&i2==1&&i3==1&&i4==0){
if(norm(x)>1){
 return
(6*(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x))*
      (1.2020569031595942 + Pi*cd(0,-1)*hpl(0,1,1./x) - 
        hpl(0,1./x)*hpl(0,1,1./x) + hpl(0,0,1,1./x) - 
        hpl(0,1,1,1./x) + (hpl(0,1./x)*pow(Pi,2))/2. + 
        cd(0,0.16666666666666666)*pow(Pi,3) + 
        Pi*cd(0,-0.5)*pow(hpl(0,1./x),2) - 
        pow(hpl(0,1./x),3)/6.) - 
     3*(Pi*cd(0,-1)*hpl(0,1./x) - hpl(0,1,1./x) + 
        pow(Pi,2)/3. - pow(hpl(0,1./x),2)/2.)*
      pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),2) - 
     hpl(0,1./x)*pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),
       3) - 6*(Pi*cd(0,-1)*hpl(0,1./x)*hpl(0,1,1./x) + 
        Pi*cd(0,1)*hpl(0,0,1,1./x) + 
        hpl(0,1./x)*hpl(0,0,1,1./x) + 
        Pi*cd(0,-1)*hpl(0,1,1,1./x) - 
        hpl(0,1./x)*hpl(0,1,1,1./x) - hpl(0,0,0,1,1./x) - 
        hpl(0,1,0,1,1./x)/2. - hpl(0,1,1,1,1./x) + 
        (hpl(0,1,1./x)*pow(Pi,2))/2. + 
        cd(0,0.16666666666666666)*hpl(0,1./x)*pow(Pi,3) - 
        (19*pow(Pi,4))/360. - 
        (hpl(0,1,1./x)*pow(hpl(0,1./x),2))/2. + 
        (pow(Pi,2)*pow(hpl(0,1./x),2))/4. + 
        Pi*cd(0,-0.16666666666666666)*pow(hpl(0,1./x),3) - 
        pow(hpl(0,1./x),4)/24. + 
        (2*hpl(0,1,0,1,1./x) - pow(hpl(0,1,1./x),2))/2. + 
        pow(hpl(0,1,1./x),2)/4. + 
        (-2*hpl(0,1,0,1,1./x) + pow(hpl(0,1,1./x),2))/2.))/
   6.;
}
if(real(x)>.5){
 return
(-3*(hpl(0,1. - x)*hpl(1,1. - x) - hpl(0,1,1. - x) + 
        pow(Pi,2)/6.)*pow(hpl(0,1. - x),2) - 
     6*hpl(0,1. - x)*(1.2020569031595942 + 
        hpl(0,1. - x)*hpl(0,1,1. - x) - hpl(0,0,1,1. - x) - 
        (hpl(1,1. - x)*pow(hpl(0,1. - x),2))/2.) + 
     hpl(1,1. - x)*pow(hpl(0,1. - x),3) - 
     6*(hpl(0,1. - x)*hpl(0,0,1,1. - x) - 
        hpl(0,0,0,1,1. - x) + pow(Pi,4)/90. - 
        (hpl(0,1,1. - x)*pow(hpl(0,1. - x),2))/2. + 
        (hpl(1,1. - x)*pow(hpl(0,1. - x),3))/6.))/6.;
}
return 
(6*hpl_base(1,x)*hpl_base(0,1,1,x) - 6*hpl_base(0,1,1,1,x) - 
     3*hpl_base(0,1,x)*pow(hpl_base(1,x),2) + hpl_base(0,x)*pow(hpl_base(1,x),3)
     )/6.;
}
if(i1==1&&i2==1&&i3==1&&i4==1){
if(norm(x)>1){
 return
pow(Pi*cd(0,1) + hpl(0,1./x) + hpl(1,1./x),4)/24.;
}
if(real(x)>.5){
 return
pow(hpl(0,1. - x),4)/24.;
}
return 
pow(hpl_base(1,x),4)/24.;
}
}

inline cd Li2(cd x) {return hpl(0,1,x);}
inline cd Li3(cd x) {return hpl(0,0,1,x);}
inline cd Li4(cd x) {return hpl(0,0,0,1,x);}
inline double Cl2(double x) {return imag(Li2(exp(cd(0,x))));}
inline double Cl3(double x) {return real(Li3(exp(cd(0,x))));}

#endif


==> mathematica/F_high.m <==
Cl[2, x_Real] = Im[PolyLog[2, E^(I*x)]]
Cl[2., x_Real] = Im[PolyLog[2, E^(I*x)]]
 
Cl[3, x_Real] = Re[PolyLog[3, E^(I*x)]]
Cl[3., x_Real] = Re[PolyLog[3, E^(I*x)]]
Cl[3,Pi/3] = Zeta[3]/3
 
F17HighRe = -((-1 + sh)^2*(785 - 1600*sh + 833*sh^2) + 
        6*Pi^2*sh*(-4 + 9*sh - 9*sh^2 + 3*sh^3))/(729*(-1 + sh)^4) + 
     (16*Pi^2*(2 + sh)*z^(3/2))/(81*sh) + 
     (32*Pi^2*(3 + 14*sh + 3*sh^2)*z^(5/2))/(1215*sh^3) + 
     (32*Pi^2*(15 + 108*sh + 314*sh^2 + 108*sh^3 + 15*sh^4)*z^(7/2))/
      (14175*sh^5) + (32*Pi^2*(35 + 330*sh + 1389*sh^2 + 3212*sh^3 + 
        1389*sh^4 + 330*sh^5 + 35*sh^6)*z^(9/2))/(59535*sh^7) + 
     (32*Pi^2*(315 + 3640*sh + 19380*sh^2 + 62088*sh^3 + 124834*sh^4 + 
        62088*sh^5 + 19380*sh^6 + 3640*sh^7 + 315*sh^8)*z^(11/2))/
      (841995*sh^9) + (32*Pi^2*(693 + 9450*sh + 60305*sh^2 + 238200*sh^3 + 
        642234*sh^4 + 1173308*sh^5 + 642234*sh^6 + 238200*sh^7 + 60305*sh^8 + 
        9450*sh^9 + 693*sh^10)*z^(13/2))/(2675673*sh^11) + 
     (32*Pi^2*(3003 + 47124*sh + 349398*sh^2 + 1625540*sh^3 + 5297685*sh^4 + 
        12654120*sh^5 + 21547700*sh^6 + 12654120*sh^7 + 5297685*sh^8 + 
        1625540*sh^9 + 349398*sh^10 + 47124*sh^11 + 3003*sh^12)*z^(15/2))/
      (15810795*sh^13) + (32*Pi^2*(6435 + 114114*sh + 962577*sh^2 + 
        5137524*sh^3 + 19445755*sh^4 + 55264350*sh^5 + 120557265*sh^6 + 
        194466520*sh^7 + 120557265*sh^8 + 55264350*sh^9 + 19445755*sh^10 + 
        5137524*sh^11 + 962577*sh^12 + 114114*sh^13 + 6435*sh^14)*z^(17/2))/
      (44304975*sh^15) + (32*Pi^2*(109395 + 2162160*sh + 20430696*sh^2 + 
        122866128*sh^3 + 527900436*sh^4 + 1722365680*sh^5 + 4412953560*sh^6 + 
        8967143760*sh^7 + 13853770930*sh^8 + 8967143760*sh^9 + 
        4412953560*sh^10 + 1722365680*sh^11 + 527900436*sh^12 + 
        122866128*sh^13 + 20430696*sh^14 + 2162160*sh^15 + 109395*sh^16)*
       z^(19/2))/(954033795*sh^17) - 
     (4*Sqrt[4 - sh]*(-4 + 9*sh - 15*sh^2 + 4*sh^3)*ArcSin[Sqrt[sh]/2])/
      (243*(-1 + sh)^3*Sqrt[sh]) - (8*sh*ArcSin[Sqrt[sh]/2]^2)/
      (27*(-1 + sh)^4) - (208*Log[muh])/243 - 
     ((-2*sh*(29 - 76*sh + 47*sh^2))/(243*(-1 + sh)^3) - 
       (4*sh*Log[1 - sh])/(27*(-1 + sh)))*Log[sh] - 
     (2*sh^3*Log[sh]^2)/(27*(-1 + sh)^3) + (4*sh*PolyLog[2, sh])/
      (27*(-1 + sh)) - z^10*(-(-316414088198208 + 974539823921664*sh + 
          8087033764735926*sh^2 - 56846948629394352*sh^3 - 
          403194200438017560*sh^4 - 488260418635189200*sh^5 + 
          1932512806912948260*sh^6 + 6292691026868566320*sh^7 + 
          6880478820028293480*sh^8 + 8434058124662612562120*sh^9 - 
          86666668752068490814300*sh^10 + 398884869456912153463265*sh^11 - 
          1089224779883199669990280*sh^12 + 1956951254970254043729200*sh^13 - 
          2420742712936918979163940*sh^14 + 2095811659716341400532748*sh^15 - 
          1267016438511908866539604*sh^16 + 526857159040763363591984*sh^17 - 
          150751317371589820692928*sh^18 + 55099869108338714721160*sh^19 - 
          123356103400656163895396*sh^20 + 312594805131538927206748*sh^21 - 
          532914466141252196949878*sh^22 + 633767235158923386744916*sh^23 - 
          641590639895790126504440*sh^24 + 796074205283287234805776*sh^25 + 
          1040733922218465399176632*sh^26 - 18365456331044261892885047*
           sh^27 + 81852630226371057223303434*sh^28 - 
          203815936741747746928722210*sh^29 + 286653881719293981137915670*
           sh^30 - 86018028345148707567469710*sh^31 - 
          610259880405183632775701550*sh^32 + 1677905797647035914019998650*
           sh^33 - 2608514377545168535198105350*sh^34 + 
          2890396465645261467264920550*sh^35 - 2439304829013527441862345450*
           sh^36 + 1610228894638014785097913950*sh^37 - 
          840187197394781492330924850*sh^38 + 346955082838002477150702390*
           sh^39 - 112727825662872040742193930*sh^40 + 
          28443789274384396559236590*sh^41 - 5451981703535345313985650*
           sh^42 + 765972847737101737933200*sh^43 - 74274784223984510886720*
           sh^44 + 4435813069347254835240*sh^45 - 122799379686853189320*
           sh^46 + 6254891042400*Pi^2*(1512 + 14784*sh + 50316*sh^2 + 
            24288*sh^3 - 294600*sh^4 - 761376*sh^5 - 161112*sh^6 + 
            2077152*sh^7 + 1694616*sh^8 - 943191480*sh^9 + 9967342612*sh^10 - 
            46850139311*sh^11 + 130210149496*sh^12 - 238833139832*sh^13 + 
            303729068440*sh^14 - 272391022736*sh^15 + 170802069088*sh^16 - 
            71983905728*sh^17 + 18589933516*sh^18 - 2999987650*sh^19 + 
            3440632580*sh^20 - 8970516100*sh^21 + 15355573940*sh^22 - 
            17598796180*sh^23 + 1032378500*sh^24 + 154134820988*sh^25 - 
            1050042005659*sh^26 + 4280975184059*sh^27 - 11452618278108*
             sh^28 + 19420555174020*sh^29 - 14553175176540*sh^30 - 
            23046607764180*sh^31 + 99789200210700*sh^32 - 190785926974500*
             sh^33 + 250475027903100*sh^34 - 248313862496700*sh^35 + 
            192682064074500*sh^36 - 118840737915900*sh^37 + 
            58560338736900*sh^38 - 23015073741660*sh^39 + 7159078632420*
             sh^40 - 1737635559660*sh^41 + 321640218900*sh^42 - 
            43783740000*sh^43 + 4125401280*sh^44 - 239999760*sh^45 + 
            6486480*sh^46))/(2872683809043048000*(-1 + sh)^11*sh^18) - 
       (4*Sqrt[4 - sh]*sh^(9/2)*(1103500 - 77258700*sh + 884076615*sh^2 - 
          3732489695*sh^3 + 6571169658*sh^4 - 805040586*sh^5 - 
          17678698868*sh^6 + 36419080572*sh^7 - 39440395638*sh^8 + 
          27362254298*sh^9 - 12874702995*sh^10 + 4165441731*sh^11 - 
          914198644*sh^12 + 130140756*sh^13 - 10845063*sh^14 + 401669*sh^15)*
         ArcSin[Sqrt[sh]/2])/(8505*(-1 + sh)^3) + 
       (572*sh^5*(-1890 + 45864*sh - 340200*sh^2 + 1135080*sh^3 - 
          1721265*sh^4 + 4925592*sh^6 - 10138800*sh^7 + 11583810*sh^8 - 
          8792280*sh^9 + 4684320*sh^10 - 1782648*sh^11 + 482895*sh^12 - 
          91000*sh^13 + 11340*sh^14 - 840*sh^15 + 28*sh^16)*
         ArcSin[Sqrt[sh]/2]^2)/(63*(-1 + sh)^4) - 
       (572*Sqrt[4 - sh]*sh^(9/2)*(-80 + 5340*sh - 47370*sh^2 + 109970*sh^3 + 
          2889*sh^4 - 292716*sh^5 + 440556*sh^6 - 328734*sh^7 + 146475*sh^8 - 
          40768*sh^9 + 6972*sh^10 - 672*sh^11 + 28*sh^12)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/189 + 
       ((-1008 - 8848*sh - 23688*sh^2 + 17352*sh^3 + 212592*sh^4 + 
           311184*sh^5 - 400176*sh^6 - 1492176*sh^7 + 255024*sh^8 + 
           129624264*sh^9 - 1494083496*sh^10 + 7309557639*sh^11 - 
           20237476311*sh^12 + 35492453304*sh^13 - 41152337856*sh^14 + 
           31358059992*sh^15 - 14540248968*sh^16 + 2862291672*sh^17 + 
           707775372*sh^18 - 521810798*sh^19 + 87297210*sh^20 + 48195*sh^26 - 
           65205*sh^27 + 17010*sh^28)/(153090*(-1 + sh)^12*sh^18) - 
         (38896*Log[1 - sh])/(243*(-1 + sh)^3*sh^8))*Log[sh]^2 - 
       (77792*Log[sh]^3)/(729*(-1 + sh)^3*sh^8) + 
       ((325909584 + 386898512*sh - 17890959086*sh^2 - 103897755390*sh^3 - 
           182351279110*sh^4 + 239868807178*sh^5 + 1439309125254*sh^6 + 
           1482637674518*sh^7 - 3700947179930*sh^8 + 531203950146870*sh^9 - 
           4146430421729310*sh^10 + 13452005231917980*sh^11 - 
           22549362558870420*sh^12 + 16992630136836480*sh^13 + 
           6149632166641320*sh^14 - 27409442233156074*sh^15 + 
           28637380687636938*sh^16 - 15526446414793194*sh^17 + 
           4836946771691055*sh^18 - 5380798436415755*sh^19 + 
           19749033781657751*sh^20 - 45254066307224127*sh^21 + 
           66537859220152471*sh^22 - 66683950241949505*sh^23 + 
           60497293780136625*sh^24 - 74116965720181709*sh^25 - 
           246362721554994922*sh^26 + 2690872861043420946*sh^27 - 
           10359468062976789900*sh^28 + 21826653489508660650*sh^29 - 
           21517687550111009400*sh^30 - 16939887428138682150*sh^31 + 
           103332676158046377900*sh^32 - 205551297894765472650*sh^33 + 
           266416844807455261920*sh^34 - 253310995419385323420*sh^35 + 
           184309541235544725000*sh^36 - 104408801631653418900*sh^37 + 
           46274661819032446800*sh^38 - 15988086524017487880*sh^39 + 
           4257021760602090480*sh^40 - 855423458721631800*sh^41 + 
           125283805624177200*sh^42 - 12602168997818400*sh^43 + 
           777389410717920*sh^44 - 22146052448520*sh^45)/
          (468923855400*(-1 + sh)^10*sh^18) - (1144*Sqrt[4 - sh]*sh^(9/2)*
           (-80 + 5340*sh - 47370*sh^2 + 109970*sh^3 + 2889*sh^4 - 
            292716*sh^5 + 440556*sh^6 - 328734*sh^7 + 146475*sh^8 - 
            40768*sh^9 + 6972*sh^10 - 672*sh^11 + 28*sh^12)*
           ArcSin[Sqrt[sh]/2])/189 + ((-504 - 4928*sh - 16772*sh^2 - 
            8096*sh^3 + 98200*sh^4 + 253792*sh^5 + 53704*sh^6 - 692384*sh^7 - 
            564872*sh^8 + 122445400*sh^9 - 1288450948*sh^10 + 
            5852563529*sh^11 - 15415053304*sh^12 + 26502321608*sh^13 - 
            31441271680*sh^14 + 26331569936*sh^15 - 15529376128*sh^16 + 
            6238441328*sh^17 - 1555660876*sh^18 + 179699850*sh^19 + 
            864864*sh^20 + 769608*sh^21 - 13608*sh^22 - 222264*sh^23 - 
            69120*sh^24 + 36360*sh^25 - 3465*sh^26 + 5355*sh^27)*Log[sh])/
          (76545*(-1 + sh)^11*sh^18) + (38896*Log[sh]^2)/
          (243*(-1 + sh)^3*sh^8))*Log[z] + 
       ((-252 - 5236*sh - 52122*sh^2 - 330990*sh^3 - 1505860*sh^4 - 
          5221788*sh^5 - 14306214*sh^6 - 31500898*sh^7 - 55135080*sh^8 + 
          49008960*sh^9 - 26685110*sh^10 - 14613135*sh^11 + 8763045*sh^12 + 
          22183450*sh^13 + 25065960*sh^14 + 20910477*sh^15 + 12190381*sh^16 + 
          252*sh^17 + 64864800*sh^18 + 65559780*sh^19 + 67644720*sh^20 + 
          71814600*sh^21 + 78764400*sh^22 + 308107800*sh^23 - 
          4332968640*sh^24 + 20468087640*sh^25 - 22452487200*sh^26 - 
          30884332050*sh^27 + 97382914200*sh^28 - 105971708700*sh^29 + 
          65108043000*sh^30 - 25074299250*sh^31 + 6194588400*sh^32 - 
          956755800*sh^33 + 84324240*sh^34 - 3243240*sh^35)*Log[z]^2)/
        (153090*sh^18) + ((-2994992 + 32021990*sh - 154990836*sh^2 + 
          447615168*sh^3 - 855143520*sh^4 + 1130787504*sh^5 - 
          1049979840*sh^6 + 677511744*sh^7 - 291603312*sh^8 + 75895820*sh^9 - 
          9069632*sh^10 + 1071*sh^17 - 378*sh^18)*PolyLog[2, sh])/
        (1701*(-1 + sh)^11*sh^9) + Log[sh]*
        ((-268128 + 217952*sh + 15087492*sh^2 + 55721052*sh^3 - 
           6214128*sh^4 - 411907536*sh^5 - 639424296*sh^6 + 951140904*sh^7 + 
           4300216704*sh^8 - 210516991776*sh^9 + 2032987285082*sh^10 + 
           51459408000*Pi^2*(-1 + sh)^9*sh^10 - 9023354904168*sh^11 + 
           23780297815902*sh^12 - 41583846173268*sh^13 + 51006645964512*
            sh^14 - 45153977310666*sh^15 + 29201144245014*sh^16 - 
           13766871963636*sh^17 + 4614035001354*sh^18 - 1002872187451*sh^19 + 
           98190802773*sh^20 + 3808374948*sh^21 + 921449088*sh^22 - 
           624678642*sh^23 - 385332282*sh^24 + 36026100*sh^25 + 
           146109825*sh^26 - 26504100*sh^27 - 1598625*sh^28)/
          (192893400*(-1 + sh)^12*sh^18) - (572*Sqrt[4 - sh]*sh^(9/2)*
           (-80 + 5340*sh - 47370*sh^2 + 109970*sh^3 + 2889*sh^4 - 
            292716*sh^5 + 440556*sh^6 - 328734*sh^7 + 146475*sh^8 - 
            40768*sh^9 + 6972*sh^10 - 672*sh^11 + 28*sh^12)*
           ArcSin[Sqrt[sh]/2])/189 + ((-2994992 + 32021990*sh - 
            154990836*sh^2 + 447615168*sh^3 - 855143520*sh^4 + 
            1130787504*sh^5 - 1049979840*sh^6 + 677511744*sh^7 - 
            291603312*sh^8 + 75895820*sh^9 - 9069632*sh^10 + 1071*sh^17 - 
            378*sh^18)*Log[1 - sh])/(1701*(-1 + sh)^11*sh^9) - 
         (77792*PolyLog[2, sh])/(243*(-1 + sh)^3*sh^8)) + 
       (77792*PolyLog[3, sh])/(243*(-1 + sh)^3*sh^8) - 
       (77792*Zeta[3])/(243*(-1 + sh)^3*sh^8)) - 
     z^9*((-152203951900 + 426276275425*sh + 3315607505925*sh^2 - 
         19935815474575*sh^3 - 124680380503679*sh^4 - 94734104241777*sh^5 + 
         672219759402191*sh^6 + 2120473984303675*sh^7 + 766294565675433795*
          sh^8 - 7132526555906263798*sh^9 + 29416202534538685294*sh^10 - 
         71020495574379478218*sh^11 + 110746138715037401030*sh^12 - 
         115922968417953739070*sh^13 + 82025990461070143698*sh^14 - 
         38675730160589999974*sh^15 + 11583790708091849542*sh^16 + 
         54551106314552769*sh^17 - 9021690519674574931*sh^18 + 
         20989006324251305305*sh^19 - 30249585513832879383*sh^20 + 
         26235194397528733967*sh^21 - 4751003778396708161*sh^22 + 
         31013412939244256427*sh^23 - 440308808727086053597*sh^24 + 
         1852153975631327468020*sh^25 - 4097238666662569853568*sh^26 + 
         4439853586711067443776*sh^27 + 1655864877618750509568*sh^28 - 
         15447456223820401205568*sh^29 + 30926810843136836394624*sh^30 - 
         38771062409612756253888*sh^31 + 34951169518100527829280*sh^32 - 
         23715466598184744734208*sh^33 + 12317005389156951307968*sh^34 - 
         4908204594473571389856*sh^35 + 1488593340864780815808*sh^36 - 
         337201216729604514144*sh^37 + 55174317141829389504*sh^38 - 
         6150944761142205024*sh^39 + 417474598083615072*sh^40 - 
         12998152420597344*sh^41 + 43286443200*Pi^2*(84 + 735*sh + 
           2115*sh^2 - 105*sh^3 - 13881*sh^4 - 27279*sh^5 + 2289*sh^6 + 
           56805*sh^7 - 12530385*sh^8 + 120589919*sh^9 - 504052193*sh^10 + 
           1226945139*sh^11 - 1939059325*sh^12 + 2078426665*sh^13 - 
           1520105055*sh^14 + 736103333*sh^15 - 214713611*sh^16 + 
           19961346*sh^17 + 37191526*sh^18 - 84336034*sh^19 + 
           123678654*sh^20 - 154538642*sh^21 + 569213030*sh^22 - 
           3377351682*sh^23 + 13338367312*sh^24 - 33040152232*sh^25 + 
           47430542016*sh^26 - 14900494752*sh^27 - 103195325376*sh^28 + 
           285860573856*sh^29 - 441409041216*sh^30 + 479314177056*sh^31 - 
           390721421376*sh^32 + 245176465248*sh^33 - 119414737728*sh^34 + 
           45058851552*sh^35 - 13033582848*sh^36 + 2831770656*sh^37 - 
           446462016*sh^38 + 48144096*sh^39 - 3171168*sh^40 + 96096*sh^41))/
        (883562878598400*(-1 + sh)^10*sh^16) + 
       (4*Sqrt[4 - sh]*sh^(9/2)*(11439036 - 201476662*sh + 997505748*sh^2 - 
          1852234251*sh^3 + 201151369*sh^4 + 4889181924*sh^5 - 
          9389910087*sh^6 + 9234375093*sh^7 - 5644419255*sh^8 + 
          2256993135*sh^9 - 591888983*sh^10 + 98193564*sh^11 - 
          9351768*sh^12 + 389657*sh^13)*ArcSin[Sqrt[sh]/2])/
        (25515*(-1 + sh)^3) - (2288*sh^4*(42 - 2268*sh + 21546*sh^2 - 
          79506*sh^3 + 124821*sh^4 - 344253*sh^6 + 669627*sh^7 - 
          706482*sh^8 + 483252*sh^9 - 225666*sh^10 + 72738*sh^11 - 
          15939*sh^12 + 2268*sh^13 - 189*sh^14 + 7*sh^15)*
         ArcSin[Sqrt[sh]/2]^2)/(189*(-1 + sh)^4) + 
       (2288*Sqrt[4 - sh]*sh^(9/2)*(-216 + 3134*sh - 8598*sh^2 - 651*sh^3 + 
          21696*sh^4 - 28281*sh^5 + 17655*sh^6 - 6279*sh^7 + 1302*sh^8 - 
          147*sh^9 + 7*sh^10)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/567 + 
       ((56 + 434*sh + 920*sh^2 - 1480*sh^3 - 9184*sh^4 - 8932*sh^5 + 
           19712*sh^6 + 36344*sh^7 - 1694770*sh^8 + 18252907*sh^9 - 
           79467140*sh^10 + 189526480*sh^11 - 277202072*sh^12 + 
           255183460*sh^13 - 139581344*sh^14 + 32774056*sh^15 + 
           7750744*sh^16 - 6868451*sh^17 + 1287000*sh^18 + 2160*sh^23 - 
           2880*sh^24 + 720*sh^25)/(6804*(-1 + sh)^11*sh^16) - 
         (1430*Log[1 - sh])/(27*(-1 + sh)^3*sh^7))*Log[sh]^2 - 
       (2860*Log[sh]^3)/(81*(-1 + sh)^3*sh^7) + 
       ((-1191190 - 1366365*sh + 53715090*sh^2 + 277613765*sh^3 + 
           387282324*sh^4 - 771242043*sh^5 - 3126686134*sh^6 - 
           1074010509*sh^7 - 393846095214*sh^8 + 2613136199245*sh^9 - 
           6742698435330*sh^10 + 7676937500739*sh^11 - 19905569996*sh^12 - 
           11323630699581*sh^13 + 15234053867994*sh^14 - 9845078305115*
            sh^15 + 2700610570998*sh^16 + 3170609780136*sh^17 - 
           11930111549088*sh^18 + 23203039225488*sh^19 - 28131676788624*
            sh^20 + 18366269990976*sh^21 + 5864989254060*sh^22 + 
           28811545081488*sh^23 - 456615504532650*sh^24 + 1732122473878368*
            sh^25 - 3197952696667872*sh^26 + 1902641717625792*sh^27 + 
           5333806838035104*sh^28 - 17146879255828608*sh^29 + 
           26757061928845248*sh^30 - 28039050515059584*sh^31 + 
           21385006944917616*sh^32 - 12221439347413296*sh^33 + 
           5277310784521776*sh^34 - 1713784020076128*sh^35 + 
           411671384988864*sh^36 - 70855642249392*sh^37 + 
           8252635735344*sh^38 - 581797087872*sh^39 + 18722239536*sh^40)/
          (1225944720*(-1 + sh)^9*sh^16) + (4576*Sqrt[4 - sh]*sh^(9/2)*
           (-216 + 3134*sh - 8598*sh^2 - 651*sh^3 + 21696*sh^4 - 28281*sh^5 + 
            17655*sh^6 - 6279*sh^7 + 1302*sh^8 - 147*sh^9 + 7*sh^10)*
           ArcSin[Sqrt[sh]/2])/567 + ((28 + 245*sh + 705*sh^2 - 35*sh^3 - 
            4627*sh^4 - 9093*sh^5 + 763*sh^6 + 18935*sh^7 - 1594215*sh^8 + 
            15443423*sh^9 - 61656473*sh^10 + 139716843*sh^11 - 
            203006125*sh^12 + 199413865*sh^13 - 134518335*sh^14 + 
            61151573*sh^15 - 17326475*sh^16 + 2392884*sh^17 + 25200*sh^18 + 
            3024*sh^19 - 7560*sh^20 - 3276*sh^21 + 1260*sh^22 - 180*sh^23 + 
            270*sh^24)*Log[sh])/(3402*(-1 + sh)^10*sh^16) + 
         (1430*Log[sh]^2)/(27*(-1 + sh)^3*sh^7))*Log[z] + 
       ((-28 - 525*sh - 4695*sh^2 - 26650*sh^3 - 107718*sh^4 - 329043*sh^5 - 
          782353*sh^6 - 1441440*sh^7 + 1261260*sh^8 - 599831*sh^9 - 
          230937*sh^10 + 340854*sh^11 + 604990*sh^12 + 577095*sh^13 + 
          354945*sh^14 + 28*sh^15 + 1729728*sh^16 + 1757184*sh^17 + 
          1839552*sh^18 + 2004288*sh^19 + 2855424*sh^20 - 26138112*sh^21 + 
          180276096*sh^22 - 204107904*sh^23 - 291953376*sh^24 + 
          804076416*sh^25 - 754586976*sh^26 + 386127456*sh^27 - 
          118294176*sh^28 + 21717696*sh^29 - 2210208*sh^30 + 96096*sh^31)*
         Log[z]^2)/(13608*sh^16) - (4*(-25025 + 242385*sh - 1051380*sh^2 + 
          2684220*sh^3 - 4452630*sh^4 + 4987710*sh^5 - 3783780*sh^6 + 
          1881880*sh^7 - 559845*sh^8 + 77077*sh^9 - 30*sh^15 + 10*sh^16)*
         PolyLog[2, sh])/(189*(-1 + sh)^10*sh^8) + 
       Log[sh]*((8330 - 7105*sh - 386410*sh^2 - 1180540*sh^3 + 798812*sh^4 + 
           8868482*sh^5 + 8370068*sh^6 - 30826012*sh^7 + 1267049840*sh^8 - 
           11115924080*sh^9 + 378378000*Pi^2*(-1 + sh)^8*sh^9 + 
           42458337922*sh^10 - 94156125152*sh^11 + 135842213710*sh^12 - 
           134403829280*sh^13 + 93541794472*sh^14 - 46349953160*sh^15 + 
           16372744375*sh^16 - 4010527850*sh^17 + 555450048*sh^18 + 
           26939556*sh^19 - 8322174*sh^20 - 8304786*sh^21 + 145404*sh^22 + 
           3194460*sh^23 - 483165*sh^24 - 45765*sh^25)/(4286520*(-1 + sh)^11*
           sh^16) + (2288*Sqrt[4 - sh]*sh^(9/2)*(-216 + 3134*sh - 8598*sh^2 - 
            651*sh^3 + 21696*sh^4 - 28281*sh^5 + 17655*sh^6 - 6279*sh^7 + 
            1302*sh^8 - 147*sh^9 + 7*sh^10)*ArcSin[Sqrt[sh]/2])/567 - 
         (4*(-25025 + 242385*sh - 1051380*sh^2 + 2684220*sh^3 - 
            4452630*sh^4 + 4987710*sh^5 - 3783780*sh^6 + 1881880*sh^7 - 
            559845*sh^8 + 77077*sh^9 - 30*sh^15 + 10*sh^16)*Log[1 - sh])/
          (189*(-1 + sh)^10*sh^8) - (2860*PolyLog[2, sh])/
          (27*(-1 + sh)^3*sh^7)) + (2860*PolyLog[3, sh])/
        (27*(-1 + sh)^3*sh^7) - (2860*Zeta[3])/(27*(-1 + sh)^3*sh^7)) - 
     z^8*((734806697625 - 1864657401750*sh - 13539275231625*sh^2 + 
         67027116030732*sh^3 + 363276406618983*sh^4 + 77075180054730*sh^5 - 
         2669628886797015*sh^6 - 677035840395992220*sh^7 + 
         5635158490072595484*sh^8 - 20599256704963680744*sh^9 + 
         43339042510046583300*sh^10 - 57441821156594365400*sh^11 + 
         49315226500684331460*sh^12 - 27187236012238835064*sh^13 + 
         9574972725219653724*sh^14 - 3982997851319325528*sh^15 + 
         7101765583473752775*sh^16 - 13106460108909054570*sh^17 + 
         16417164883861897053*sh^18 - 16149803406920140248*sh^19 + 
         1668693359896123697*sh^20 + 104063617436286655710*sh^21 - 
         417803188773595850085*sh^22 + 791749456107757048440*sh^23 - 
         549502547867156683800*sh^24 - 968075095282232425488*sh^25 + 
         3329447282273381789520*sh^26 - 5025975451497482522040*sh^27 + 
         4956441109581606404760*sh^28 - 3485807792682049074240*sh^29 + 
         1798812858354385857984*sh^30 - 684120080523849949980*sh^31 + 
         189498023668211157900*sh^32 - 37134791931641203800*sh^33 + 
         4870681746866895960*sh^34 - 382939154040463020*sh^35 + 
         13622490948846780*sh^36 - 43286443200*Pi^2*(315 + 2430*sh + 
           5685*sh^2 - 3996*sh^3 - 41859*sh^4 - 63090*sh^5 + 7155*sh^6 - 
           11197710*sh^7 + 97239319*sh^8 - 354595974*sh^9 + 740399865*sh^10 - 
           983725720*sh^11 + 860053945*sh^12 - 487665960*sh^13 + 
           166863615*sh^14 - 34122042*sh^15 + 26327970*sh^16 - 
           50752180*sh^17 + 55929402*sh^18 + 54364188*sh^19 - 
           717712236*sh^20 + 2870815350*sh^21 - 6458427570*sh^22 + 
           7273880460*sh^23 + 2424626820*sh^24 - 25172149464*sh^25 + 
           50578660440*sh^26 - 62341462260*sh^27 + 54215455140*sh^28 - 
           34770027600*sh^29 + 16675099056*sh^30 - 5967409140*sh^31 + 
           1569298500*sh^32 - 293970600*sh^33 + 37061640*sh^34 - 
           2813580*sh^35 + 97020*sh^36))/(2577058395912000*(-1 + sh)^9*
         sh^14) - (2*Sqrt[4 - sh]*sh^(7/2)*(-85472 + 3302568*sh - 
          20385756*sh^2 + 40397342*sh^3 - 3614472*sh^4 - 104197295*sh^5 + 
          183802625*sh^6 - 160798287*sh^7 + 84097289*sh^8 - 27378339*sh^9 + 
          5441121*sh^10 - 604569*sh^11 + 28789*sh^12)*ArcSin[Sqrt[sh]/2])/
        (2835*(-1 + sh)^3) + (88*sh^4*(280 - 3850*sh + 16128*sh^2 - 
          26340*sh^3 + 69345*sh^5 - 126120*sh^6 + 121044*sh^7 - 73080*sh^8 + 
          29050*sh^9 - 7600*sh^10 + 1260*sh^11 - 120*sh^12 + 5*sh^13)*
         ArcSin[Sqrt[sh]/2]^2)/(15*(-1 + sh)^4) - 
       (88*Sqrt[4 - sh]*sh^(7/2)*(16 - 564*sh + 2004*sh^2 + 294*sh^3 - 
          4650*sh^4 + 5035*sh^5 - 2500*sh^6 + 660*sh^7 - 90*sh^8 + 5*sh^9)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/45 + 
       ((2*(-105 - 705*sh - 1085*sh^2 + 3227*sh^3 + 12621*sh^4 + 7077*sh^5 - 
            23415*sh^6 + 716940*sh^7 - 7485607*sh^8 + 28239694*sh^9 - 
            55987932*sh^10 + 64879500*sh^11 - 43001735*sh^12 + 
            12259058*sh^13 + 2773834*sh^14 - 3038902*sh^15 + 645645*sh^16 + 
            3185*sh^20 - 4165*sh^21 + 980*sh^22))/(19845*(-1 + sh)^10*
           sh^14) - (1144*Log[1 - sh])/(63*(-1 + sh)^3*sh^6))*Log[sh]^2 - 
       (2288*Log[sh]^3)/(189*(-1 + sh)^3*sh^6) + 
       ((10135125 + 11100375*sh - 368489550*sh^2 - 1673522994*sh^3 - 
           1770566655*sh^4 + 4868950515*sh^5 + 12353106480*sh^6 + 
           672867735540*sh^7 - 3536335413468*sh^8 + 6508174847460*sh^9 - 
           2544548455020*sh^10 - 9217378594580*sh^11 + 17345251578460*sh^12 - 
           13825678158092*sh^13 + 6111152380900*sh^14 - 5967579184772*sh^15 + 
           15549203270443*sh^16 - 25319186594687*sh^17 + 26298770135182*
            sh^18 - 25191363944162*sh^19 + 5842005220263*sh^20 + 
           175096058403693*sh^21 - 663423072171552*sh^22 + 
           1020989867585688*sh^23 - 81473828147712*sh^24 - 
           2682670390480080*sh^25 + 5807222939437920*sh^26 - 
           7016749404144480*sh^27 + 5709976554522240*sh^28 - 
           3302756383006080*sh^29 + 1378132145470080*sh^30 - 
           412209131394060*sh^31 + 86141944128240*sh^32 - 
           11927390234760*sh^33 + 981729468720*sh^34 - 36310414140*sh^35)/
          (7151344200*(-1 + sh)^8*sh^14) - (176*Sqrt[4 - sh]*sh^(7/2)*
           (16 - 564*sh + 2004*sh^2 + 294*sh^3 - 4650*sh^4 + 5035*sh^5 - 
            2500*sh^6 + 660*sh^7 - 90*sh^8 + 5*sh^9)*ArcSin[Sqrt[sh]/2])/45 + 
         (2*(-105 - 810*sh - 1895*sh^2 + 1332*sh^3 + 13953*sh^4 + 
            21030*sh^5 - 2385*sh^6 + 1390230*sh^7 - 12340463*sh^8 + 
            42069858*sh^9 - 79546665*sh^10 + 94464900*sh^11 - 
            73941065*sh^12 + 38304600*sh^13 - 12446415*sh^14 + 
            1976646*sh^15 + 12600*sh^16 - 15820*sh^17 - 9744*sh^18 + 
            2604*sh^19 - 630*sh^20 + 910*sh^21)*Log[sh])/(19845*(-1 + sh)^9*
           sh^14) + (1144*Log[sh]^2)/(63*(-1 + sh)^3*sh^6))*Log[z] - 
       ((105 + 1755*sh + 13910*sh^2 + 69498*sh^3 + 244959*sh^4 + 
          642213*sh^5 + 1261260*sh^6 - 1081080*sh^7 + 433071*sh^8 + 
          67773*sh^9 - 377694*sh^10 - 501530*sh^11 - 344895*sh^12 - 
          105*sh^13 - 1552320*sh^14 - 1591128*sh^15 - 1707552*sh^16 - 
          1940400*sh^17 + 3104640*sh^18 - 55883520*sh^19 + 64731744*sh^20 + 
          97485696*sh^21 - 225086400*sh^22 + 175121100*sh^23 - 
          71018640*sh^24 + 16105320*sh^25 - 1940400*sh^26 + 97020*sh^27)*
         Log[z]^2)/(39690*sh^14) - (4*(115830 - 1005180*sh + 3854760*sh^2 - 
          8550360*sh^3 + 12032020*sh^4 - 11041030*sh^5 + 6486480*sh^6 - 
          2247960*sh^7 + 352374*sh^8 - 455*sh^13 + 140*sh^14)*PolyLog[2, sh])/
        (2835*(-1 + sh)^9*sh^7) + Log[sh]*
        (-(23625 - 21375*sh - 887075*sh^2 - 2157211*sh^3 + 2815827*sh^4 + 
            15702939*sh^5 + 1968855*sh^6 + 676166505*sh^7 - 5205552799*sh^8 - 
            252252000*Pi^2*(-1 + sh)^7*sh^8 + 16194341023*sh^9 - 
            28421717709*sh^10 + 31333900255*sh^11 - 22556366595*sh^12 + 
            10744617653*sh^13 - 3487224951*sh^14 + 824604343*sh^15 - 
            135093490*sh^16 + 4368840*sh^17 + 14825832*sh^18 + 986076*sh^19 - 
            6077568*sh^20 + 658000*sh^21 + 119000*sh^22)/
          (8334900*(-1 + sh)^10*sh^14) - (88*Sqrt[4 - sh]*sh^(7/2)*
           (16 - 564*sh + 2004*sh^2 + 294*sh^3 - 4650*sh^4 + 5035*sh^5 - 
            2500*sh^6 + 660*sh^7 - 90*sh^8 + 5*sh^9)*ArcSin[Sqrt[sh]/2])/45 - 
         (4*(115830 - 1005180*sh + 3854760*sh^2 - 8550360*sh^3 + 
            12032020*sh^4 - 11041030*sh^5 + 6486480*sh^6 - 2247960*sh^7 + 
            352374*sh^8 - 455*sh^13 + 140*sh^14)*Log[1 - sh])/
          (2835*(-1 + sh)^9*sh^7) - (2288*PolyLog[2, sh])/
          (63*(-1 + sh)^3*sh^6)) + (2288*PolyLog[3, sh])/
        (63*(-1 + sh)^3*sh^6) - (2288*Zeta[3])/(63*(-1 + sh)^3*sh^6)) - 
     z^7*((-207454500 + 476982000*sh + 3223561968*sh^2 - 12229671465*sh^3 - 
         55118379195*sh^4 + 57584936970*sh^5 + 33433529698800*sh^6 - 
         246183339844728*sh^7 + 788493088730853*sh^8 - 1419782421543420*
          sh^9 + 1554606048182275*sh^10 - 1045277955673310*sh^11 + 
         400804930228849*sh^12 + 4897539134320*sh^13 - 261471121773260*
          sh^14 + 420323072975050*sh^15 - 335740716930395*sh^16 + 
         257962579027846*sh^17 - 1575614131965377*sh^18 + 
         5472481687455111*sh^19 - 8337459144709044*sh^20 + 
         1620077584398966*sh^21 + 17052028891101666*sh^22 - 
         35835539060836746*sh^23 + 40281992247688884*sh^24 - 
         29744511431080446*sh^25 + 15207708416925024*sh^26 - 
         5427604622626956*sh^27 + 1326965479353360*sh^28 - 
         211536892038780*sh^29 + 19772489375100*sh^30 - 820475229420*sh^31 + 
         32016600*Pi^2*(90 + 600*sh + 1068*sh^2 - 1740*sh^3 - 9210*sh^4 - 
           11640*sh^5 - 771330*sh^6 + 5877289*sh^7 - 18209993*sh^8 + 
           31754290*sh^9 - 34335085*sh^10 + 23352410*sh^11 - 9338992*sh^12 + 
           1311716*sh^13 + 1360208*sh^14 - 2228227*sh^15 + 3717793*sh^16 - 
           14308436*sh^17 + 49487425*sh^18 - 96430764*sh^19 + 
           72149616*sh^20 + 114281496*sh^21 - 410382504*sh^22 + 
           613666368*sh^23 - 583391592*sh^24 + 384934788*sh^25 - 
           180700632*sh^26 + 60198768*sh^27 - 13895280*sh^28 + 
           2109240*sh^29 - 189000*sh^30 + 7560*sh^31))/
        (408451774500*(-1 + sh)^8*sh^12) + (16*Sqrt[4 - sh]*sh^(7/2)*
         (-28035 + 242727*sh - 521748*sh^2 + 32319*sh^3 + 1309096*sh^4 - 
          2078820*sh^5 + 1572282*sh^6 - 674165*sh^7 + 166995*sh^8 - 
          22266*sh^9 + 1237*sh^10)*ArcSin[Sqrt[sh]/2])/(2835*(-1 + sh)^3) - 
       (16*sh^3*(-70 + 1890*sh - 9345*sh^2 + 15946*sh^3 - 39510*sh^5 + 
          66255*sh^6 - 56700*sh^7 + 29358*sh^8 - 9520*sh^9 + 1890*sh^10 - 
          210*sh^11 + 10*sh^12)*ArcSin[Sqrt[sh]/2]^2)/(15*(-1 + sh)^4) + 
       (16*Sqrt[4 - sh]*sh^(7/2)*(252 - 1383*sh - 342*sh^2 + 2808*sh^3 - 
          2380*sh^4 + 870*sh^5 - 150*sh^6 + 10*sh^7)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/45 + 
       ((2*(60 + 340*sh + 312*sh^2 - 1872*sh^3 - 4980*sh^4 - 1620*sh^5 - 
            92970*sh^6 + 934391*sh^7 - 2911710*sh^8 + 4537599*sh^9 - 
            3782335*sh^10 + 1339005*sh^11 + 291378*sh^12 - 408230*sh^13 + 
            99792*sh^14 + 1386*sh^17 - 1764*sh^18 + 378*sh^19))/
          (8505*(-1 + sh)^9*sh^12) - (176*Log[1 - sh])/(27*(-1 + sh)^3*sh^5))*
        Log[sh]^2 - (352*Log[sh]^3)/(81*(-1 + sh)^3*sh^5) + 
       (-(64350 + 66000*sh - 1848594*sh^2 - 7286499*sh^3 - 5743914*sh^4 + 
            16732716*sh^5 + 836674146*sh^6 - 3086059581*sh^7 + 
            2920757103*sh^8 + 4213007403*sh^9 - 13030540952*sh^10 + 
            13445244908*sh^11 - 5400217599*sh^12 - 4838723267*sh^13 + 
            14220596345*sh^14 - 17384453508*sh^15 + 7769749144*sh^16 + 
            1428417884*sh^17 + 48744289353*sh^18 - 185048020584*sh^19 + 
            217589171184*sh^20 + 146917624392*sh^21 - 813353136750*sh^22 + 
            1245462164100*sh^23 - 1115551483200*sh^24 + 656790278760*sh^25 - 
            261526141800*sh^26 + 69772528980*sh^27 - 11936994300*sh^28 + 
            1182036240*sh^29 - 51434460*sh^30)/(29469825*(-1 + sh)^7*sh^12) + 
         (32*Sqrt[4 - sh]*sh^(7/2)*(252 - 1383*sh - 342*sh^2 + 2808*sh^3 - 
            2380*sh^4 + 870*sh^5 - 150*sh^6 + 10*sh^7)*ArcSin[Sqrt[sh]/2])/
          45 + (4*(30 + 200*sh + 356*sh^2 - 580*sh^3 - 3070*sh^4 - 
            3880*sh^5 - 95410*sh^6 + 738379*sh^7 - 2056331*sh^8 + 
            3107350*sh^9 - 2878135*sh^10 + 1704770*sh^11 - 636256*sh^12 + 
            132944*sh^13 - 2380*sh^14 - 2065*sh^15 + 315*sh^16 - 168*sh^17 + 
            231*sh^18)*Log[sh])/(8505*(-1 + sh)^8*sh^12) + 
         (176*Log[sh]^2)/(27*(-1 + sh)^3*sh^5))*Log[z] + 
       (2*(-15 - 220*sh - 1518*sh^2 - 6534*sh^3 - 19503*sh^4 - 41580*sh^5 + 
          34650*sh^6 - 11094*sh^7 + 2061*sh^8 + 13740*sh^9 + 12253*sh^10 + 
          15*sh^11 + 52920*sh^12 + 55188*sh^13 + 61992*sh^14 + 49140*sh^15 + 
          706860*sh^16 - 807030*sh^17 - 1307124*sh^18 + 2391984*sh^19 - 
          1459080*sh^20 + 434700*sh^21 - 64260*sh^22 + 3780*sh^23)*Log[z]^2)/
        (8505*sh^12) - (8*(-880 + 6748*sh - 22484*sh^2 + 42350*sh^3 - 
          48950*sh^4 + 34980*sh^5 - 14476*sh^6 + 2770*sh^7 - 11*sh^11 + 
          3*sh^12)*PolyLog[2, sh])/(135*(-1 + sh)^8*sh^6) + 
       Log[sh]*((3900 - 3800*sh - 116136*sh^2 - 213534*sh^3 + 423060*sh^4 + 
           1268730*sh^5 + 21543600*sh^6 - 126680142*sh^7 + 
           9702000*Pi^2*(-1 + sh)^6*sh^7 + 285541500*sh^8 - 338516298*sh^9 + 
           213687865*sh^10 - 49998810*sh^11 - 18377766*sh^12 + 
           11952947*sh^13 + 421029*sh^14 - 1287720*sh^15 - 235690*sh^16 + 
           631953*sh^17 - 26754*sh^18 - 17934*sh^19)/(893025*(-1 + sh)^9*
           sh^12) + (16*Sqrt[4 - sh]*sh^(7/2)*(252 - 1383*sh - 342*sh^2 + 
            2808*sh^3 - 2380*sh^4 + 870*sh^5 - 150*sh^6 + 10*sh^7)*
           ArcSin[Sqrt[sh]/2])/45 - (8*(-880 + 6748*sh - 22484*sh^2 + 
            42350*sh^3 - 48950*sh^4 + 34980*sh^5 - 14476*sh^6 + 2770*sh^7 - 
            11*sh^11 + 3*sh^12)*Log[1 - sh])/(135*(-1 + sh)^8*sh^6) - 
         (352*PolyLog[2, sh])/(27*(-1 + sh)^3*sh^5)) + 
       (352*PolyLog[3, sh])/(27*(-1 + sh)^3*sh^5) - 
       (352*Zeta[3])/(27*(-1 + sh)^3*sh^5)) - 
     z^6*((1605240 - 3372768*sh - 21255318*sh^2 + 51364152*sh^3 + 
         137438532*sh^4 - 42259525308*sh^5 + 274794978024*sh^6 - 
         761157740601*sh^7 + 1144773779814*sh^8 - 993234387676*sh^9 + 
         507224614904*sh^10 - 238950893986*sh^11 + 288773890244*sh^12 - 
         374015495266*sh^13 + 245587937594*sh^14 + 502610946089*sh^15 - 
         1906536684970*sh^16 + 2108138078900*sh^17 + 1135717707600*sh^18 - 
         6241265928450*sh^19 + 8688896058150*sh^20 - 6884072732250*sh^21 + 
         3470593949550*sh^22 - 1130720824800*sh^23 + 230170512600*sh^24 - 
         26556711300*sh^25 + 1322691300*sh^26 - 264600*Pi^2*
          (60 + 336*sh + 396*sh^2 - 1344*sh^3 - 4704*sh^4 - 127764*sh^5 + 
           807808*sh^6 - 2054287*sh^7 + 2890968*sh^8 - 2434312*sh^9 + 
           1206688*sh^10 - 345954*sh^11 + 158816*sh^12 - 132224*sh^13 - 
           435459*sh^14 + 2009791*sh^15 - 3328540*sh^16 + 895300*sh^17 + 
           6503700*sh^18 - 13836900*sh^19 + 15003100*sh^20 - 10287900*sh^21 + 
           4680900*sh^22 - 1408400*sh^23 + 268800*sh^24 - 29400*sh^25 + 
           1400*sh^26))/(1607445000*(-1 + sh)^7*sh^10) - 
       (8*Sqrt[4 - sh]*sh^(5/2)*(1236 - 20412*sh + 48897*sh^2 - 963*sh^3 - 
          119097*sh^4 + 165591*sh^5 - 103846*sh^6 + 34110*sh^7 - 5685*sh^8 + 
          379*sh^9)*ArcSin[Sqrt[sh]/2])/(1215*(-1 + sh)^3) + 
       (56*sh^3*(-90 + 560*sh - 999*sh^2 + 2278*sh^4 - 3456*sh^5 + 
          2565*sh^6 - 1092*sh^7 + 270*sh^8 - 36*sh^9 + 2*sh^10)*
         ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) - 
       (56*Sqrt[4 - sh]*sh^(5/2)*(-8 + 102*sh + 39*sh^2 - 168*sh^3 + 
          102*sh^4 - 24*sh^5 + 2*sh^6)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/81 + 
       ((-40 - 184*sh - 40*sh^2 + 1160*sh^3 + 2240*sh^4 + 16100*sh^5 - 
           134784*sh^6 + 321315*sh^7 - 355935*sh^8 + 160960*sh^9 + 
           34360*sh^10 - 63842*sh^11 + 18270*sh^12 + 675*sh^14 - 825*sh^15 + 
           150*sh^16)/(2025*(-1 + sh)^8*sh^10) - (112*Log[1 - sh])/
          (45*(-1 + sh)^3*sh^4))*Log[sh]^2 - (224*Log[sh]^3)/
        (135*(-1 + sh)^3*sh^4) + 
       ((4620 + 4284*sh - 102942*sh^2 - 351078*sh^3 - 268254*sh^4 + 
           10626210*sh^5 - 21816102*sh^6 - 11713284*sh^7 + 92176614*sh^8 - 
           130993468*sh^9 + 97705975*sh^10 - 83020137*sh^11 + 
           122513471*sh^12 - 148849691*sh^13 + 122190192*sh^14 + 
           116488790*sh^15 - 563063900*sh^16 + 424720800*sh^17 + 
           867207600*sh^18 - 2255526000*sh^19 + 2372437200*sh^20 - 
           1438527300*sh^21 + 535596600*sh^22 - 120577800*sh^23 + 
           15036000*sh^24 - 795900*sh^25)/(1275750*(-1 + sh)^6*sh^10) - 
         (112*Sqrt[4 - sh]*sh^(5/2)*(-8 + 102*sh + 39*sh^2 - 168*sh^3 + 
            102*sh^4 - 24*sh^5 + 2*sh^6)*ArcSin[Sqrt[sh]/2])/81 + 
         (2*(-20 - 112*sh - 132*sh^2 + 448*sh^3 + 1568*sh^4 + 16548*sh^5 - 
            99448*sh^6 + 212137*sh^7 - 240168*sh^8 + 162112*sh^9 - 
            68488*sh^10 + 15610*sh^11 - 980*sh^12 + 20*sh^13 - 105*sh^14 + 
            135*sh^15)*Log[sh])/(2025*(-1 + sh)^7*sh^10) + 
         (112*Log[sh]^2)/(45*(-1 + sh)^3*sh^4))*Log[z] + 
       ((-10 - 126*sh - 738*sh^2 - 2646*sh^3 - 6300*sh^4 + 5040*sh^5 - 
          1194*sh^6 + 873*sh^7 + 1791*sh^8 + 10*sh^9 + 8400*sh^10 + 
          9100*sh^11 + 11200*sh^12 + 46900*sh^13 - 47600*sh^14 - 
          86450*sh^15 + 116200*sh^16 - 51100*sh^17 + 9800*sh^18 - 700*sh^19)*
         Log[z]^2)/(2025*sh^10) - (2*(3528 - 23478*sh + 66420*sh^2 - 
          102960*sh^3 + 93240*sh^4 - 47628*sh^5 + 10808*sh^6 - 135*sh^9 + 
          30*sh^10)*PolyLog[2, sh])/(405*(-1 + sh)^7*sh^5) + 
       Log[sh]*((-440 + 472*sh + 10180*sh^2 + 13420*sh^3 - 31520*sh^4 - 
           482840*sh^5 + 1584966*sh^6 + 252000*Pi^2*(-1 + sh)^5*sh^6 - 
           1641480*sh^7 - 231870*sh^8 + 1991670*sh^9 - 1893900*sh^10 + 
           927957*sh^11 - 266675*sh^12 - 22250*sh^13 + 41275*sh^14 + 
           2880*sh^15 - 1845*sh^16)/(60750*(-1 + sh)^8*sh^10) - 
         (56*Sqrt[4 - sh]*sh^(5/2)*(-8 + 102*sh + 39*sh^2 - 168*sh^3 + 
            102*sh^4 - 24*sh^5 + 2*sh^6)*ArcSin[Sqrt[sh]/2])/81 - 
         (2*(3528 - 23478*sh + 66420*sh^2 - 102960*sh^3 + 93240*sh^4 - 
            47628*sh^5 + 10808*sh^6 - 135*sh^9 + 30*sh^10)*Log[1 - sh])/
          (405*(-1 + sh)^7*sh^5) - (224*PolyLog[2, sh])/(45*(-1 + sh)^3*
           sh^4)) + (224*PolyLog[3, sh])/(45*(-1 + sh)^3*sh^4) - 
       (224*Zeta[3])/(45*(-1 + sh)^3*sh^4)) - 
     z^5*((-161406 + 318843*sh + 1910657*sh^2 - 738969*sh^3 + 
         633135615*sh^4 - 3654733992*sh^5 + 8580730746*sh^6 - 
         10387902666*sh^7 + 6272402572*sh^8 - 435513965*sh^9 - 
         2310469467*sh^10 + 2213537811*sh^11 - 4191847021*sh^12 + 
         8659496442*sh^13 - 5005150560*sh^14 - 10577096880*sh^15 + 
         22948599240*sh^16 - 20336450400*sh^17 + 10025047200*sh^18 - 
         2837329320*sh^19 + 428963640*sh^20 - 26748120*sh^21 + 
         58800*Pi^2*(18 + 81*sh + 39*sh^2 - 423*sh^3 - 9810*sh^4 + 
           47729*sh^5 - 95467*sh^6 + 103887*sh^7 - 63289*sh^8 + 15730*sh^9 + 
           8388*sh^10 - 21404*sh^11 + 46029*sh^12 - 50988*sh^13 - 
           20160*sh^14 + 133320*sh^15 - 179760*sh^16 + 130200*sh^17 - 
           56400*sh^18 + 14520*sh^19 - 2040*sh^20 + 120*sh^21))/
        (71442000*(-1 + sh)^6*sh^8) + (8*Sqrt[4 - sh]*sh^(5/2)*
         (630 - 1853*sh - 99*sh^2 + 4458*sh^3 - 5217*sh^4 + 2538*sh^5 - 
          564*sh^6 + 47*sh^7)*ArcSin[Sqrt[sh]/2])/(405*(-1 + sh)^3) - 
       (16*sh^2*(10 - 90*sh + 165*sh^2 - 333*sh^4 + 445*sh^5 - 275*sh^6 + 
          90*sh^7 - 15*sh^8 + sh^9)*ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
       (16*Sqrt[4 - sh]*sh^(5/2)*(-20 - 11*sh + 24*sh^2 - 9*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/27 + 
       ((12 + 42*sh - 28*sh^2 - 308*sh^3 - 1533*sh^4 + 8318*sh^5 - 
           13422*sh^6 + 8008*sh^7 + 1788*sh^8 - 4507*sh^9 + 1540*sh^10 + 
           140*sh^11 - 160*sh^12 + 20*sh^13)/(405*(-1 + sh)^7*sh^8) - 
         (28*Log[1 - sh])/(27*(-1 + sh)^3*sh^3))*Log[sh]^2 - 
       (56*Log[sh]^3)/(81*(-1 + sh)^3*sh^3) + 
       ((-567 - 441*sh + 9758*sh^2 + 30275*sh^3 - 166495*sh^4 + 20923*sh^5 + 
           866054*sh^6 - 1788427*sh^7 + 1255755*sh^8 + 458890*sh^9 - 
           1258076*sh^10 + 55832*sh^11 - 524481*sh^12 + 2826000*sh^13 - 
           901320*sh^14 - 5251680*sh^15 + 7877100*sh^16 - 5079900*sh^17 + 
           1707300*sh^18 - 290640*sh^19 + 19740*sh^20)/(85050*(-1 + sh)^5*
           sh^8) + (32*Sqrt[4 - sh]*sh^(5/2)*(-20 - 11*sh + 24*sh^2 - 
            9*sh^3 + sh^4)*ArcSin[Sqrt[sh]/2])/27 + 
         (2*(6 + 27*sh + 13*sh^2 - 141*sh^3 - 1380*sh^4 + 5549*sh^5 - 
            8207*sh^6 + 6207*sh^7 - 2809*sh^8 + 1080*sh^9 - 30*sh^10 - 
            30*sh^11 + 35*sh^12)*Log[sh])/(405*(-1 + sh)^6*sh^8) + 
         (28*Log[sh]^2)/(27*(-1 + sh)^3*sh^3))*Log[z] + 
       ((-6 - 63*sh - 301*sh^2 - 840*sh^3 + 630*sh^4 - 99*sh^5 + 153*sh^6 + 
          6*sh^7 + 1200*sh^8 + 1440*sh^9 + 3360*sh^10 - 2400*sh^11 - 
          5400*sh^12 + 4800*sh^13 - 1320*sh^14 + 120*sh^15)*Log[z]^2)/
        (810*sh^8) - (8*(-63 + 355*sh - 826*sh^2 + 1008*sh^3 - 665*sh^4 + 
          213*sh^5 - 7*sh^7 + sh^8)*PolyLog[2, sh])/(81*(-1 + sh)^6*sh^4) + 
       Log[sh]*((162 - 198*sh - 2878*sh^2 - 2948*sh^3 + 28872*sh^4 - 
           5962*sh^5 + 21000*Pi^2*(-1 + sh)^4*sh^5 - 113952*sh^6 + 
           199378*sh^7 - 147777*sh^8 + 58253*sh^9 - 22550*sh^10 + 
           7950*sh^11 + 2275*sh^12 - 625*sh^13)/(12150*(-1 + sh)^7*sh^8) + 
         (16*Sqrt[4 - sh]*sh^(5/2)*(-20 - 11*sh + 24*sh^2 - 9*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/27 - (8*(-63 + 355*sh - 826*sh^2 + 1008*sh^3 - 
            665*sh^4 + 213*sh^5 - 7*sh^7 + sh^8)*Log[1 - sh])/
          (81*(-1 + sh)^6*sh^4) - (56*PolyLog[2, sh])/(27*(-1 + sh)^3*
           sh^3)) + (56*PolyLog[3, sh])/(27*(-1 + sh)^3*sh^3) - 
       (56*Zeta[3])/(27*(-1 + sh)^3*sh^3)) - 
     z^4*(-(-2775 + 5550*sh + 34425*sh^2 + 1489050*sh^3 - 7400200*sh^4 + 
          14083748*sh^5 - 14200216*sh^6 + 9344260*sh^7 - 5568515*sh^8 + 
          141850*sh^9 + 4948647*sh^10 - 27324*sh^11 - 8961300*sh^12 + 
          9838800*sh^13 - 4676400*sh^14 + 1037250*sh^15 - 86850*sh^16 + 
          1200*Pi^2*(9 + 30*sh - 15*sh^2 - 1245*sh^3 + 4325*sh^4 - 
            6463*sh^5 + 5357*sh^6 - 2657*sh^7 + 295*sh^8 + 1405*sh^9 - 
            1014*sh^10 - 1782*sh^11 + 3798*sh^12 - 2988*sh^13 + 1188*sh^14 - 
            234*sh^15 + 18*sh^16))/(437400*(-1 + sh)^5*sh^6) - 
       (4*Sqrt[4 - sh]*sh^(3/2)*(16 + 72*sh + 18*sh^2 - 203*sh^3 + 189*sh^4 - 
          63*sh^5 + 7*sh^6)*ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) + 
       (8*sh^2*(36 - 60*sh + 99*sh^3 - 112*sh^4 + 54*sh^5 - 12*sh^6 + sh^7)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
       (8*Sqrt[4 - sh]*sh^(3/2)*(8 + 6*sh - 6*sh^2 + sh^3)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/27 + 
       ((-2*(6 + 14*sh - 30*sh^2 - 255*sh^3 + 729*sh^4 - 585*sh^5 - 
            165*sh^6 + 541*sh^7 - 270*sh^8 + 45*sh^9))/(243*(-1 + sh)^6*
           sh^6) - (40*Log[1 - sh])/(81*(-1 + sh)^3*sh^2))*Log[sh]^2 - 
       (80*Log[sh]^3)/(243*(-1 + sh)^3*sh^2) + 
       ((105 + 55*sh - 1480*sh^2 + 90*sh^3 + 10470*sh^4 - 25782*sh^5 + 
           43242*sh^6 - 52678*sh^7 + 52987*sh^8 - 14283*sh^9 - 23976*sh^10 + 
           3240*sh^11 + 28080*sh^12 - 22680*sh^13 + 6480*sh^14 - 630*sh^15)/
          (7290*(-1 + sh)^4*sh^6) - (16*Sqrt[4 - sh]*sh^(3/2)*
           (8 + 6*sh - 6*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2])/27 + 
         (4*(-3 - 10*sh + 5*sh^2 + 185*sh^3 - 425*sh^4 + 343*sh^5 - 
            125*sh^6 + 3*sh^7 - 15*sh^8 + 15*sh^9)*Log[sh])/
          (243*(-1 + sh)^5*sh^6) + (40*Log[sh]^2)/(81*(-1 + sh)^3*sh^2))*
        Log[z] - ((3 + 25*sh + 90*sh^2 - 60*sh^3 + 5*sh^4 - 3*sh^5 - 
          144*sh^6 - 252*sh^7 + 72*sh^8 + 288*sh^9 - 144*sh^10 + 18*sh^11)*
         Log[z]^2)/(243*sh^6) + (4*(-50 + 230*sh - 420*sh^2 + 380*sh^3 - 
          146*sh^4 + 15*sh^5)*PolyLog[2, sh])/(81*(-1 + sh)^5*sh^3) + 
       Log[sh]*((-21 + 31*sh + 297*sh^2 - 24*sh^3 - 2468*sh^4 + 
           600*Pi^2*(-1 + sh)^3*sh^4 + 4347*sh^5 - 2415*sh^6 - 608*sh^7 + 
           567*sh^8 + 372*sh^9 - 78*sh^10)/(729*(-1 + sh)^6*sh^6) - 
         (8*Sqrt[4 - sh]*sh^(3/2)*(8 + 6*sh - 6*sh^2 + sh^3)*
           ArcSin[Sqrt[sh]/2])/27 + (4*(-50 + 230*sh - 420*sh^2 + 380*sh^3 - 
            146*sh^4 + 15*sh^5)*Log[1 - sh])/(81*(-1 + sh)^5*sh^3) - 
         (80*PolyLog[2, sh])/(81*(-1 + sh)^3*sh^2)) + 
       (80*PolyLog[3, sh])/(81*(-1 + sh)^3*sh^2) - 
       (80*Zeta[3])/(81*(-1 + sh)^3*sh^2)) - 
     z^3*((-19 + 46*sh + 1365*sh^2 - 4435*sh^3 + 3757*sh^4 + 610*sh^5 - 
         3103*sh^6 + 2113*sh^7 + 594*sh^8 - 1548*sh^9 + 714*sh^10 - 
         94*sh^11 + 6*Pi^2*(6 + 12*sh - 195*sh^2 + 442*sh^3 - 434*sh^4 + 
           124*sh^5 + 137*sh^6 - 16*sh^7 - 120*sh^8 + 108*sh^9 - 36*sh^10 + 
           4*sh^11))/(729*(-1 + sh)^4*sh^4) + 
       (16*Sqrt[4 - sh]*sh^(3/2)*(27 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
         ArcSin[Sqrt[sh]/2])/(243*(-1 + sh)^3) - 
       (16*sh*(-6 + 27*sh - 30*sh^3 + 27*sh^4 - 9*sh^5 + sh^6)*
         ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) + 
       (16*Sqrt[4 - sh]*sh^(3/2)*(-9 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(81*(-1 + sh)^3) - 
       (32*sh*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(9*(-1 + sh)^4) + 
       ((8 + 8*sh - 94*sh^2 + 94*sh^3 + 52*sh^4 - 152*sh^5 + 72*sh^6 - 
           12*sh^7)/(81*(-1 + sh)^5*sh^4) - (8*Log[1 - sh])/
          (27*(-1 + sh)^3*sh))*Log[sh]^2 - (16*Log[sh]^3)/
        (81*(-1 + sh)^3*sh) + 
       ((2*(1 + 3*sh - 18*sh^2 + 25*sh^3 - 36*sh^4 + 26*sh^5 - 27*sh^6 - 
            22*sh^7 + 38*sh^8 - 16*sh^9 + 2*sh^10))/(81*(-1 + sh)^3*sh^4) + 
         (16*sh*Log[sh])/(27*(-1 + sh)^4))*Log[z]^2 + 
       (8*(4 - 14*sh + 18*sh^2 - 11*sh^3 + sh^4)*PolyLog[2, sh])/
        (27*(-1 + sh)^4*sh^2) + Log[sh]*
        ((-2*(-10 + 20*sh + 128*sh^2 - 272*sh^3 - 29*sh^4 + 223*sh^5 - 
            105*sh^6 + 45*sh^7 + 12*Pi^2*sh^3*(-5 + 10*sh - 11*sh^2 + 
              6*sh^3)))/(243*(-1 + sh)^5*sh^4) + 
         (16*Sqrt[4 - sh]*sh^(3/2)*(-9 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) + 
         (32*sh*ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
         (8*(4 - 14*sh + 18*sh^2 - 11*sh^3 + sh^4)*Log[1 - sh])/
          (27*(-1 + sh)^4*sh^2) - (16*PolyLog[2, sh])/(27*(-1 + sh)^3*sh)) + 
       Log[z]*((2*(-5 + 57*sh^2 - 46*sh^3 - 85*sh^4 + 164*sh^5 - 73*sh^6 + 
            102*sh^7 - 40*sh^8 - 4*sh^9 + 2*sh^10))/(243*(-1 + sh)^3*sh^4) + 
         (32*Sqrt[4 - sh]*sh^(3/2)*(-9 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) + 
         (64*sh*ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
         ((4*(2 + 4*sh - 27*sh^2 + 22*sh^3 + 14*sh^4 - 12*sh^5 + 9*sh^6))/
            (81*(-1 + sh)^4*sh^4) - (32*sh*Log[1 - sh])/(27*(-1 + sh)^4))*
          Log[sh] + (8*Log[sh]^2)/(27*(-1 + sh)^3*sh) - 
         (32*sh*PolyLog[2, sh])/(27*(-1 + sh)^4)) - 
       (32*sh*PolyLog[3, 1 - sh])/(27*(-1 + sh)^4) + (16*PolyLog[3, sh])/
        (27*(-1 + sh)^3*sh) + (16*(1 - sh + 2*sh^2)*Zeta[3])/
        (27*(-1 + sh)^4*sh)) - 
     z^2*((-3*(-1 + sh)^2*(7 - 64*sh + 108*sh^2 + 64*sh^3 - 42*sh^4 + 
           7*sh^5) - 2*Pi^2*(-6 + 45*sh - 133*sh^2 + 157*sh^3 - 59*sh^4 + 
           12*sh^5 - 12*sh^6 + 2*sh^7))/(81*(-1 + sh)^4*sh^2) + 
       (8*Sqrt[4 - sh]*(-3 + sh)*sh^(5/2)*ArcSin[Sqrt[sh]/2])/
        (9*(-1 + sh)^3) + (8*sh^2*(2 + 9*sh - 6*sh^2 + sh^3)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
       (8*Sqrt[-((-4 + sh)*sh)]*(-4 - 3*sh^2 + sh^3)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(27*(-1 + sh)^3) + 
       (16*sh*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(3*(-1 + sh)^4) + 
       ((2*(-4 + 7*sh + 5*sh^2 - 25*sh^3 + 11*sh^4))/(27*(-1 + sh)^4*sh^2) + 
         (4*(-3 + sh)*Log[1 - sh])/(27*(-1 + sh)^3))*Log[sh]^2 - 
       (4*Log[sh]^3)/(27*(-1 + sh)^3) + 
       ((-2*(1 - 2*sh + 8*sh^2 + 10*sh^3 - 4*sh^4 + sh^5))/
          (27*(-1 + sh)^2*sh^2) + (4*(1 + 6*sh)*Log[sh])/(27*(-1 + sh)^3))*
        Log[z]^2 + (8*(-3 + 10*sh - 8*sh^2)*PolyLog[2, sh])/
        (27*(-1 + sh)^3*sh) + Log[sh]*
        ((-2*(18 - 75*sh + 87*sh^2 + 63*sh^3 - 93*sh^4 + 2*Pi^2*sh^2*
             (3 - 28*sh + 25*sh^2)))/(81*(-1 + sh)^4*sh^2) - 
         (8*Sqrt[-((-4 + sh)*sh)]*(-4 - 3*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2])/
          (27*(-1 + sh)^3) - (16*sh*ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
         (8*(-3 + 10*sh - 8*sh^2)*Log[1 - sh])/(27*(-1 + sh)^3*sh) - 
         (8*(4 + sh)*PolyLog[2, sh])/(27*(-1 + sh)^3)) + 
       Log[z]*((2*(2*Pi^2*sh^2*(-1 + sh + 6*sh^2) + 3*(-1 + sh)^2*
             (3 - 8*sh + 8*sh^2 + 20*sh^3 - 14*sh^4 + 3*sh^5)))/
          (81*(-1 + sh)^4*sh^2) - (16*Sqrt[-((-4 + sh)*sh)]*
           (-4 - 3*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3) - 
         (32*sh*ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
         ((4*(-2 + 3*sh - 2*sh^2 + 3*sh^3))/(27*(-1 + sh)^3*sh^2) - 
           (8*(1 + 6*sh)*Log[1 - sh])/(27*(-1 + sh)^3))*Log[sh] - 
         (4*Log[sh]^2)/(27*(-1 + sh)^2) - (8*(1 + 6*sh)*PolyLog[2, sh])/
          (27*(-1 + sh)^3)) - (8*(1 + 6*sh)*PolyLog[3, 1 - sh])/
        (27*(-1 + sh)^3) + (8*(5 + 3*sh)*PolyLog[3, sh])/(27*(-1 + sh)^3) - 
       (8*(-5 + 8*sh + 3*sh^2)*Zeta[3])/(27*(-1 + sh)^4)) - 
     z*((4*(4*Pi^4*(-1 + sh)*sh + 15*(-1 + sh)^2*(-10 + 7*sh) - 
          5*Pi^2*(-6 + 16*sh - 20*sh^2 + 7*sh^3)))/(405*(-1 + sh)^4) + 
       (8*Sqrt[-((-4 + sh)*sh)]*(1 + sh)*ArcSin[Sqrt[sh]/2])/
        (9*(-1 + sh)^3) + (16*(-1 - 3*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2]^2)/
        (9*(-1 + sh)^4) - (8*(3 - 4*sh + sh^2)*Log[sh]^3)/(81*(-1 + sh)^3) - 
       (4*sh*Log[sh]^4)/(81*(-1 + sh)^3) + 
       (8*(1 - 5*sh + 4*sh^2)*PolyLog[2, sh])/(27*(-1 + sh)^3) + 
       Log[z]*((8*(9 + Pi^2))/(81*(-1 + sh)) + 
         ((-8*(2 + sh))/(27*(-1 + sh)^2) - (16*Log[1 - sh])/(27*(-1 + sh)))*
          Log[sh] + (8*Log[sh]^2)/(27*(-1 + sh)) - (16*PolyLog[2, sh])/
          (27*(-1 + sh))) + Log[sh]^2*
        ((-4*(2*Pi^2*sh + 3*(4 - 5*sh + 2*sh^2)))/(81*(-1 + sh)^3) - 
         (4*(-5 + 3*sh)*Log[1 - sh])/(27*(-1 + sh)^3) - 
         (16*sh*PolyLog[2, sh])/(27*(-1 + sh)^3)) + 
       (8*(-1 - 5*sh + 4*sh^2)*PolyLog[3, sh])/(27*(-1 + sh)^3) - 
       (32*sh*PolyLog[4, sh])/(9*(-1 + sh)^3) + 
       (8*(-5 + 5*sh + 2*sh^2)*Zeta[3])/(27*(-1 + sh)^3) + 
       Log[sh]*((4*(12 + 21*sh - 33*sh^2 + Pi^2*(-5 + 3*sh)))/
          (81*(-1 + sh)^3) + (8*(1 - 5*sh + 4*sh^2)*Log[1 - sh])/
          (27*(-1 + sh)^3) + (8*(3 + sh - 2*sh^2)*PolyLog[2, sh])/
          (27*(-1 + sh)^3) + (64*sh*PolyLog[3, sh])/(27*(-1 + sh)^3) - 
         (64*sh*Zeta[3])/(27*(-1 + sh)^3)))
 
F17HighIm = (-2*Pi*(20 - 49*sh + 47*sh^2))/(243*(-1 + sh)^2) + 
     (4*Pi*sh*(-1 + 2*sh)*Log[sh])/(27*(-1 + sh)^3) - 
     z^2*((4*Pi^3*sh^2*(2 - 9*sh + 7*sh^2) + 18*Pi*(2 - 9*sh + 21*sh^2 - 
           15*sh^3 - 3*sh^4 + 4*sh^5))/(81*(-1 + sh)^4*sh^2) + 
       ((4*Pi*(4 - 13*sh + 21*sh^2 - 11*sh^3 + 5*sh^4))/(27*(-1 + sh)^4*
           sh^2) + (8*(2*Pi*sh - 7*Pi*sh^2)*Log[1 - sh])/(27*(-1 + sh)^3*sh))*
        Log[sh] + (2*(-4*Pi*sh^2 + 8*Pi*sh^3 - 4*Pi*sh^4)*Log[sh]^2)/
        (27*(-1 + sh)^4*sh^2) + ((-4*Pi*(2 - 7*sh + 15*sh^2 + 4*sh^3))/
          (27*(-1 + sh)^2*sh^2) + (56*Pi*sh*Log[sh])/(27*(-1 + sh)^3))*
        Log[z] + (8*(2*Pi*sh - 7*Pi*sh^2)*PolyLog[2, sh])/
        (27*(-1 + sh)^3*sh)) - 
     z^3*((72*Pi^3*sh^3*(1 - sh + 2*sh^2) - 6*Pi*(-10 + 10*sh + 54*sh^2 + 
           46*sh^3 - 159*sh^4 + 240*sh^5 - 141*sh^6 + 32*sh^7))/
        (729*(-1 + sh)^4*sh^4) + 
       ((4*Pi*(-4 - 4*sh + 71*sh^2 - 155*sh^3 + 166*sh^4 - 98*sh^5 + 
            36*sh^6))/(81*(-1 + sh)^5*sh^4) + 
         (8*(-2*Pi*sh + 2*Pi*sh^2 - 4*Pi*sh^3)*Log[1 - sh])/
          (27*(-1 + sh)^4*sh^2))*Log[sh] + 
       ((48*Pi*sh^3 - 96*Pi*sh^4 + 48*Pi*sh^5)*Log[sh]^2)/
        (81*(-1 + sh)^5*sh^4) + 
       ((4*Pi*(2 + 6*sh - 45*sh^2 + 61*sh^3 - 41*sh^4 - 11*sh^5 + 4*sh^6))/
          (81*(-1 + sh)^3*sh^4) + (4*(12*Pi*sh^3 - 12*Pi*sh^4 + 24*Pi*sh^5)*
           Log[sh])/(81*(-1 + sh)^4*sh^4))*Log[z] + 
       (8*(-2*Pi*sh + 2*Pi*sh^2 - 4*Pi*sh^3)*PolyLog[2, sh])/
        (27*(-1 + sh)^4*sh^2)) - 
     z^4*(-(72000*Pi^3*(-1 + sh)^2*sh^4 - 600*Pi*(-21 + 10*sh + 307*sh^2 - 
            1247*sh^3 + 3143*sh^4 - 3526*sh^5 - 397*sh^6 + 2577*sh^7 - 
            1140*sh^8 - 138*sh^9 + 72*sh^10))/(437400*(-1 + sh)^5*sh^6) + 
       ((4*Pi*(6 + 14*sh - 30*sh^2 - 405*sh^3 + 1569*sh^4 - 2535*sh^5 + 
            2235*sh^6 - 1037*sh^7 + 213*sh^8))/(243*(-1 + sh)^6*sh^6) + 
         (4*(20*Pi*sh - 40*Pi*sh^2 + 20*Pi*sh^3)*Log[1 - sh])/
          (81*(-1 + sh)^5*sh^3))*Log[sh] - 
       (2*(120*Pi*sh^4 - 360*Pi*sh^5 + 360*Pi*sh^6 - 120*Pi*sh^7)*Log[sh]^2)/
        (243*(-1 + sh)^6*sh^6) + 
       ((-4*Pi*(3 + 19*sh + 43*sh^2 - 260*sh^3 + 225*sh^4 - 105*sh^5 + 
            15*sh^6))/(243*(-1 + sh)^2*sh^6) + 
         (4*(-60*Pi*sh^4 + 120*Pi*sh^5 - 60*Pi*sh^6)*Log[sh])/
          (243*(-1 + sh)^5*sh^6))*Log[z] + 
       (4*(20*Pi*sh - 40*Pi*sh^2 + 20*Pi*sh^3)*PolyLog[2, sh])/
        (81*(-1 + sh)^5*sh^3)) - 
     z^5*((-24696000*Pi^3*(-1 + sh)^3*sh^5 + 5880*Pi*(162 - 36*sh - 
           2914*sh^2 - 5862*sh^3 + 97530*sh^4 - 329152*sh^5 + 497696*sh^6 - 
           286926*sh^7 - 114303*sh^8 + 259230*sh^9 - 141000*sh^10 + 
           22550*sh^11 - 2975*sh^12 + 600*sh^13))/(71442000*(-1 + sh)^6*
         sh^8) + ((2*Pi*(-12 - 42*sh + 28*sh^2 + 308*sh^3 + 2793*sh^4 - 
            16678*sh^5 + 37042*sh^6 - 44688*sh^7 + 31672*sh^8 - 13053*sh^9 + 
            2720*sh^10))/(405*(-1 + sh)^7*sh^8) - 
         (8*(21*Pi*sh - 63*Pi*sh^2 + 63*Pi*sh^3 - 21*Pi*sh^4)*Log[1 - sh])/
          (81*(-1 + sh)^6*sh^4))*Log[sh] + 
       ((840*Pi*sh^5 - 3360*Pi*sh^6 + 5040*Pi*sh^7 - 3360*Pi*sh^8 + 
          840*Pi*sh^9)*Log[sh]^2)/(405*(-1 + sh)^7*sh^8) + 
       ((-2*Pi*(6 + 51*sh + 181*sh^2 + 301*sh^3 - 2324*sh^4 + 2220*sh^5 - 
            880*sh^6 - 70*sh^7 + 95*sh^8))/(405*(-1 + sh)^2*sh^8) + 
         (2*(420*Pi*sh^5 - 1260*Pi*sh^6 + 1260*Pi*sh^7 - 420*Pi*sh^8)*
           Log[sh])/(405*(-1 + sh)^6*sh^8))*Log[z] - 
       (8*(21*Pi*sh - 63*Pi*sh^2 + 63*Pi*sh^3 - 21*Pi*sh^4)*PolyLog[2, sh])/
        (81*(-1 + sh)^6*sh^4)) - 
     z^6*((-1333584000*Pi^3*(-1 + sh)^4*sh^6 + 26460*Pi*(-440 + 32*sh + 
           10212*sh^2 + 23632*sh^3 - 7888*sh^4 - 1620528*sh^5 + 
           7571238*sh^6 - 15372042*sh^7 + 15504288*sh^8 - 5560242*sh^9 - 
           3213542*sh^10 + 3254015*sh^11 - 18260*sh^12 - 907710*sh^13 + 
           366640*sh^14 - 57405*sh^15 + 2800*sh^16))/(1607445000*(-1 + sh)^7*
         sh^10) + ((2*Pi*(40 + 184*sh + 40*sh^2 - 1160*sh^3 - 2240*sh^4 - 
            33740*sh^5 + 269814*sh^6 - 770805*sh^7 + 1202835*sh^8 - 
            1141960*sh^9 + 669980*sh^10 - 228338*sh^11 + 35770*sh^12))/
          (2025*(-1 + sh)^8*sh^10) - (2*(-1008*Pi*sh + 4032*Pi*sh^2 - 
            6048*Pi*sh^3 + 4032*Pi*sh^4 - 1008*Pi*sh^5)*Log[1 - sh])/
          (405*(-1 + sh)^7*sh^5))*Log[sh] + 
       ((-10080*Pi*sh^6 + 50400*Pi*sh^7 - 100800*Pi*sh^8 + 100800*Pi*sh^9 - 
          50400*Pi*sh^10 + 10080*Pi*sh^11)*Log[sh]^2)/(2025*(-1 + sh)^8*
         sh^10) + ((-2*Pi*(20 + 212*sh + 992*sh^2 + 2592*sh^3 + 3492*sh^4 - 
            33768*sh^5 + 34250*sh^6 - 12355*sh^7 - 1855*sh^8 + 795*sh^9 + 
            585*sh^10))/(2025*(-1 + sh)^2*sh^10) + 
         (2*(-5040*Pi*sh^6 + 20160*Pi*sh^7 - 30240*Pi*sh^8 + 20160*Pi*sh^9 - 
            5040*Pi*sh^10)*Log[sh])/(2025*(-1 + sh)^7*sh^10))*Log[z] - 
       (2*(-1008*Pi*sh + 4032*Pi*sh^2 - 6048*Pi*sh^3 + 4032*Pi*sh^4 - 
          1008*Pi*sh^5)*PolyLog[2, sh])/(405*(-1 + sh)^7*sh^5)) - 
     z^7*((-887500152000*Pi^3*(-1 + sh)^5*sh^7 + 457380*Pi*
          (3900 + 100*sh - 116036*sh^2 - 329570*sh^3 + 93490*sh^4 + 
           1362220*sh^5 + 75152140*sh^6 - 458367722*sh^7 + 1185571378*sh^8 - 
           1649019620*sh^9 + 1210803485*sh^10 - 277663825*sh^11 - 
           228715591*sh^12 + 181552504*sh^13 - 51683975*sh^14 + 
           30412585*sh^15 - 30028425*sh^16 + 12629064*sh^17 - 2061822*sh^18 + 
           52920*sh^19))/(408451774500*(-1 + sh)^8*sh^12) + 
       ((4*Pi*(-60 - 340*sh - 312*sh^2 + 1872*sh^3 + 4980*sh^4 + 1620*sh^5 + 
            203850*sh^6 - 1895519*sh^7 + 6594942*sh^8 - 12706683*sh^9 + 
            15286135*sh^10 - 11914185*sh^11 + 5940078*sh^12 - 1764766*sh^13 + 
            249228*sh^14))/(8505*(-1 + sh)^9*sh^12) - 
         (8*(220*Pi*sh - 1100*Pi*sh^2 + 2200*Pi*sh^3 - 2200*Pi*sh^4 + 
            1100*Pi*sh^5 - 220*Pi*sh^6)*Log[1 - sh])/(135*(-1 + sh)^8*sh^6))*
        Log[sh] + (2*(55440*Pi*sh^7 - 332640*Pi*sh^8 + 831600*Pi*sh^9 - 
          1108800*Pi*sh^10 + 831600*Pi*sh^11 - 332640*Pi*sh^12 + 
          55440*Pi*sh^13)*Log[sh]^2)/(8505*(-1 + sh)^9*sh^12) + 
       ((-4*Pi*(30 + 380*sh + 2186*sh^2 + 7436*sh^3 + 15906*sh^4 + 
            18216*sh^5 - 217404*sh^6 + 230279*sh^7 - 78421*sh^8 - 
            14581*sh^9 + 3024*sh^10 + 3864*sh^11 + 1365*sh^12))/
          (8505*(-1 + sh)^2*sh^12) + (4*(27720*Pi*sh^7 - 138600*Pi*sh^8 + 
            277200*Pi*sh^9 - 277200*Pi*sh^10 + 138600*Pi*sh^11 - 
            27720*Pi*sh^12)*Log[sh])/(8505*(-1 + sh)^8*sh^12))*Log[z] - 
       (8*(220*Pi*sh - 1100*Pi*sh^2 + 2200*Pi*sh^3 - 2200*Pi*sh^4 + 
          1100*Pi*sh^5 - 220*Pi*sh^6)*PolyLog[2, sh])/(135*(-1 + sh)^8*
         sh^6)) - z^8*((-15598702671552000*Pi^3*(-1 + sh)^6*sh^8 + 
         309188880*Pi*(-23625 - 2250*sh + 884825*sh^2 + 3042036*sh^3 + 
           226209*sh^4 - 15476730*sh^5 - 17445585*sh^6 - 2274623550*sh^7 + 
           16881630069*sh^8 - 53231013434*sh^9 + 93745467315*sh^10 - 
           97505138700*sh^11 + 54985329535*sh^12 - 7700748318*sh^13 - 
           9422168487*sh^14 + 5032015758*sh^15 + 125635860*sh^16 - 
           1234265060*sh^17 + 1153426148*sh^18 - 767036928*sh^19 + 
           279185592*sh^20 - 42852040*sh^21 + 776160*sh^22))/
        (2577058395912000*(-1 + sh)^9*sh^14) + 
       ((4*Pi*(105 + 705*sh + 1085*sh^2 - 3227*sh^3 - 12621*sh^4 - 
            7077*sh^5 + 23415*sh^6 - 1527750*sh^7 + 15332677*sh^8 - 
            62259274*sh^9 + 142823772*sh^10 - 208956160*sh^11 + 
            204513085*sh^12 - 134951628*sh^13 + 58367246*sh^14 - 
            15163436*sh^15 + 1820973*sh^16))/(19845*(-1 + sh)^10*sh^14) - 
         (4*(-25740*Pi*sh + 154440*Pi*sh^2 - 386100*Pi*sh^3 + 
            514800*Pi*sh^4 - 386100*Pi*sh^5 + 154440*Pi*sh^6 - 25740*Pi*sh^7)*
           Log[1 - sh])/(2835*(-1 + sh)^9*sh^7))*Log[sh] + 
       (2*(-360360*Pi*sh^8 + 2522520*Pi*sh^9 - 7567560*Pi*sh^10 + 
          12612600*Pi*sh^11 - 12612600*Pi*sh^12 + 7567560*Pi*sh^13 - 
          2522520*Pi*sh^14 + 360360*Pi*sh^15)*Log[sh]^2)/
        (19845*(-1 + sh)^10*sh^14) + 
       ((-2*Pi*(105 + 1545*sh + 10505*sh^2 + 43433*sh^3 + 119873*sh^4 + 
            221793*sh^5 + 221793*sh^6 - 3231657*sh^7 + 3541034*sh^8 - 
            1160656*sh^9 - 243376*sh^10 + 26124*sh^11 + 54544*sh^12 + 
            27790*sh^13 + 6790*sh^14))/(19845*(-1 + sh)^2*sh^14) + 
         (2*(-360360*Pi*sh^8 + 2162160*Pi*sh^9 - 5405400*Pi*sh^10 + 
            7207200*Pi*sh^11 - 5405400*Pi*sh^12 + 2162160*Pi*sh^13 - 
            360360*Pi*sh^14)*Log[sh])/(19845*(-1 + sh)^9*sh^14))*Log[z] - 
       (4*(-25740*Pi*sh + 154440*Pi*sh^2 - 386100*Pi*sh^3 + 514800*Pi*sh^4 - 
          386100*Pi*sh^5 + 154440*Pi*sh^6 - 25740*Pi*sh^7)*PolyLog[2, sh])/
        (2835*(-1 + sh)^9*sh^7)) - 
     z^9*((-15598702671552000*Pi^3*(-1 + sh)^7*sh^9 + 
         206125920*Pi*(8330 + 1225*sh - 385185*sh^2 - 1565725*sh^3 - 
           766913*sh^4 + 8101569*sh^5 + 16471637*sh^6 - 14354375*sh^7 + 
           3953480265*sh^8 - 33767434535*sh^9 + 125322516107*sh^10 - 
           266443744245*sh^11 + 352730324065*sh^12 - 289748672815*sh^13 + 
           129737902497*sh^14 - 9132479783*sh^15 - 20967436048*sh^16 + 
           9674219718*sh^17 - 2080738170*sh^18 + 2119593546*sh^19 - 
           2784214188*sh^20 + 2248987986*sh^21 - 1186673418*sh^22 + 
           364698450*sh^23 - 50148315*sh^24 + 720720*sh^25))/
        (883562878598400*(-1 + sh)^10*sh^16) + 
       ((Pi*(-56 - 434*sh - 920*sh^2 + 1480*sh^3 + 9184*sh^4 + 8932*sh^5 - 
            19712*sh^6 - 36344*sh^7 + 3496570*sh^8 - 37506427*sh^9 + 
            172618220*sh^10 - 458489680*sh^11 + 791055272*sh^12 - 
            934887940*sh^13 + 771128624*sh^14 - 440701576*sh^15 + 
            168053456*sh^16 - 38989933*sh^17 + 4262544*sh^18))/
          (3402*(-1 + sh)^11*sh^16) - (4*(5005*Pi*sh - 35035*Pi*sh^2 + 
            105105*Pi*sh^3 - 175175*Pi*sh^4 + 175175*Pi*sh^5 - 
            105105*Pi*sh^6 + 35035*Pi*sh^7 - 5005*Pi*sh^8)*Log[1 - sh])/
          (189*(-1 + sh)^10*sh^8))*Log[sh] + 
       ((720720*Pi*sh^9 - 5765760*Pi*sh^10 + 20180160*Pi*sh^11 - 
          40360320*Pi*sh^12 + 50450400*Pi*sh^13 - 40360320*Pi*sh^14 + 
          20180160*Pi*sh^15 - 5765760*Pi*sh^16 + 720720*Pi*sh^17)*Log[sh]^2)/
        (6804*(-1 + sh)^11*sh^16) + 
       (-(Pi*(28 + 469*sh + 3673*sh^2 + 17785*sh^3 + 59113*sh^4 + 
             140257*sh^5 + 231985*sh^6 + 205777*sh^7 - 3632057*sh^8 + 
             4091364*sh^9 - 1304928*sh^10 - 297432*sh^11 + 14292*sh^12 + 
             58644*sh^13 + 35460*sh^14 + 12780*sh^15 + 2430*sh^16))/
          (3402*(-1 + sh)^2*sh^16) + ((360360*Pi*sh^9 - 2522520*Pi*sh^10 + 
            7567560*Pi*sh^11 - 12612600*Pi*sh^12 + 12612600*Pi*sh^13 - 
            7567560*Pi*sh^14 + 2522520*Pi*sh^15 - 360360*Pi*sh^16)*Log[sh])/
          (3402*(-1 + sh)^10*sh^16))*Log[z] - 
       (4*(5005*Pi*sh - 35035*Pi*sh^2 + 105105*Pi*sh^3 - 175175*Pi*sh^4 + 
          175175*Pi*sh^5 - 105105*Pi*sh^6 + 35035*Pi*sh^7 - 5005*Pi*sh^8)*
         PolyLog[2, sh])/(189*(-1 + sh)^10*sh^8)) - 
     z^10*(-(153272852450669952000*Pi^3*(-1 + sh)^8*sh^10 - 
          14892597720*Pi*(-268128 - 50176*sh + 15037316*sh^2 + 
            70758368*sh^3 + 64544240*sh^4 - 347363296*sh^5 - 986787592*sh^6 - 
            35646688*sh^7 + 4264570016*sh^8 - 617912883280*sh^9 + 
            5890389956722*sh^10 - 25054270208126*sh^11 + 62290275001696*
             sh^12 - 99547394852612*sh^13 + 104925681905380*sh^14 - 
            70557905411966*sh^15 + 25585687891288*sh^16 - 
            241116416108*sh^17 - 4002654161834*sh^18 + 1418993445915*sh^19 + 
            51123112488*sh^20 - 391122982404*sh^21 + 560776090644*sh^22 - 
            566827442118*sh^23 + 383737278240*sh^24 - 169998842700*sh^25 + 
            44806543380*sh^26 - 5447537865*sh^27 + 64864800*sh^28))/
        (2872683809043048000*(-1 + sh)^11*sh^18) + 
       ((Pi*(1008 + 8848*sh + 23688*sh^2 - 17352*sh^3 - 212592*sh^4 - 
            311184*sh^5 + 400176*sh^6 + 1492176*sh^7 - 255024*sh^8 - 
            264398904*sh^9 + 3069847686*sh^10 - 15725134809*sh^11 + 
            47354746491*sh^12 - 94116594264*sh^13 + 130519233936*sh^14 - 
            129492590472*sh^15 + 92277370248*sh^16 - 46472469192*sh^17 + 
            15829685568*sh^18 - 3301634542*sh^19 + 320836230*sh^20))/
          (76545*(-1 + sh)^12*sh^18) + ((544544*Pi*sh - 4356352*Pi*sh^2 + 
            15247232*Pi*sh^3 - 30494464*Pi*sh^4 + 38118080*Pi*sh^5 - 
            30494464*Pi*sh^6 + 15247232*Pi*sh^7 - 4356352*Pi*sh^8 + 
            544544*Pi*sh^9)*Log[1 - sh])/(1701*(-1 + sh)^11*sh^9))*Log[sh] + 
       ((-49008960*Pi*sh^10 + 441080640*Pi*sh^11 - 1764322560*Pi*sh^12 + 
          4116752640*Pi*sh^13 - 6175128960*Pi*sh^14 + 6175128960*Pi*sh^15 - 
          4116752640*Pi*sh^16 + 1764322560*Pi*sh^17 - 441080640*Pi*sh^18 + 
          49008960*Pi*sh^19)*Log[sh]^2)/(153090*(-1 + sh)^12*sh^18) + 
       (-(Pi*(504 + 9464*sh + 83804*sh^2 + 463964*sh^3 + 1792004*sh^4 + 
             5082116*sh^5 + 10736996*sh^6 + 16220516*sh^7 + 12878996*sh^8 - 
             273934804*sh^9 + 315821466*sh^10 - 98670339*sh^11 - 
             23977539*sh^12 + 157761*sh^13 + 4274181*sh^14 + 2899395*sh^15 + 
             1241235*sh^16 + 359415*sh^17 + 56385*sh^18))/
          (76545*(-1 + sh)^2*sh^18) + ((-24504480*Pi*sh^10 + 
            196035840*Pi*sh^11 - 686125440*Pi*sh^12 + 1372250880*Pi*sh^13 - 
            1715313600*Pi*sh^14 + 1372250880*Pi*sh^15 - 686125440*Pi*sh^16 + 
            196035840*Pi*sh^17 - 24504480*Pi*sh^18)*Log[sh])/
          (76545*(-1 + sh)^11*sh^18))*Log[z] + 
       ((544544*Pi*sh - 4356352*Pi*sh^2 + 15247232*Pi*sh^3 - 
          30494464*Pi*sh^4 + 38118080*Pi*sh^5 - 30494464*Pi*sh^6 + 
          15247232*Pi*sh^7 - 4356352*Pi*sh^8 + 544544*Pi*sh^9)*
         PolyLog[2, sh])/(1701*(-1 + sh)^11*sh^9)) - 
     z*((4*(30*Pi*(-1 + sh)^2*(-2 + 3*sh) - 5*Pi^3*(9 - 12*sh - sh^2 + 
            4*sh^3)))/(405*(-1 + sh)^4) - (16*Pi*Log[sh]^2)/
        (27*(-1 + sh)^2) + (16*Pi*sh*Log[sh]^3)/(81*(-1 + sh)^3) + 
       (8*Pi*(-5 + 3*sh)*PolyLog[2, sh])/(27*(-1 + sh)^3) + 
       Log[sh]*((4*(12*Pi^3*sh - 6*Pi*(-3 + 2*sh^2)))/(81*(-1 + sh)^3) + 
         (8*Pi*(-5 + 3*sh)*Log[1 - sh])/(27*(-1 + sh)^3) + 
         (32*Pi*sh*PolyLog[2, sh])/(27*(-1 + sh)^3)) - 
       (64*Pi*sh*PolyLog[3, sh])/(27*(-1 + sh)^3) + (64*Pi*sh*Zeta[3])/
        (27*(-1 + sh)^3))
 
F19HighRe = (4*(144 + 2*(-2068 + 75*Pi^2)*sh + (15077 - 618*Pi^2)*sh^2 + 
        3*(-7276 + 306*Pi^2)*sh^3 + (14249 - 615*Pi^2)*sh^4 + 
        (-3506 + 156*Pi^2)*sh^5))/(2187*(-1 + sh)^4*sh) + 
     (32*Pi^2*(-2 + sh)*z^(3/2))/(81*sh) - 
     (64*Pi^2*(3 + 14*sh + 3*sh^2)*z^(5/2))/(1215*sh^3) - 
     (64*Pi^2*(15 + 108*sh + 314*sh^2 + 108*sh^3 + 15*sh^4)*z^(7/2))/
      (14175*sh^5) - (64*Pi^2*(35 + 330*sh + 1389*sh^2 + 3212*sh^3 + 
        1389*sh^4 + 330*sh^5 + 35*sh^6)*z^(9/2))/(59535*sh^7) - 
     (64*Pi^2*(315 + 3640*sh + 19380*sh^2 + 62088*sh^3 + 124834*sh^4 + 
        62088*sh^5 + 19380*sh^6 + 3640*sh^7 + 315*sh^8)*z^(11/2))/
      (841995*sh^9) - (64*Pi^2*(693 + 9450*sh + 60305*sh^2 + 238200*sh^3 + 
        642234*sh^4 + 1173308*sh^5 + 642234*sh^6 + 238200*sh^7 + 60305*sh^8 + 
        9450*sh^9 + 693*sh^10)*z^(13/2))/(2675673*sh^11) - 
     (64*Pi^2*(3003 + 47124*sh + 349398*sh^2 + 1625540*sh^3 + 5297685*sh^4 + 
        12654120*sh^5 + 21547700*sh^6 + 12654120*sh^7 + 5297685*sh^8 + 
        1625540*sh^9 + 349398*sh^10 + 47124*sh^11 + 3003*sh^12)*z^(15/2))/
      (15810795*sh^13) - (64*Pi^2*(6435 + 114114*sh + 962577*sh^2 + 
        5137524*sh^3 + 19445755*sh^4 + 55264350*sh^5 + 120557265*sh^6 + 
        194466520*sh^7 + 120557265*sh^8 + 55264350*sh^9 + 19445755*sh^10 + 
        5137524*sh^11 + 962577*sh^12 + 114114*sh^13 + 6435*sh^14)*z^(17/2))/
      (44304975*sh^15) - (64*Pi^2*(109395 + 2162160*sh + 20430696*sh^2 + 
        122866128*sh^3 + 527900436*sh^4 + 1722365680*sh^5 + 4412953560*sh^6 + 
        8967143760*sh^7 + 13853770930*sh^8 + 8967143760*sh^9 + 
        4412953560*sh^10 + 1722365680*sh^11 + 527900436*sh^12 + 
        122866128*sh^13 + 20430696*sh^14 + 2162160*sh^15 + 109395*sh^16)*
       z^(19/2))/(954033795*sh^17) - 
     (8*Sqrt[4 - sh]*(-4 + 3*sh + 18*sh^2 - 16*sh^3 + 5*sh^4)*
       ArcSin[Sqrt[sh]/2])/(243*(-1 + sh)^3*sh^(3/2)) - 
     (8*(12 - 33*sh + 18*sh^2 - 4*sh^4 + sh^5)*ArcSin[Sqrt[sh]/2]^2)/
      (81*(-1 + sh)^4*sh) - (8*Sqrt[4 - sh]*(2 + sh)*
       Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(243*sh^(3/2)) - (256*Log[muh]^2)/243 - 
     Log[muh]*((16*(-4 + 58*sh))/(243*sh) + (32*Sqrt[4 - sh]*(2 + sh)*
         ArcSin[Sqrt[sh]/2])/(243*sh^(3/2)) - (272*Log[sh])/243) - 
     ((4*(168 - 475*sh + 428*sh^2 - 121*sh^3))/(243*(-1 + sh)^3) + 
       (8*Sqrt[4 - sh]*(2 + sh)*ArcSin[Sqrt[sh]/2])/(243*sh^(3/2)) + 
       (8*(-8 + 17*sh)*Log[1 - sh])/(243*(-1 + sh)))*Log[sh] + 
     (4*sh^2*Log[sh]^2)/(27*(-1 + sh)^3) - (8*(-8 + 17*sh)*PolyLog[2, sh])/
      (243*(-1 + sh)) + (256*Zeta[3])/27 - 
     z^10*((-316414088198208 + 974539823921664*sh + 8087033764735926*sh^2 - 
         56846948629394352*sh^3 - 403194200438017560*sh^4 - 
         488260418635189200*sh^5 + 1932512806912948260*sh^6 + 
         6292691026868566320*sh^7 + 279208138662772899019440*sh^8 - 
         3065377601272443781003680*sh^9 + 15296980754272814408928545*sh^10 - 
         45802703985192665453119060*sh^11 + 91435940674129061353823480*
          sh^12 - 127794959289462866235286480*sh^13 + 
         127624861365625513777251980*sh^14 - 91102465009444379888337892*
          sh^15 + 45583059198837024308526236*sh^16 - 
         15244656041943856393086016*sh^17 + 3073171046299431088451462*sh^18 - 
         261849279066865310686910*sh^19 - 104873089631511027424136*sh^20 + 
         270459065401431962284768*sh^21 - 446098205460419273319488*sh^22 + 
         433418660148963692236726*sh^23 - 302841289325356825545980*sh^24 + 
         2850206521912203363024676*sh^25 - 16744213714265901116189843*sh^26 + 
         34546092096924116591586088*sh^27 + 66958214497636677053171634*
          sh^28 - 671962403322308096232564330*sh^29 + 
         2363433285514302488884507110*sh^30 - 5406861258181356784130870550*
          sh^31 + 9104190410977929016227505170*sh^32 - 
         11865952156817548190864664630*sh^33 + 12283961231268605835244598310*
          sh^34 - 10245250602869843902957966350*sh^35 + 
         6935097181125567409464739230*sh^36 - 3819594455600948999885800890*
          sh^37 + 1709001576818753651133770070*sh^38 - 
         617775038174911113294596370*sh^39 + 178623948177254646992721510*
          sh^40 - 40667139734465494714914450*sh^41 + 
         7117942930727478300310860*sh^42 - 922937308862133559364370*sh^43 + 
         83392009122052726935840*sh^44 - 4681411828720961213880*sh^45 + 
         122799379686853189320*sh^46 - 6254891042400*Pi^2*
          (-1512 - 14784*sh - 50316*sh^2 - 24288*sh^3 + 294600*sh^4 + 
           761376*sh^5 + 161112*sh^6 - 2077152*sh^7 + 57064210896*sh^8 - 
           627572398992*sh^9 + 3137096776433*sh^10 - 9409743553774*sh^11 + 
           18818560922504*sh^12 - 26347616980552*sh^13 + 26351485677944*
            sh^14 - 18825939544384*sh^15 + 9414254480792*sh^16 - 
           3137901366712*sh^17 + 627172370726*sh^18 - 56235529592*sh^19 - 
           3038470820*sh^20 + 7833219940*sh^21 - 13633413500*sh^22 + 
           26125274140*sh^23 - 120433340180*sh^24 + 511152445252*sh^25 - 
           700772118731*sh^26 - 5082162807869*sh^27 + 37496386828908*sh^28 - 
           136866662592660*sh^29 + 342058654157220*sh^30 - 
           641187219893220*sh^31 + 939790819976580*sh^32 - 
           1102026908087820*sh^33 + 1047883979682540*sh^34 - 
           814172193935100*sh^35 + 518694342386220*sh^36 - 
           270964387954260*sh^37 + 115696423222380*sh^38 - 
           40107745915380*sh^39 + 11166741497340*sh^40 - 2456470516500*
            sh^41 + 416662286040*sh^42 - 52490217780*sh^43 + 
           4618373760*sh^44 - 252972720*sh^45 + 6486480*sh^46))/
        (1436341904521524000*(-1 + sh)^11*sh^18) - 
       (8*Sqrt[4 - sh]*sh^(7/2)*(-1003446 + 63992620*sh - 588476654*sh^2 + 
          1052685443*sh^3 + 6558619027*sh^4 - 39015984112*sh^5 + 
          98316429730*sh^6 - 150502709540*sh^7 + 155340604554*sh^8 - 
          113220265218*sh^9 + 59521934912*sh^10 - 22692174847*sh^11 + 
          6219574195*sh^12 - 1194652762*sh^13 + 152634220*sh^14 - 
          11648401*sh^15 + 401669*sh^16)*ArcSin[Sqrt[sh]/2])/
        (8505*(-1 + sh)^3) + (1144*sh^4*(1638 - 34902*sh + 187614*sh^2 - 
          73296*sh^3 - 2717613*sh^4 + 12278721*sh^5 - 28715127*sh^6 + 
          43584072*sh^7 - 46464222*sh^8 + 36125334*sh^9 - 20866662*sh^10 + 
          9012312*sh^11 - 2899701*sh^12 + 684873*sh^13 - 115255*sh^14 + 
          13076*sh^15 - 896*sh^16 + 28*sh^17)*ArcSin[Sqrt[sh]/2]^2)/
        (63*(-1 + sh)^4) - (1144*Sqrt[4 - sh]*sh^(7/2)*(72 - 4364*sh + 
          28750*sh^2 + 23168*sh^3 - 476659*sh^4 + 1255353*sh^5 - 
          1649661*sh^6 + 1316274*sh^7 - 686175*sh^8 + 239883*sh^9 - 
          55951*sh^10 + 8372*sh^11 - 728*sh^12 + 28*sh^13)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/189 + 
       ((1008 + 8848*sh + 23688*sh^2 - 17352*sh^3 - 212592*sh^4 - 
           311184*sh^5 + 400176*sh^6 + 1492176*sh^7 - 18665467128*sh^8 + 
           223865173224*sh^9 - 1230537708033*sh^10 + 4099634672211*sh^11 - 
           9220688282754*sh^12 + 14750300062344*sh^13 - 17209053655920*
            sh^14 + 14754368139336*sh^15 - 9226236153792*sh^16 + 
           4103910709848*sh^17 - 1232633666106*sh^18 + 224483274986*sh^19 - 
           18748455264*sh^20 - 45360*sh^25 + 56700*sh^26 - 8505*sh^27 - 
           2835*sh^28)/(76545*(-1 + sh)^12*sh^18) + (77792*Log[1 - sh])/
          (243*(-1 + sh)^3*sh^8))*Log[sh]^2 + (155584*Log[sh]^3)/
        (729*(-1 + sh)^3*sh^8) + 
       ((-325909584 - 386898512*sh + 17890959086*sh^2 + 103897755390*sh^3 + 
           182351279110*sh^4 - 239868807178*sh^5 - 1439309125254*sh^6 - 
           1482637674518*sh^7 - 117735331091832454*sh^8 + 1176278613493273290*
            sh^9 - 5287945685290232250*sh^10 + 14085731239701909060*sh^11 - 
           24618914480278230840*sh^12 + 29497337248516671408*sh^13 - 
           24532821652619733810*sh^14 + 13981789937805552954*sh^15 - 
           5223681256860367518*sh^16 + 1154371093321800234*sh^17 - 
           114939557057396664*sh^18 + 4556468500926695*sh^19 - 
           17572146654042551*sh^20 + 39615878221273707*sh^21 - 
           56386768092424921*sh^22 + 44061216435696925*sh^23 - 
           32318412281568825*sh^24 + 425949202211016809*sh^25 - 
           2120143082518681343*sh^26 + 2492303748642353754*sh^27 + 
           17838580318483541760*sh^28 - 107011042474467464190*sh^29 + 
           319298576960907060660*sh^30 - 647448728428114585830*sh^31 + 
           976029151917770276040*sh^32 - 1139245249231144225170*sh^33 + 
           1052026376875163800110*sh^34 - 777572427448953356220*sh^35 + 
           462431894182054196400*sh^36 - 221365692847512273060*sh^37 + 
           84947273279985015900*sh^38 - 25900145606169034200*sh^39 + 
           6181939718636802120*sh^40 - 1128612182477499720*sh^41 + 
           151959253854648240*sh^42 - 14201239924151280*sh^43 + 
           821681515614960*sh^44 - 22146052448520*sh^45)/
          (234461927700*(-1 + sh)^10*sh^18) - (2288*Sqrt[4 - sh]*sh^(7/2)*
           (72 - 4364*sh + 28750*sh^2 + 23168*sh^3 - 476659*sh^4 + 
            1255353*sh^5 - 1649661*sh^6 + 1316274*sh^7 - 686175*sh^8 + 
            239883*sh^9 - 55951*sh^10 + 8372*sh^11 - 728*sh^12 + 28*sh^13)*
           ArcSin[Sqrt[sh]/2])/189 - (2*(-504 - 4928*sh - 16772*sh^2 - 
            8096*sh^3 + 98200*sh^4 + 253792*sh^5 + 53704*sh^6 - 692384*sh^7 + 
            18664647232*sh^8 - 205207139984*sh^9 + 1025430782207*sh^10 - 
            3074555676226*sh^11 + 6145992007736*sh^12 - 8600448120040*sh^13 + 
            8596678573448*sh^14 - 6137611319224*sh^15 + 3067041035912*sh^16 - 
            1021522277272*sh^17 + 204049226678*sh^18 - 18515048904*sh^19 + 
            864864*sh^20 + 769608*sh^21 - 13608*sh^22 - 222264*sh^23 - 
            69120*sh^24 - 9000*sh^25 + 19215*sh^26 + 315*sh^27)*Log[sh])/
          (76545*(-1 + sh)^11*sh^18) - (77792*Log[sh]^2)/
          (243*(-1 + sh)^3*sh^8))*Log[z] - 
       ((-252 - 5236*sh - 52122*sh^2 - 330990*sh^3 - 1505860*sh^4 - 
          5221788*sh^5 - 14306214*sh^6 - 31500898*sh^7 + 18610077024*sh^8 + 
          36756720*sh^9 - 11865305*sh^10 + 7819275*sh^11 + 29203080*sh^12 + 
          37637350*sh^13 + 35618775*sh^14 + 27424047*sh^15 + 15311086*sh^16 + 
          252*sh^17 + 53976780*sh^18 + 57220020*sh^19 + 62316540*sh^20 + 
          69961320*sh^21 + 270578880*sh^22 - 3188104920*sh^23 + 
          7572965400*sh^24 + 41942969640*sh^25 - 205470026190*sh^26 + 
          382186297350*sh^27 - 404308900710*sh^28 + 274166598420*sh^29 - 
          125215820730*sh^30 + 39112663590*sh^31 - 8264586330*sh^32 + 
          1131890760*sh^33 - 90810720*sh^34 + 3243240*sh^35)*Log[z]^2)/
        (76545*sh^18) + Log[muh]*(-7067344/(315*sh^10) + 
         (18304*Log[sh])/sh^10 - (18304*Log[z])/sh^10) + 
       (2*(3891888 - 42698656*sh + 212860648*sh^2 - 636197562*sh^3 + 
          1265813472*sh^4 - 1758542016*sh^5 + 1737624672*sh^6 - 
          1217575632*sh^7 + 589815408*sh^8 - 186234048*sh^9 + 
          33715396*sh^10 - 2523664*sh^11 - 1008*sh^17 + 252*sh^18 + 63*sh^19)*
         PolyLog[2, sh])/(1701*(-1 + sh)^11*sh^10) + 
       Log[sh]*((268128 - 217952*sh - 15087492*sh^2 - 55721052*sh^3 + 
           6214128*sh^4 + 411907536*sh^5 + 639424296*sh^6 - 951140904*sh^7 + 
           48428045336160*sh^8 - 581180177908512*sh^9 + 3196842732899062*
            sh^10 - 51459408000*Pi^2*(-1 + sh)^9*sh^10 - 10658417724671112*
            sh^11 + 23989258633445478*sh^12 - 38399429465107620*sh^13 + 
           44823158381892114*sh^14 - 38443755760966962*sh^15 + 
           24044203252190436*sh^16 - 10694453709383604*sh^17 + 
           3210851952878715*sh^18 - 584222514100847*sh^19 + 
           48720179505816*sh^20 - 3810922668*sh^21 - 925325478*sh^22 + 
           618090102*sh^23 + 371771532*sh^24 - 78626700*sh^25 - 
           41725125*sh^26 + 4895100*sh^27 + 187425*sh^28)/
          (96446700*(-1 + sh)^12*sh^18) - (1144*Sqrt[4 - sh]*sh^(7/2)*
           (72 - 4364*sh + 28750*sh^2 + 23168*sh^3 - 476659*sh^4 + 
            1255353*sh^5 - 1649661*sh^6 + 1316274*sh^7 - 686175*sh^8 + 
            239883*sh^9 - 55951*sh^10 + 8372*sh^11 - 728*sh^12 + 28*sh^13)*
           ArcSin[Sqrt[sh]/2])/189 + (2*(3891888 - 42698656*sh + 
            212860648*sh^2 - 636197562*sh^3 + 1265813472*sh^4 - 
            1758542016*sh^5 + 1737624672*sh^6 - 1217575632*sh^7 + 
            589815408*sh^8 - 186234048*sh^9 + 33715396*sh^10 - 
            2523664*sh^11 - 1008*sh^17 + 252*sh^18 + 63*sh^19)*Log[1 - sh])/
          (1701*(-1 + sh)^11*sh^10) + (155584*PolyLog[2, sh])/
          (243*(-1 + sh)^3*sh^8)) - (155584*PolyLog[3, sh])/
        (243*(-1 + sh)^3*sh^8) + (155584*Zeta[3])/(243*(-1 + sh)^3*sh^8)) - 
     z^9*((152203951900 - 426276275425*sh - 3315607505925*sh^2 + 
         19935815474575*sh^3 + 124680380503679*sh^4 + 94734104241777*sh^5 - 
         672219759402191*sh^6 - 21486768836084349083*sh^7 + 
         214337416564517073685*sh^8 - 962152848590810121674*sh^9 + 
         2559493442861415972626*sh^10 - 4468559626678941626742*sh^11 + 
         5350995305159209842682*sh^12 - 4452584404456204574530*sh^13 + 
         2544142477915096892910*sh^14 - 956894835179675497466*sh^15 + 
         215003616824290000698*sh^16 - 24221390787941512801*sh^17 + 
         8145618788181729043*sh^18 - 18132101139625396889*sh^19 + 
         27899869374165118519*sh^20 - 29167087947916648079*sh^21 - 
         45066125852147792063*sh^22 + 398148819898427654293*sh^23 - 
         761642854944140996699*sh^24 - 1912231127650317974420*sh^25 + 
         15547276029752025095680*sh^26 - 48752415355626589573824*sh^27 + 
         99093374253610189518208*sh^28 - 146477956727501274770752*sh^29 + 
         165133001620019204977920*sh^30 - 145392469938975207785408*sh^31 + 
         101173557596252802675872*sh^32 - 55888330156730504978688*sh^33 + 
         24471605599723932048256*sh^34 - 8433457866753117511456*sh^35 + 
         2256630405279896845056*sh^36 - 458524355401669416288*sh^37 + 
         68263354999600510464*sh^38 - 7011890262150629856*sh^39 + 
         443470902924809760*sh^40 - 12998152420597344*sh^41 + 
         43286443200*Pi^2*(-84 - 735*sh - 2115*sh^2 + 105*sh^3 + 13881*sh^4 + 
           27279*sh^5 - 2289*sh^6 + 706083083*sh^7 - 7059427043*sh^8 + 
           31757931649*sh^9 - 84675129727*sh^10 + 148186623501*sh^11 - 
           177858935891*sh^12 + 148260913367*sh^13 - 84747202497*sh^14 + 
           31784695387*sh^15 - 7061392333*sh^16 + 713289054*sh^17 - 
           32675014*sh^18 + 72420130*sh^19 - 76735758*sh^20 - 
           240223726*sh^21 + 1627847962*sh^22 - 2273776974*sh^23 - 
           17121053860*sh^24 + 118341944808*sh^25 - 399958782080*sh^26 + 
           910773328608*sh^27 - 1531097366656*sh^28 + 1980769167520*sh^29 - 
           2016366553344*sh^30 + 1634962897568*sh^31 - 1062024529280*sh^32 + 
           553053223008*sh^33 - 230009473408*sh^34 + 75735678304*sh^35 - 
           19456282560*sh^36 + 3810741792*sh^37 - 548735616*sh^38 + 
           54678624*sh^39 - 3363360*sh^40 + 96096*sh^41))/
        (441781439299200*(-1 + sh)^10*sh^16) + 
       (8*Sqrt[4 - sh]*sh^(7/2)*(-29602032 + 439185540*sh - 1183665042*sh^2 - 
          4124801388*sh^3 + 29786749451*sh^4 - 76073083277*sh^5 + 
          112343648214*sh^6 - 108358670795*sh^7 + 71769426953*sh^8 - 
          33301199019*sh^9 + 10824913791*sh^10 - 2416552923*sh^11 + 
          353029242*sh^12 - 30393246*sh^13 + 1168971*sh^14)*
         ArcSin[Sqrt[sh]/2])/(76545*(-1 + sh)^3) - 
       (4576*sh^3*(-112 + 5446*sh - 40068*sh^2 + 45402*sh^3 + 481386*sh^4 - 
          2416545*sh^5 + 5683080*sh^6 - 8356089*sh^7 + 8410689*sh^8 - 
          6034798*sh^9 + 3142636*sh^10 - 1191618*sh^11 + 325686*sh^12 - 
          62481*sh^13 + 7980*sh^14 - 609*sh^15 + 21*sh^16)*
         ArcSin[Sqrt[sh]/2]^2)/(567*(-1 + sh)^4) + 
       (4576*Sqrt[4 - sh]*sh^(7/2)*(552 - 6504*sh + 954*sh^2 + 96534*sh^3 - 
          256765*sh^4 + 311884*sh^5 - 219753*sh^6 + 97149*sh^7 - 27453*sh^8 + 
          4830*sh^9 - 483*sh^10 + 21*sh^11)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/
        1701 + ((-168 - 1302*sh - 2760*sh^2 + 4440*sh^3 + 27552*sh^4 + 
           26796*sh^5 - 59136*sh^6 + 691904744*sh^7 - 7607607766*sh^8 + 
           38011106171*sh^9 - 113965212852*sh^10 + 227847547440*sh^11 - 
           318957711912*sh^12 + 319023162948*sh^13 - 227994706176*sh^14 + 
           114100815720*sh^15 - 38085554312*sh^16 + 7631953801*sh^17 - 
           695689448*sh^18 - 6048*sh^22 + 7344*sh^23 - 864*sh^24 - 432*sh^25)/
          (10206*(-1 + sh)^11*sh^16) + (2860*Log[1 - sh])/
          (27*(-1 + sh)^3*sh^7))*Log[sh]^2 + (5720*Log[sh]^3)/
        (81*(-1 + sh)^3*sh^7) + ((3573570 + 4099095*sh - 161145270*sh^2 - 
           832841295*sh^3 - 1161846972*sh^4 + 2313726129*sh^5 + 
           9380058402*sh^6 + 252441684058135*sh^7 - 2269447629919470*sh^8 + 
           9067251405053985*sh^9 - 21130095267382530*sh^10 + 
           31647467902192623*sh^11 - 31586673238075020*sh^12 + 
           21002634158609703*sh^13 - 8966860615674702*sh^14 + 
           2228333766410625*sh^15 - 243656770617994*sh^16 - 
           9520266140208*sh^17 + 31476144603672*sh^18 - 60810880135800*
            sh^19 + 80522179628688*sh^20 - 71735262216768*sh^21 - 
           185972284144884*sh^22 + 1242573307859520*sh^23 - 
           1516348491395922*sh^24 - 9623404446386016*sh^25 + 
           54097858633721760*sh^26 - 146515515246067968*sh^27 + 
           263991485566874208*sh^28 - 346785263569046016*sh^29 + 
           345810102052244544*sh^30 - 267102371124580992*sh^31 + 
           161280436348663632*sh^32 - 76253935560186384*sh^33 + 
           28092030403605168*sh^34 - 7968174811781184*sh^35 + 
           1704011763662208*sh^36 - 265362784294608*sh^37 + 
           28361023170480*sh^38 - 1857724700832*sh^39 + 56166718608*sh^40)/
          (1838917080*(-1 + sh)^9*sh^16) + (9152*Sqrt[4 - sh]*sh^(7/2)*
           (552 - 6504*sh + 954*sh^2 + 96534*sh^3 - 256765*sh^4 + 
            311884*sh^5 - 219753*sh^6 + 97149*sh^7 - 27453*sh^8 + 4830*sh^9 - 
            483*sh^10 + 21*sh^11)*ArcSin[Sqrt[sh]/2])/1701 + 
         ((-84 - 735*sh - 2115*sh^2 + 105*sh^3 + 13881*sh^4 + 27279*sh^5 - 
            2289*sh^6 + 691956971*sh^7 - 6915895655*sh^8 + 31099607139*sh^9 - 
            82880063541*sh^10 + 144964071231*sh^11 - 173879170521*sh^12 + 
            144837476805*sh^13 - 82722854787*sh^14 + 30998246241*sh^15 - 
            6879851159*sh^16 + 686365796*sh^17 - 75600*sh^18 - 9072*sh^19 + 
            22680*sh^20 + 9828*sh^21 + 2268*sh^22 - 2484*sh^23 - 54*sh^24)*
           Log[sh])/(5103*(-1 + sh)^10*sh^16) - (2860*Log[sh]^2)/
          (27*(-1 + sh)^3*sh^7))*Log[z] - 
       ((-84 - 1575*sh - 14085*sh^2 - 79950*sh^3 - 323154*sh^4 - 
          987129*sh^5 - 2347059*sh^6 + 1379703232*sh^7 + 2702700*sh^8 - 
          473685*sh^9 + 1243629*sh^10 + 2698722*sh^11 + 2985906*sh^12 + 
          2433285*sh^13 + 1388619*sh^14 + 84*sh^15 + 4255680*sh^16 + 
          4612608*sh^17 + 5189184*sh^18 + 7605312*sh^19 - 61281792*sh^20 + 
          275438592*sh^21 + 871398528*sh^22 - 5028236928*sh^23 + 
          8996027040*sh^24 - 8653636992*sh^25 + 5137333344*sh^26 - 
          1978438176*sh^27 + 497379168*sh^28 - 78990912*sh^29 + 
          7207200*sh^30 - 288288*sh^31)*Log[z]^2)/(20412*sh^16) + 
       Log[muh]*(-55641856/(8505*sh^9) + (146432*Log[sh])/(27*sh^9) - 
         (146432*Log[z])/(27*sh^9)) + 
       (8*(-288288 + 2873871*sh - 12889503*sh^2 + 34232220*sh^3 - 
          59561460*sh^4 + 70825482*sh^5 - 58121154*sh^6 + 32324292*sh^7 - 
          11531520*sh^8 + 2327611*sh^9 - 186043*sh^10 - 252*sh^15 + 
          54*sh^16 + 18*sh^17)*PolyLog[2, sh])/(1701*(-1 + sh)^10*sh^9) + 
       Log[sh]*((-24990 + 21315*sh + 1159230*sh^2 + 3541620*sh^3 - 
           2396436*sh^4 - 26605446*sh^5 - 25110204*sh^6 - 882559487092*sh^7 + 
           9709483435748*sh^8 - 48555960536620*sh^9 - 1135134000*Pi^2*
            (-1 + sh)^8*sh^9 + 145717324014834*sh^10 - 291579489758664*
            sh^11 + 408472050748986*sh^12 - 408785887147092*sh^13 + 
           292248958159056*sh^14 - 146269070496456*sh^15 + 
           48807856978513*sh^16 - 9771637302464*sh^17 + 889019183368*sh^18 - 
           81077220*sh^19 + 24528798*sh^20 + 24018498*sh^21 - 3225852*sh^22 - 
           2983500*sh^23 + 343845*sh^24 + 18225*sh^25)/(6429780*(-1 + sh)^11*
           sh^16) + (4576*Sqrt[4 - sh]*sh^(7/2)*(552 - 6504*sh + 954*sh^2 + 
            96534*sh^3 - 256765*sh^4 + 311884*sh^5 - 219753*sh^6 + 
            97149*sh^7 - 27453*sh^8 + 4830*sh^9 - 483*sh^10 + 21*sh^11)*
           ArcSin[Sqrt[sh]/2])/1701 + (8*(-288288 + 2873871*sh - 
            12889503*sh^2 + 34232220*sh^3 - 59561460*sh^4 + 70825482*sh^5 - 
            58121154*sh^6 + 32324292*sh^7 - 11531520*sh^8 + 2327611*sh^9 - 
            186043*sh^10 - 252*sh^15 + 54*sh^16 + 18*sh^17)*Log[1 - sh])/
          (1701*(-1 + sh)^10*sh^9) + (5720*PolyLog[2, sh])/
          (27*(-1 + sh)^3*sh^7)) - (5720*PolyLog[3, sh])/
        (27*(-1 + sh)^3*sh^7) + (5720*Zeta[3])/(27*(-1 + sh)^3*sh^7)) - 
     z^8*((-734806697625 + 1864657401750*sh + 13539275231625*sh^2 - 
         67027116030732*sh^3 - 363276406618983*sh^4 - 77075180054730*sh^5 + 
         15173871301215478995*sh^6 - 136113449188030296840*sh^7 + 
         542685379348174218156*sh^8 - 1262085401071148109456*sh^9 + 
         1886986812950731952460*sh^10 - 1881674400490976760760*sh^11 + 
         1252579993597691331300*sh^12 - 537888683654858042976*sh^13 + 
         135733275383051242848*sh^14 - 13896509010095016924*sh^15 - 
         5883932779473471075*sh^16 + 10545119614382879670*sh^17 - 
         11056449646096937673*sh^18 + 23434959475666615860*sh^19 - 
         104195983685258977109*sh^20 + 168859118088573295590*sh^21 + 
         530873812233935327325*sh^22 - 3530672606419652232000*sh^23 + 
         9689077766441178777672*sh^24 - 17097533811227755869984*sh^25 + 
         21588630869532425959260*sh^26 - 20384223780408672284100*sh^27 + 
         14690695476739364982900*sh^28 - 8144760346563449604996*sh^29 + 
         3469751765371558098432*sh^30 - 1125056740492672287300*sh^31 + 
         272339818755413769360*sh^32 - 47592694877503475700*sh^33 + 
         5663805036845515560*sh^34 - 410184135938156580*sh^35 + 
         13622490948846780*sh^36 - 43286443200*Pi^2*(-315 - 2430*sh - 
           5685*sh^2 + 3996*sh^3 + 41859*sh^4 + 63090*sh^5 + 581369515*sh^6 - 
           5230686420*sh^7 + 20914846601*sh^8 - 48797229546*sh^9 + 
           73211460495*sh^10 - 73244235920*sh^11 + 48857255585*sh^12 - 
           20948581110*sh^13 + 5235387183*sh^14 - 573585856*sh^15 - 
           23029290*sh^16 + 47906260*sh^17 - 124781262*sh^18 + 
           435359256*sh^19 - 545760408*sh^20 - 3999111750*sh^21 + 
           25592517930*sh^22 - 78750972300*sh^23 + 160158041736*sh^24 - 
           235861111332*sh^25 + 262024404180*sh^26 - 224191422840*sh^27 + 
           149180862600*sh^28 - 77359627884*sh^29 + 31118686368*sh^30 - 
           9597315420*sh^31 + 2222598840*sh^32 - 373365300*sh^33 + 
           42882840*sh^34 - 3007620*sh^35 + 97020*sh^36))/
        (1288529197956000*(-1 + sh)^9*sh^14) - 
       (4*Sqrt[4 - sh]*sh^(5/2)*(228522 - 7741593*sh + 30723729*sh^2 + 
          60003996*sh^3 - 580929810*sh^4 + 1504380659*sh^5 - 
          2124842634*sh^6 + 1888618168*sh^7 - 1114436468*sh^8 + 
          443843220*sh^9 - 118087858*sh^10 + 20123511*sh^11 - 1986441*sh^12 + 
          86367*sh^13)*ArcSin[Sqrt[sh]/2])/(8505*(-1 + sh)^3) + 
       (176*sh^3*(-700 + 7875*sh - 14966*sh^2 - 79023*sh^3 + 455850*sh^4 - 
          1077135*sh^5 + 1523775*sh^6 - 1432728*sh^7 + 934836*sh^8 - 
          430150*sh^9 + 139230*sh^10 - 31025*sh^11 + 4530*sh^12 - 390*sh^13 + 
          15*sh^14)*ArcSin[Sqrt[sh]/2]^2)/(45*(-1 + sh)^4) - 
       (176*Sqrt[4 - sh]*sh^(5/2)*(-42 + 1287*sh - 1614*sh^2 - 19017*sh^3 + 
          50556*sh^4 - 55330*sh^5 + 33315*sh^6 - 11945*sh^7 + 2550*sh^8 - 
          300*sh^9 + 15*sh^10)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/135 + 
       ((-4*(-315 - 2115*sh - 3255*sh^2 + 9681*sh^3 + 37863*sh^4 + 
            21231*sh^5 + 284360300*sh^6 - 2842424900*sh^7 + 
            12779207754*sh^8 - 34055378238*sh^9 + 59579971584*sh^10 - 
            71504076420*sh^11 + 59618557530*sh^12 - 34102164726*sh^13 + 
            12808690482*sh^14 - 2853082586*sh^15 + 286270460*sh^16 + 
            8820*sh^19 - 10290*sh^20 + 735*sh^21 + 735*sh^22))/
          (59535*(-1 + sh)^10*sh^14) + (2288*Log[1 - sh])/
          (63*(-1 + sh)^3*sh^6))*Log[sh]^2 + (4576*Log[sh]^3)/
        (189*(-1 + sh)^3*sh^6) + ((-10135125 - 11100375*sh + 368489550*sh^2 + 
           1673522994*sh^3 + 1770566655*sh^4 - 4868950515*sh^5 - 
           135591676606100*sh^6 + 1083209142635620*sh^7 - 3786163163932292*
            sh^8 + 7561113914419780*sh^9 - 9433872987410300*sh^10 + 
           7527832124196540*sh^11 - 3749507725338180*sh^12 + 
           1064521016851092*sh^13 - 132239959812912*sh^14 + 
           4822522515092*sh^15 - 13702469432263*sh^16 + 20211432885167*
            sh^17 - 15340657706842*sh^18 + 38517131981282*sh^19 - 
           198231128437323*sh^20 + 248611036890867*sh^21 + 
           1312843416208632*sh^22 - 6858549767677608*sh^23 + 
           16510967898168744*sh^24 - 25733641931197200*sh^25 + 
           28513483318139820*sh^26 - 23360705039752080*sh^27 + 
           14397169994947740*sh^28 - 6703368412660920*sh^29 + 
           2343973966774440*sh^30 - 605274706496460*sh^31 + 
           111825103009620*sh^32 - 13963470000480*sh^33 + 
           1054350297000*sh^34 - 36310414140*sh^35)/(3575672100*(-1 + sh)^8*
           sh^14) - (352*Sqrt[4 - sh]*sh^(5/2)*(-42 + 1287*sh - 1614*sh^2 - 
            19017*sh^3 + 50556*sh^4 - 55330*sh^5 + 33315*sh^6 - 11945*sh^7 + 
            2550*sh^8 - 300*sh^9 + 15*sh^10)*ArcSin[Sqrt[sh]/2])/135 - 
         (4*(-315 - 2430*sh - 5685*sh^2 + 3996*sh^3 + 41859*sh^4 + 
            63090*sh^5 + 568853935*sh^6 - 5116119660*sh^7 + 
            20446767111*sh^8 - 47676829206*sh^9 + 71479964025*sh^10 - 
            71452866960*sh^11 + 47617276155*sh^12 - 20395665450*sh^13 + 
            5092669737*sh^14 - 564250624*sh^15 + 37800*sh^16 - 47460*sh^17 - 
            29232*sh^18 - 9828*sh^19 + 6930*sh^20 + 210*sh^21)*Log[sh])/
          (59535*(-1 + sh)^9*sh^14) - (2288*Log[sh]^2)/(63*(-1 + sh)^3*sh^6))*
        Log[z] - ((-315 - 5265*sh - 41730*sh^2 - 208494*sh^3 - 734877*sh^4 - 
          1926639*sh^5 + 1133938400*sh^6 + 2162160*sh^7 + 48987*sh^8 + 
          1669041*sh^9 + 2629962*sh^10 + 2414310*sh^11 + 1436625*sh^12 + 
          315*sh^13 + 3764376*sh^14 + 4230072*sh^15 + 5006232*sh^16 - 
          7373520*sh^17 + 106430940*sh^18 + 195359472*sh^19 - 
          1425010356*sh^20 + 2406212424*sh^21 - 2050808760*sh^22 + 
          1031419620*sh^23 - 320263020*sh^24 + 60540480*sh^25 - 
          6403320*sh^26 + 291060*sh^27)*Log[z]^2)/(59535*sh^14) + 
       Log[muh]*(-261992/(135*sh^8) + (4928*Log[sh])/(3*sh^8) - 
         (4928*Log[z])/(3*sh^8)) + (8*(145530 - 1304820*sh + 5200320*sh^2 - 
          12082980*sh^3 + 18012540*sh^4 - 17817800*sh^5 + 11631620*sh^6 - 
          4774770*sh^7 + 1082136*sh^8 - 94842*sh^9 - 420*sh^13 + 70*sh^14 + 
          35*sh^15)*PolyLog[2, sh])/(2835*(-1 + sh)^9*sh^8) + 
       Log[sh]*((70875 - 64125*sh - 2661225*sh^2 - 6471633*sh^3 + 
           8447481*sh^4 + 47108817*sh^5 + 474059485235*sh^6 - 
           4741010195285*sh^7 + 21340754233053*sh^8 - 756756000*Pi^2*
            (-1 + sh)^7*sh^8 - 56940138131331*sh^9 + 99721675274613*sh^10 - 
           119779936360035*sh^11 + 99928763550735*sh^12 - 
           57175564811841*sh^13 + 21471214127937*sh^14 - 4778252021891*
            sh^15 + 478341317300*sh^16 + 12259800*sh^17 + 42757596*sh^18 - 
           2333772*sh^19 - 6325704*sh^20 + 688800*sh^21 + 54600*sh^22)/
          (12502350*(-1 + sh)^10*sh^14) - (176*Sqrt[4 - sh]*sh^(5/2)*
           (-42 + 1287*sh - 1614*sh^2 - 19017*sh^3 + 50556*sh^4 - 
            55330*sh^5 + 33315*sh^6 - 11945*sh^7 + 2550*sh^8 - 300*sh^9 + 
            15*sh^10)*ArcSin[Sqrt[sh]/2])/135 + 
         (8*(145530 - 1304820*sh + 5200320*sh^2 - 12082980*sh^3 + 
            18012540*sh^4 - 17817800*sh^5 + 11631620*sh^6 - 4774770*sh^7 + 
            1082136*sh^8 - 94842*sh^9 - 420*sh^13 + 70*sh^14 + 35*sh^15)*
           Log[1 - sh])/(2835*(-1 + sh)^9*sh^8) + (4576*PolyLog[2, sh])/
          (63*(-1 + sh)^3*sh^6)) - (4576*PolyLog[3, sh])/
        (63*(-1 + sh)^3*sh^6) + (4576*Zeta[3])/(63*(-1 + sh)^3*sh^6)) - 
     z^7*((207454500 - 476982000*sh - 3223561968*sh^2 + 12229671465*sh^3 + 
         55118379195*sh^4 - 539918795738718*sh^5 + 4299200276151924*sh^6 - 
         14975218294605360*sh^7 + 29797362416875779*sh^8 - 
         37054095244769130*sh^9 + 29516698533084983*sh^10 - 
         14749822777601014*sh^11 + 4277878063797251*sh^12 - 
         652624973981284*sh^13 + 251707017294320*sh^14 - 
         400136579852170*sh^15 + 147801666642455*sh^16 + 
         1287781867857800*sh^17 - 2076397177767913*sh^18 - 
         8385630050032431*sh^19 + 45386223162016464*sh^20 - 
         106183862018971506*sh^21 + 157500977131634598*sh^22 - 
         163426844960663130*sh^23 + 123336783706469256*sh^24 - 
         68698738259084934*sh^25 + 28233898574272776*sh^26 - 
         8447633225048556*sh^27 + 1786675943700648*sh^28 - 
         252722821247820*sh^29 + 21413439833940*sh^30 - 820475229420*sh^31 + 
         32016600*Pi^2*(-90 - 600*sh - 1068*sh^2 + 1740*sh^3 + 9210*sh^4 + 
           35821452*sh^5 - 286356066*sh^6 + 1001798639*sh^7 - 
           2003828431*sh^8 + 2506262660*sh^9 - 2006862017*sh^10 + 
           1004429086*sh^11 - 287163560*sh^12 + 36228580*sh^13 - 
           1140968*sh^14 + 600307*sh^15 + 5766227*sh^16 - 8667286*sh^17 - 
           74435635*sh^18 + 429448764*sh^19 - 1174957056*sh^20 + 
           2075532984*sh^21 - 2591182440*sh^22 + 2377353888*sh^23 - 
           1631212128*sh^24 + 840926772*sh^25 - 323868888*sh^26 + 
           91648368*sh^27 - 18464544*sh^28 + 2502360*sh^29 - 204120*sh^30 + 
           7560*sh^31))/(204225887250*(-1 + sh)^8*sh^12) + 
       (32*Sqrt[4 - sh]*sh^(5/2)*(23244 - 145995*sh - 135165*sh^2 + 
          2214474*sh^3 - 5812671*sh^4 + 7761562*sh^5 - 6239858*sh^6 + 
          3192422*sh^7 - 1048133*sh^8 + 214001*sh^9 - 24740*sh^10 + 
          1237*sh^11)*ArcSin[Sqrt[sh]/2])/(2835*(-1 + sh)^3) - 
       (32*sh^2*(60 - 1390*sh + 3920*sh^2 + 11563*sh^3 - 80966*sh^4 + 
          191832*sh^5 - 258720*sh^6 + 224115*sh^7 - 130416*sh^8 + 
          51582*sh^9 - 13684*sh^10 + 2330*sh^11 - 230*sh^12 + 10*sh^13)*
         ArcSin[Sqrt[sh]/2]^2)/(15*(-1 + sh)^4) + 
       (32*Sqrt[4 - sh]*sh^(5/2)*(-204 + 654*sh + 3621*sh^2 - 9390*sh^3 + 
          8928*sh^4 - 4384*sh^5 + 1190*sh^6 - 170*sh^7 + 10*sh^8)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/45 + 
       ((-4*(60 + 340*sh + 312*sh^2 - 1872*sh^3 - 4980*sh^4 - 11658504*sh^5 + 
            104832846*sh^6 - 418817509*sh^7 + 976598178*sh^8 - 
            1464805311*sh^9 + 1465559189*sh^10 - 978147321*sh^11 + 
            419998170*sh^12 - 105305822*sh^13 + 11751384*sh^14 + 1260*sh^16 - 
            1386*sh^17 + 126*sh^19))/(8505*(-1 + sh)^9*sh^12) + 
         (352*Log[1 - sh])/(27*(-1 + sh)^3*sh^5))*Log[sh]^2 + 
       (704*Log[sh]^3)/(81*(-1 + sh)^3*sh^5) + 
       ((2*(64350 + 66000*sh - 1848594*sh^2 - 7286499*sh^3 - 5743914*sh^4 + 
            156411449700*sh^5 - 1092996615942*sh^6 + 3274039012563*sh^7 - 
            5447084215617*sh^8 + 5433819864693*sh^9 - 3247981504196*sh^10 + 
            1075526023436*sh^11 - 150436790331*sh^12 - 5482108499*sh^13 + 
            12697937753*sh^14 - 18204988440*sh^15 + 4184087512*sh^16 + 
            65568484406*sh^17 - 95193663855*sh^18 - 383610629052*sh^19 + 
            1851933873636*sh^20 - 3850977196836*sh^21 + 4997388254166*sh^22 - 
            4454009724780*sh^23 + 2826958586760*sh^24 - 1291209519600*sh^25 + 
            421412218920*sh^26 - 95821234740*sh^27 + 14403935700*sh^28 - 
            1284905160*sh^29 + 51434460*sh^30))/(29469825*(-1 + sh)^7*
           sh^12) + (64*Sqrt[4 - sh]*sh^(5/2)*(-204 + 654*sh + 3621*sh^2 - 
            9390*sh^3 + 8928*sh^4 - 4384*sh^5 + 1190*sh^6 - 170*sh^7 + 
            10*sh^8)*ArcSin[Sqrt[sh]/2])/45 - 
         (8*(30 + 200*sh + 356*sh^2 - 580*sh^3 - 3070*sh^4 - 11660764*sh^5 + 
            93173522*sh^6 - 325763741*sh^7 + 651103141*sh^8 - 
            813593780*sh^9 + 650748419*sh^10 - 325285222*sh^11 + 
            92859728*sh^12 - 11567032*sh^13 - 2380*sh^14 - 2065*sh^15 - 
            945*sh^16 + 462*sh^17 + 21*sh^18)*Log[sh])/(8505*(-1 + sh)^8*
           sh^12) - (352*Log[sh]^2)/(27*(-1 + sh)^3*sh^5))*Log[z] + 
       (4*(15 + 220*sh + 1518*sh^2 + 6534*sh^3 + 19503*sh^4 - 11615304*sh^5 - 
          20790*sh^6 - 6546*sh^7 - 24741*sh^8 - 29490*sh^9 - 19183*sh^10 - 
          15*sh^11 - 42336*sh^12 - 50652*sh^13 - 42336*sh^14 - 522396*sh^15 - 
          514080*sh^16 + 5330178*sh^17 - 8247204*sh^18 + 6008688*sh^19 - 
          2443392*sh^20 + 570780*sh^21 - 71820*sh^22 + 3780*sh^23)*Log[z]^2)/
        (8505*sh^12) + Log[muh]*(-185216/(315*sh^7) + (512*Log[sh])/sh^7 - 
         (512*Log[z])/sh^7) + (16*(-1080 + 8600*sh - 29988*sh^2 + 
          59752*sh^3 - 74250*sh^4 + 58630*sh^5 - 28380*sh^6 + 7472*sh^7 - 
          698*sh^8 - 10*sh^11 + sh^12 + sh^13)*PolyLog[2, sh])/
        (135*(-1 + sh)^8*sh^7) + Log[sh]*
        ((2*(-3900 + 3800*sh + 116136*sh^2 + 213534*sh^3 - 423060*sh^4 - 
            4740502578*sh^5 + 42660541032*sh^6 - 170734495146*sh^7 - 
            9702000*Pi^2*(-1 + sh)^6*sh^7 + 398748479172*sh^8 - 
            598837360260*sh^9 + 599694253103*sh^10 - 400462355292*sh^11 + 
            171955212702*sh^12 - 43079783345*sh^13 + 4795048887*sh^14 + 
            1227450*sh^15 + 53410*sh^16 - 252693*sh^17 + 23814*sh^18 + 
            3234*sh^19))/(893025*(-1 + sh)^9*sh^12) + 
         (32*Sqrt[4 - sh]*sh^(5/2)*(-204 + 654*sh + 3621*sh^2 - 9390*sh^3 + 
            8928*sh^4 - 4384*sh^5 + 1190*sh^6 - 170*sh^7 + 10*sh^8)*
           ArcSin[Sqrt[sh]/2])/45 + (16*(-1080 + 8600*sh - 29988*sh^2 + 
            59752*sh^3 - 74250*sh^4 + 58630*sh^5 - 28380*sh^6 + 7472*sh^7 - 
            698*sh^8 - 10*sh^11 + sh^12 + sh^13)*Log[1 - sh])/
          (135*(-1 + sh)^8*sh^7) + (704*PolyLog[2, sh])/(27*(-1 + sh)^3*
           sh^5)) - (704*PolyLog[3, sh])/(27*(-1 + sh)^3*sh^5) + 
       (704*Zeta[3])/(27*(-1 + sh)^3*sh^5)) - 
     z^6*((-1605240 + 3372768*sh + 21255318*sh^2 - 51364152*sh^3 + 
         379257522168*sh^4 - 2633399785632*sh^5 + 7825640856201*sh^6 - 
         12900120410724*sh^7 + 12750237623886*sh^8 - 7584725099624*sh^9 + 
         2529935410926*sh^10 - 291800208364*sh^11 - 209548894394*sh^12 + 
         342677229216*sh^13 - 784252942969*sh^14 + 791328639346*sh^15 + 
         3495373405770*sh^16 - 15195604242700*sh^17 + 29170646234100*sh^18 - 
         34687637047350*sh^19 + 27902231339850*sh^20 - 15640980141150*sh^21 + 
         6122355416100*sh^22 - 1639636478550*sh^23 + 285929317800*sh^24 - 
         29202093900*sh^25 + 1322691300*sh^26 - 88200*Pi^2*
          (-180 - 1008*sh - 1188*sh^2 + 4032*sh^3 + 15093012*sh^4 - 
           105478968*sh^5 + 316319451*sh^6 - 527535714*sh^7 + 
           528275796*sh^8 - 317556564*sh^9 + 105971306*sh^10 - 
           14919188*sh^11 - 564648*sh^12 + 1515872*sh^13 - 1613573*sh^14 - 
           10017483*sh^15 + 51547420*sh^16 - 121191700*sh^17 + 
           178565100*sh^18 - 180063100*sh^19 + 128621500*sh^20 - 
           65736300*sh^21 + 23864400*sh^22 - 5999700*sh^23 + 991200*sh^24 - 
           96600*sh^25 + 4200*sh^26))/(803722500*(-1 + sh)^7*sh^10) - 
       (16*Sqrt[4 - sh]*sh^(3/2)*(-3230 + 42428*sh + 5415*sh^2 - 
          547510*sh^3 + 1454143*sh^4 - 1806873*sh^5 + 1280646*sh^6 - 
          546171*sh^7 + 138714*sh^8 - 19329*sh^9 + 1137*sh^10)*
         ArcSin[Sqrt[sh]/2])/(3645*(-1 + sh)^3) + 
       (112*sh^2*(210 - 870*sh - 1395*sh^2 + 13113*sh^3 - 31009*sh^4 + 
          39370*sh^5 - 30843*sh^6 + 15585*sh^7 - 5091*sh^8 + 1038*sh^9 - 
          120*sh^10 + 6*sh^11)*ArcSin[Sqrt[sh]/2]^2)/(81*(-1 + sh)^4) - 
       (112*Sqrt[4 - sh]*sh^(3/2)*(20 - 194*sh - 657*sh^2 + 1581*sh^3 - 
          1239*sh^4 + 462*sh^5 - 84*sh^6 + 6*sh^7)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/243 + 
       ((240 + 1104*sh + 240*sh^2 - 6960*sh^3 - 9805640*sh^4 + 
           78256120*sh^5 - 273472166*sh^6 + 546702610*sh^7 - 683688740*sh^8 + 
           547660240*sh^9 - 274457060*sh^10 + 78708052*sh^11 - 
           9895520*sh^12 - 3600*sh^13 + 3600*sh^14 + 450*sh^15 - 450*sh^16)/
          (6075*(-1 + sh)^8*sh^10) + (224*Log[1 - sh])/(45*(-1 + sh)^3*sh^4))*
        Log[sh]^2 + (448*Log[sh]^3)/(135*(-1 + sh)^3*sh^4) + 
       ((-4620 - 4284*sh + 102942*sh^2 + 351078*sh^3 - 1928933146*sh^4 + 
           11552198910*sh^5 - 28832387178*sh^6 + 38356658804*sh^7 - 
           28662297144*sh^8 + 11385924988*sh^9 - 1883841270*sh^10 + 
           59056617*sh^11 - 89385341*sh^12 + 101542571*sh^13 - 
           336952887*sh^14 + 461519410*sh^15 + 1149074500*sh^16 - 
           5184912600*sh^17 + 8947615950*sh^18 - 9128131600*sh^19 + 
           6072962700*sh^20 - 2708779500*sh^21 + 803928300*sh^22 - 
           152241600*sh^23 + 16627800*sh^24 - 795900*sh^25)/
          (637875*(-1 + sh)^6*sh^10) - (224*Sqrt[4 - sh]*sh^(3/2)*
           (20 - 194*sh - 657*sh^2 + 1581*sh^3 - 1239*sh^4 + 462*sh^5 - 
            84*sh^6 + 6*sh^7)*ArcSin[Sqrt[sh]/2])/243 - 
         (4*(-60 - 336*sh - 396*sh^2 + 1344*sh^3 + 4900804*sh^4 - 
            34230616*sh^5 + 102572181*sh^6 - 170881214*sh^7 + 
            170889596*sh^8 - 102558564*sh^9 + 34176506*sh^10 - 
            4867820*sh^11 - 2940*sh^12 - 1740*sh^13 + 585*sh^14 + 45*sh^15)*
           Log[sh])/(6075*(-1 + sh)^7*sh^10) - (224*Log[sh]^2)/
          (45*(-1 + sh)^3*sh^4))*Log[z] - 
       (2*(-30 - 378*sh - 2214*sh^2 - 7938*sh^3 + 4877200*sh^4 + 7560*sh^5 + 
          6273*sh^6 + 13689*sh^7 + 10908*sh^8 + 30*sh^9 + 20300*sh^10 + 
          27300*sh^11 + 113400*sh^12 + 49700*sh^13 - 880950*sh^14 + 
          1193850*sh^15 - 706650*sh^16 + 216300*sh^17 - 33600*sh^18 + 
          2100*sh^19)*Log[z]^2)/(6075*sh^10) + 
       Log[muh]*(-14816/(81*sh^6) + (4480*Log[sh])/(27*sh^6) - 
         (4480*Log[z])/(27*sh^6)) + (4*(12600 - 87696*sh + 262296*sh^2 - 
          436590*sh^3 + 435240*sh^4 - 257040*sh^5 + 79436*sh^6 - 8456*sh^7 - 
          360*sh^9 + 45*sh^11)*PolyLog[2, sh])/(1215*(-1 + sh)^7*sh^6) + 
       Log[sh]*((1320 - 1416*sh - 30540*sh^2 - 40260*sh^3 + 275694760*sh^4 - 
           2205364040*sh^5 + 7727329462*sh^6 - 756000*Pi^2*(-1 + sh)^5*sh^6 - 
           15478739360*sh^7 + 19384384960*sh^8 - 15540928910*sh^9 + 
           7789807965*sh^10 - 2232121161*sh^11 + 280030950*sh^12 + 
           31650*sh^13 - 60375*sh^14 + 3780*sh^15 + 1215*sh^16)/
          (91125*(-1 + sh)^8*sh^10) - (112*Sqrt[4 - sh]*sh^(3/2)*
           (20 - 194*sh - 657*sh^2 + 1581*sh^3 - 1239*sh^4 + 462*sh^5 - 
            84*sh^6 + 6*sh^7)*ArcSin[Sqrt[sh]/2])/243 + 
         (4*(12600 - 87696*sh + 262296*sh^2 - 436590*sh^3 + 435240*sh^4 - 
            257040*sh^5 + 79436*sh^6 - 8456*sh^7 - 360*sh^9 + 45*sh^11)*
           Log[1 - sh])/(1215*(-1 + sh)^7*sh^6) + (448*PolyLog[2, sh])/
          (45*(-1 + sh)^3*sh^4)) - (448*PolyLog[3, sh])/
        (45*(-1 + sh)^3*sh^4) + (448*Zeta[3])/(45*(-1 + sh)^3*sh^4)) - 
     z^5*((161406 - 318843*sh - 1910657*sh^2 + 26587841*sh^3 - 
         435567027*sh^4 + 2014488392*sh^5 - 4239785466*sh^6 + 
         4472946066*sh^7 - 1480821324*sh^8 - 2199797883*sh^9 + 
         2944201467*sh^10 + 1246759469*sh^11 - 2466843039*sh^12 - 
         18171607842*sh^13 + 60539107520*sh^14 - 89963854960*sh^15 + 
         79629282600*sh^16 - 45090576160*sh^17 + 16470589520*sh^18 - 
         3748752840*sh^19 + 482459880*sh^20 - 26748120*sh^21 + 
         58800*Pi^2*(-18 - 81*sh - 39*sh^2 + 308147*sh^3 - 1843944*sh^4 + 
           4610871*sh^5 - 6160013*sh^6 + 4635393*sh^7 - 1862435*sh^8 + 
           312614*sh^9 + 3132*sh^10 - 3736*sh^11 - 77479*sh^12 + 
           318588*sh^13 - 608560*sh^14 + 702440*sh^15 - 529920*sh^16 + 
           267160*sh^17 - 89120*sh^18 + 18840*sh^19 - 2280*sh^20 + 
           120*sh^21))/(35721000*(-1 + sh)^6*sh^8) + 
       (16*Sqrt[4 - sh]*sh^(3/2)*(-496 + 326*sh + 6147*sh^2 - 16495*sh^3 + 
          18680*sh^4 - 11251*sh^5 + 3760*sh^6 - 658*sh^7 + 47*sh^8)*
         ArcSin[Sqrt[sh]/2])/(405*(-1 + sh)^3) - 
       (32*sh*(-24 + 162*sh + 114*sh^2 - 1809*sh^3 + 4224*sh^4 - 4957*sh^5 + 
          3423*sh^6 - 1445*sh^7 + 366*sh^8 - 51*sh^9 + 3*sh^10)*
         ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) + 
       (32*Sqrt[4 - sh]*sh^(3/2)*(44 + 108*sh - 221*sh^2 + 132*sh^3 - 
          33*sh^4 + 3*sh^5)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/81 + 
       ((-2*(36 + 126*sh - 84*sh^2 - 299648*sh^3 + 2087099*sh^4 - 
            6251820*sh^5 + 10422934*sh^6 - 10439296*sh^7 + 6281508*sh^8 - 
            2104169*sh^9 + 303404*sh^10 - 300*sh^11 - 120*sh^12 + 60*sh^13))/
          (1215*(-1 + sh)^7*sh^8) + (56*Log[1 - sh])/(27*(-1 + sh)^3*sh^3))*
        Log[sh]^2 + (112*Log[sh]^3)/(81*(-1 + sh)^3*sh^3) + 
       ((1701 + 1323*sh - 29274*sh^2 + 112541443*sh^3 - 561871835*sh^4 + 
           1121615551*sh^5 - 1117743382*sh^6 + 554683001*sh^7 - 
           107408773*sh^8 - 4039830*sh^9 + 4371768*sh^10 + 4551324*sh^11 - 
           11897697*sh^12 - 13232640*sh^13 + 62779080*sh^14 - 
           85085280*sh^15 + 62126820*sh^16 - 27013140*sh^17 + 6984180*sh^18 - 
           990360*sh^19 + 59220*sh^20)/(127575*(-1 + sh)^5*sh^8) + 
         (64*Sqrt[4 - sh]*sh^(3/2)*(44 + 108*sh - 221*sh^2 + 132*sh^3 - 
            33*sh^4 + 3*sh^5)*ArcSin[Sqrt[sh]/2])/81 - 
         (4*(18 + 81*sh + 39*sh^2 - 299147*sh^3 + 1788834*sh^4 - 
            4467993*sh^5 + 5959219*sh^6 - 4474299*sh^7 + 1792497*sh^8 - 
            297944*sh^9 - 450*sh^10 + 90*sh^11 + 15*sh^12)*Log[sh])/
          (1215*(-1 + sh)^6*sh^8) - (56*Log[sh]^2)/(27*(-1 + sh)^3*sh^3))*
        Log[z] - ((-18 - 189*sh - 903*sh^2 + 594928*sh^3 + 630*sh^4 + 
          1383*sh^5 + 1839*sh^6 + 18*sh^7 + 3120*sh^8 + 8160*sh^9 + 
          1440*sh^10 - 46560*sh^11 + 51720*sh^12 - 23040*sh^13 + 4680*sh^14 - 
          360*sh^15)*Log[z]^2)/(1215*sh^8) + 
       Log[muh]*(-7936/(135*sh^5) + (512*Log[sh])/(9*sh^5) - 
         (512*Log[z])/(9*sh^5)) + (16*(-72 + 429*sh - 1073*sh^2 + 1442*sh^3 - 
          1092*sh^4 + 435*sh^5 - 47*sh^6 - 6*sh^7 - sh^8 + sh^9)*
         PolyLog[2, sh])/(81*(-1 + sh)^6*sh^5) + 
       Log[sh]*((-486 + 594*sh + 8634*sh^2 - 16081480*sh^3 + 112691992*sh^4 - 
           338846958*sh^5 - 63000*Pi^2*(-1 + sh)^4*sh^5 + 566194196*sh^6 - 
           567783374*sh^7 + 341749245*sh^8 - 114337837*sh^9 + 
           16420774*sh^10 - 15750*sh^11 - 75*sh^12 + 525*sh^13)/
          (18225*(-1 + sh)^7*sh^8) + (32*Sqrt[4 - sh]*sh^(3/2)*
           (44 + 108*sh - 221*sh^2 + 132*sh^3 - 33*sh^4 + 3*sh^5)*
           ArcSin[Sqrt[sh]/2])/81 + (16*(-72 + 429*sh - 1073*sh^2 + 
            1442*sh^3 - 1092*sh^4 + 435*sh^5 - 47*sh^6 - 6*sh^7 - sh^8 + 
            sh^9)*Log[1 - sh])/(81*(-1 + sh)^6*sh^5) + (112*PolyLog[2, sh])/
          (27*(-1 + sh)^3*sh^3)) - (112*PolyLog[3, sh])/
        (27*(-1 + sh)^3*sh^3) + (112*Zeta[3])/(27*(-1 + sh)^3*sh^3)) - 
     z^4*((-2775 + 5550*sh - 18365325*sh^2 + 92513100*sh^3 - 186644800*sh^4 + 
         188831948*sh^5 - 97291414*sh^6 + 23741350*sh^7 - 7670645*sh^8 + 
         4884580*sh^9 + 13483707*sh^10 - 34549776*sh^11 + 36272250*sh^12 - 
         21008250*sh^13 + 6924600*sh^14 - 1210950*sh^15 + 86850*sh^16 - 
         1200*Pi^2*(-9 - 30*sh + 30192*sh^2 - 150534*sh^3 + 301774*sh^4 - 
           303542*sh^5 + 152986*sh^6 - 30076*sh^7 - 1033*sh^8 - 2857*sh^9 + 
           10122*sh^10 - 14418*sh^11 + 11736*sh^12 - 5778*sh^13 + 
           1692*sh^14 - 270*sh^15 + 18*sh^16))/(218700*(-1 + sh)^5*sh^6) - 
       (8*Sqrt[-((-4 + sh)*sh)]*(-6 - 41*sh - 239*sh^2 + 671*sh^3 - 
          680*sh^4 + 329*sh^5 - 77*sh^6 + 7*sh^7)*ArcSin[Sqrt[sh]/2])/
        (81*(-1 + sh)^3) + (16*sh*(-24 - 3*sh + 174*sh^2 - 390*sh^3 + 
          411*sh^4 - 241*sh^5 + 80*sh^6 - 14*sh^7 + sh^8)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
       (16*Sqrt[-((-4 + sh)*sh)]*(-6 - 13*sh + 20*sh^2 - 8*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/27 + 
       ((-4*(-6 - 14*sh + 9747*sh^2 - 58077*sh^3 + 145173*sh^4 - 
            194007*sh^5 + 146055*sh^6 - 58789*sh^7 + 9906*sh^8 - 27*sh^9 + 
            9*sh^10))/(243*(-1 + sh)^6*sh^6) + (80*Log[1 - sh])/
          (81*(-1 + sh)^3*sh^2))*Log[sh]^2 + (160*Log[sh]^3)/
        (243*(-1 + sh)^3*sh^2) + 
       (-(105 + 55*sh + 963530*sh^2 - 3852330*sh^3 + 5761890*sh^4 - 
            3806202*sh^5 + 923844*sh^6 + 1154*sh^7 + 54349*sh^8 - 
            76131*sh^9 + 4716*sh^10 + 82440*sh^11 - 83970*sh^12 + 
            36900*sh^13 - 7740*sh^14 + 630*sh^15)/(3645*(-1 + sh)^4*sh^6) - 
         (32*Sqrt[-((-4 + sh)*sh)]*(-6 - 13*sh + 20*sh^2 - 8*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/27 - (8*(-3 - 10*sh + 9722*sh^2 - 48430*sh^3 + 
            96898*sh^4 - 97142*sh^5 + 48736*sh^6 - 9804*sh^7 + 3*sh^8 + 
            3*sh^9)*Log[sh])/(243*(-1 + sh)^5*sh^6) - (80*Log[sh]^2)/
          (81*(-1 + sh)^3*sh^2))*Log[z] - 
       (2*(-3 - 25*sh + 19344*sh^2 + 73*sh^4 + 3*sh^5 + 180*sh^6 + 36*sh^7 - 
          738*sh^8 + 612*sh^9 - 180*sh^10 + 18*sh^11)*Log[z]^2)/(243*sh^6) + 
       Log[muh]*(-176/(9*sh^4) + (64*Log[sh])/(3*sh^4) - 
         (64*Log[z])/(3*sh^4)) + (8*(54 - 268*sh + 544*sh^2 - 570*sh^3 + 
          292*sh^4 - 58*sh^5 - 6*sh^6 + 3*sh^7)*PolyLog[2, sh])/
        (81*(-1 + sh)^5*sh^4) + Log[sh]*
        ((2*(21 - 31*sh + 96204*sh^2 - 580164*sh^3 + 1456637*sh^4 - 
            600*Pi^2*(-1 + sh)^3*sh^4 - 1949523*sh^5 + 1467714*sh^6 - 
            589000*sh^7 + 98184*sh^8 - 72*sh^9 + 30*sh^10))/
          (729*(-1 + sh)^6*sh^6) - (16*Sqrt[-((-4 + sh)*sh)]*
           (-6 - 13*sh + 20*sh^2 - 8*sh^3 + sh^4)*ArcSin[Sqrt[sh]/2])/27 + 
         (8*(54 - 268*sh + 544*sh^2 - 570*sh^3 + 292*sh^4 - 58*sh^5 - 
            6*sh^6 + 3*sh^7)*Log[1 - sh])/(81*(-1 + sh)^5*sh^4) + 
         (160*PolyLog[2, sh])/(81*(-1 + sh)^3*sh^2)) - 
       (160*PolyLog[3, sh])/(81*(-1 + sh)^3*sh^2) + 
       (160*Zeta[3])/(81*(-1 + sh)^3*sh^2)) - 
     z^3*((2*(19 + 31332*sh - 125971*sh^2 + 189649*sh^3 - 125525*sh^4 + 
          30756*sh^5 - 343*sh^6 - 2371*sh^7 + 4810*sh^8 - 3164*sh^9 + 
          902*sh^10 - 94*sh^11 + 6*Pi^2*(-6 + 3838*sh - 15355*sh^2 + 
            23258*sh^3 - 15790*sh^4 + 4134*sh^5 - 299*sh^6 + 440*sh^7 - 
            400*sh^8 + 188*sh^9 - 44*sh^10 + 4*sh^11)))/
        (729*(-1 + sh)^4*sh^4) + (32*Sqrt[-((-4 + sh)*sh)]*
         (-8 - 21*sh - 17*sh^2 + 23*sh^3 - 8*sh^4 + sh^5)*ArcSin[Sqrt[sh]/2])/
        (243*(-1 + sh)^3) - (32*(16 - 22*sh - 171*sh^2 + 336*sh^3 - 
          300*sh^4 + 141*sh^5 - 33*sh^6 + 3*sh^7)*ArcSin[Sqrt[sh]/2]^2)/
        (81*(-1 + sh)^4) + (32*Sqrt[-((-4 + sh)*sh)]*(4 + 15*sh - 29*sh^2 + 
          23*sh^3 - 8*sh^4 + sh^5)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/
        (81*(-1 + sh)^3) + (64*(2 + sh)*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/
        (27*(-1 + sh)^4) + ((-4*(12 - 3682*sh + 18347*sh^2 - 36889*sh^3 + 
            37126*sh^4 - 18716*sh^5 + 3748*sh^6 + 18*sh^7))/
          (243*(-1 + sh)^5*sh^4) + (16*Log[1 - sh])/(27*(-1 + sh)^3*sh))*
        Log[sh]^2 + (32*Log[sh]^3)/(81*(-1 + sh)^3*sh) + 
       ((4*(-3 + 3685*sh - 11046*sh^2 + 11061*sh^3 - 3604*sh^4 - 132*sh^5 + 
            321*sh^6 - 378*sh^7 + 222*sh^8 - 60*sh^9 + 6*sh^10))/
          (243*(-1 + sh)^3*sh^4) - (32*(2 + sh)*Log[sh])/(81*(-1 + sh)^4))*
        Log[z]^2 + Log[muh]*(-512/(81*sh^3) + (256*Log[sh])/(27*sh^3) - 
         (256*Log[z])/(27*sh^3)) + (16*(-36 + 144*sh - 234*sh^2 + 208*sh^3 - 
          73*sh^4 + 9*sh^5)*PolyLog[2, sh])/(243*(-1 + sh)^4*sh^3) + 
       Log[sh]*((4*(-30 - 12422*sh + 63082*sh^2 - 126950*sh^3 + 126637*sh^4 - 
            62813*sh^5 + 12415*sh^6 + 81*sh^7 + 36*Pi^2*sh^3*
             (-5 + 6*sh - 3*sh^2 + 2*sh^3)))/(729*(-1 + sh)^5*sh^4) + 
         (32*Sqrt[-((-4 + sh)*sh)]*(4 + 15*sh - 29*sh^2 + 23*sh^3 - 8*sh^4 + 
            sh^5)*ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) - 
         (64*(2 + sh)*ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) + 
         (16*(-36 + 144*sh - 234*sh^2 + 208*sh^3 - 73*sh^4 + 9*sh^5)*
           Log[1 - sh])/(243*(-1 + sh)^4*sh^3) + (32*PolyLog[2, sh])/
          (27*(-1 + sh)^3*sh)) + Log[z]*
        ((4*(15 + 12482*sh - 37473*sh^2 + 37278*sh^3 - 12305*sh^4 + 
            498*sh^5 - 1215*sh^6 + 606*sh^7 - 84*sh^8 - 24*sh^9 + 6*sh^10))/
          (729*(-1 + sh)^3*sh^4) + (64*Sqrt[-((-4 + sh)*sh)]*
           (4 + 15*sh - 29*sh^2 + 23*sh^3 - 8*sh^4 + sh^5)*
           ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) - 
         (128*(2 + sh)*ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) + 
         ((-8*(6 - 3682*sh + 14713*sh^2 - 22170*sh^3 + 14946*sh^4 - 
              3786*sh^5 + 9*sh^6))/(243*(-1 + sh)^4*sh^4) + 
           (64*(2 + sh)*Log[1 - sh])/(81*(-1 + sh)^4))*Log[sh] - 
         (16*Log[sh]^2)/(27*(-1 + sh)^3*sh) + (64*(2 + sh)*PolyLog[2, sh])/
          (81*(-1 + sh)^4)) + (64*(2 + sh)*PolyLog[3, 1 - sh])/
        (81*(-1 + sh)^4) - (32*PolyLog[3, sh])/(27*(-1 + sh)^3*sh) - 
       (32*(3 + sh + 2*sh^2)*Zeta[3])/(81*(-1 + sh)^4*sh)) - 
     z^2*((-2*((-1 + sh)^2*(-88 + 272*sh - 613*sh^2 + 336*sh^3 - 168*sh^4 + 
            21*sh^5) + 2*Pi^2*(-603 + 2441*sh - 3677*sh^2 + 2457*sh^3 - 
            662*sh^4 + 52*sh^5 - 16*sh^6 + 2*sh^7)))/(81*(-1 + sh)^4*sh^2) + 
       (16*Sqrt[4 - sh]*(-2 - 4*sh + 24*sh^2 - 15*sh^3 + 3*sh^4)*
         ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3*Sqrt[sh]) + 
       (16*(4 - 2*sh - 24*sh^2 + 23*sh^3 - 8*sh^4 + sh^5)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
       (16*Sqrt[4 - sh]*(2 + 8*sh^2 - 5*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(27*(-1 + sh)^3*Sqrt[sh]) + 
       (32*(-1 - 3*sh + sh^2)*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(9*(-1 + sh)^4) + 
       ((4*(-185 + 751*sh - 1137*sh^2 + 777*sh^3 - 200*sh^4))/
          (27*(-1 + sh)^4*sh^2) - (8*(-3 + sh)*Log[1 - sh])/(27*(-1 + sh)^3))*
        Log[sh]^2 + (8*(2 + sh)*Log[sh]^3)/(81*(-1 + sh)^3) + 
       ((-4*(188 - 378*sh + 169*sh^2 + 12*sh^3 - 6*sh^4 + sh^5))/
          (27*(-1 + sh)^2*sh^2) - (8*(6 + sh)*Log[sh])/(27*(-1 + sh)^3))*
        Log[z]^2 + Log[muh]*(32/(9*sh^2) + (64*Log[sh])/(9*sh^2) - 
         (64*Log[z])/(9*sh^2)) + (16*(3 - 10*sh + 9*sh^2 - sh^3)*
         PolyLog[2, sh])/(27*(-1 + sh)^3*sh^2) + 
       Log[z]*((4*(2*Pi^2*sh^2*(4 - 11*sh + sh^2) + 3*(-1 + sh)^2*
             (144 - 288*sh + 117*sh^2 + 32*sh^3 - 20*sh^4 + 3*sh^5)))/
          (81*(-1 + sh)^4*sh^2) - (32*Sqrt[4 - sh]*(2 + 8*sh^2 - 5*sh^3 + 
            sh^4)*ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3*Sqrt[sh]) - 
         (64*(-1 - 3*sh + sh^2)*ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
         ((8*(-187 + 566*sh - 573*sh^2 + 192*sh^3))/(27*(-1 + sh)^3*sh^2) + 
           (16*(6 + sh)*Log[1 - sh])/(27*(-1 + sh)^3))*Log[sh] - 
         (8*Log[sh]^2)/(27*(-1 + sh)^2) + (16*(6 + sh)*PolyLog[2, sh])/
          (27*(-1 + sh)^3)) + Log[sh]*
        ((-4*(2*Pi^2*sh^2*(23 - 24*sh + sh^2) + 3*(141 - 553*sh + 805*sh^2 - 
              543*sh^3 + 150*sh^4)))/(81*(-1 + sh)^4*sh^2) - 
         (16*Sqrt[4 - sh]*(2 + 8*sh^2 - 5*sh^3 + sh^4)*ArcSin[Sqrt[sh]/2])/
          (27*(-1 + sh)^3*Sqrt[sh]) - (32*(-1 - 3*sh + sh^2)*
           ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
         (16*(3 - 10*sh + 9*sh^2 - sh^3)*Log[1 - sh])/(27*(-1 + sh)^3*sh^2) - 
         (16*(-7 + 2*sh)*PolyLog[2, sh])/(27*(-1 + sh)^3)) + 
       (16*(6 + sh)*PolyLog[3, 1 - sh])/(27*(-1 + sh)^3) + 
       (16*(-11 + 3*sh)*PolyLog[3, sh])/(27*(-1 + sh)^3) + 
       (16*(64 - 256*sh + 375*sh^2 - 236*sh^3 + 59*sh^4)*Zeta[3])/
        (27*(-1 + sh)^4*sh^2)) - 
     z*((8*(-4*Pi^4*(-1 + sh)*sh^2 + 15*(-1 + sh)^2*(20 - 28*sh + 11*sh^2) + 
          5*Pi^2*(-3 + 8*sh - 10*sh^2 + 2*sh^4)))/(405*(-1 + sh)^4*sh) + 
       (16*Sqrt[4 - sh]*(2 - 11*sh + 3*sh^2)*ArcSin[Sqrt[sh]/2])/
        (27*(-1 + sh)^3*Sqrt[sh]) + (32*(-1 + 8*sh - 5*sh^2 + sh^3)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + (64*Log[muh])/(9*sh) + 
       (16*(3 - 4*sh + sh^2)*Log[sh]^3)/(81*(-1 + sh)^3) + 
       (8*sh*Log[sh]^4)/(81*(-1 + sh)^3) - 
       (16*(-1 - sh + 2*sh^2)*PolyLog[2, sh])/(27*(-1 + sh)^3) + 
       Log[z]*((-16*(144 + (-135 + Pi^2)*sh))/(81*(-1 + sh)*sh) + 
         ((16*(2 + sh))/(27*(-1 + sh)^2) + (32*Log[1 - sh])/(27*(-1 + sh)))*
          Log[sh] - (16*Log[sh]^2)/(27*(-1 + sh)) + (32*PolyLog[2, sh])/
          (27*(-1 + sh))) + Log[sh]^2*((8*(3*(-2 + sh)^2 + 2*Pi^2*sh))/
          (81*(-1 + sh)^3) + (8*(-7 + 5*sh)*Log[1 - sh])/(27*(-1 + sh)^3) + 
         (32*sh*PolyLog[2, sh])/(27*(-1 + sh)^3)) + 
       (16*(3 + 3*sh - 4*sh^2)*PolyLog[3, sh])/(27*(-1 + sh)^3) + 
       (64*sh*PolyLog[4, sh])/(9*(-1 + sh)^3) - 
       (16*(-3 + 3*sh + 2*sh^2)*Zeta[3])/(27*(-1 + sh)^3) + 
       Log[sh]*((8*(288 + (-906 + 7*Pi^2)*sh + (903 - 5*Pi^2)*sh^2 - 
            285*sh^3))/(81*(-1 + sh)^3*sh) - (16*(-1 - sh + 2*sh^2)*
           Log[1 - sh])/(27*(-1 + sh)^3) + (16*(-5 + sh + 2*sh^2)*
           PolyLog[2, sh])/(27*(-1 + sh)^3) - (128*sh*PolyLog[3, sh])/
          (27*(-1 + sh)^3) + (128*sh*Zeta[3])/(27*(-1 + sh)^3)))
 
F19HighIm = (4*(-1170*Pi*sh + 4761*Pi*sh^2 - 7101*Pi*sh^3 + 4599*Pi*sh^4 - 
        1089*Pi*sh^5))/(2187*(-1 + sh)^4*sh) - (272*Pi*Log[muh])/243 + 
     (8*Pi*(-8 + 33*sh - 51*sh^2 + 17*sh^3)*Log[sh])/(243*(-1 + sh)^3) - 
     z^2*((-2*(4*Pi^3*sh^2*(-3 + sh + 2*sh^2) + 6*Pi*(-147 + 603*sh - 
            893*sh^2 + 585*sh^3 - 156*sh^4 + 8*sh^5)))/
        (81*(-1 + sh)^4*sh^2) - (64*Pi*Log[muh])/(9*sh^2) + 
       ((8*Pi*(191 - 777*sh + 1175*sh^2 - 797*sh^3 + 202*sh^4))/
          (27*(-1 + sh)^4*sh^2) + (16*(3*Pi*sh^2 + 2*Pi*sh^3)*Log[1 - sh])/
          (27*(-1 + sh)^3*sh^2))*Log[sh] + 
       (4*(-4*Pi*sh^2 + 8*Pi*sh^3 - 4*Pi*sh^4)*Log[sh]^2)/
        (27*(-1 + sh)^4*sh^2) + ((-8*Pi*(193 - 393*sh + 186*sh^2))/
          (27*(-1 + sh)^2*sh^2) - (112*Pi*Log[sh])/(27*(-1 + sh)^3))*Log[z] + 
       (16*(3*Pi*sh^2 + 2*Pi*sh^3)*PolyLog[2, sh])/(27*(-1 + sh)^3*sh^2)) - 
     z^4*((72000*Pi^3*(-1 + sh)^2*sh^4 + 600*Pi*(21 - 10*sh + 97976*sh^2 - 
           490846*sh^3 + 981523*sh^4 - 978728*sh^5 + 485962*sh^6 - 
           94596*sh^7 - 678*sh^8 - 408*sh^9 + 144*sh^10))/
        (218700*(-1 + sh)^5*sh^6) - (64*Pi*Log[muh])/(3*sh^4) + 
       ((8*Pi*(-6 - 14*sh + 9909*sh^2 - 59043*sh^3 + 147609*sh^4 - 
            197349*sh^5 + 148641*sh^6 - 59839*sh^7 + 10062*sh^8))/
          (243*(-1 + sh)^6*sh^6) + (8*(-20*Pi*sh^2 + 40*Pi*sh^3 - 20*Pi*sh^4)*
           Log[1 - sh])/(81*(-1 + sh)^5*sh^4))*Log[sh] - 
       (4*(-120*Pi*sh^4 + 360*Pi*sh^5 - 360*Pi*sh^6 + 120*Pi*sh^7)*Log[sh]^2)/
        (243*(-1 + sh)^6*sh^6) + 
       ((8*Pi*(3 + 19*sh - 9836*sh^2 + 19672*sh^3 - 9987*sh^4 + 39*sh^5 + 
            30*sh^6))/(243*(-1 + sh)^2*sh^6) - 
         (8*(-60*Pi*sh^4 + 120*Pi*sh^5 - 60*Pi*sh^6)*Log[sh])/
          (243*(-1 + sh)^5*sh^6))*Log[z] + 
       (8*(-20*Pi*sh^2 + 40*Pi*sh^3 - 20*Pi*sh^4)*PolyLog[2, sh])/
        (81*(-1 + sh)^5*sh^4)) - 
     z^3*((2*(-24*Pi^3*sh^3*(3 + sh + 2*sh^2) - 2*Pi*(30 + 12740*sh - 
            51314*sh^2 + 76428*sh^3 - 50297*sh^4 + 11792*sh^5 + 381*sh^6 + 
            24*sh^7)))/(729*(-1 + sh)^4*sh^4) - (256*Pi*Log[muh])/(27*sh^3) + 
       ((8*Pi*(12 - 3754*sh + 18707*sh^2 - 37645*sh^3 + 38010*sh^4 - 
            19278*sh^5 + 3912*sh^6))/(243*(-1 + sh)^5*sh^4) + 
         (16*(18*Pi*sh^2 + 6*Pi*sh^3 + 12*Pi*sh^4)*Log[1 - sh])/
          (243*(-1 + sh)^4*sh^3))*Log[sh] - 
       (4*(72*Pi*sh^3 - 144*Pi*sh^4 + 72*Pi*sh^5)*Log[sh]^2)/
        (243*(-1 + sh)^5*sh^4) + 
       ((8*Pi*(-6 + 3748*sh - 11253*sh^2 + 11385*sh^3 - 3841*sh^4 + 27*sh^5 + 
            12*sh^6))/(243*(-1 + sh)^3*sh^4) - 
         (8*(36*Pi*sh^3 + 12*Pi*sh^4 + 24*Pi*sh^5)*Log[sh])/
          (243*(-1 + sh)^4*sh^4))*Log[z] + 
       (16*(18*Pi*sh^2 + 6*Pi*sh^3 + 12*Pi*sh^4)*PolyLog[2, sh])/
        (243*(-1 + sh)^4*sh^3)) - 
     z^5*((24696000*Pi^3*(-1 + sh)^3*sh^5 + 1960*Pi*(-486 + 108*sh + 
           8742*sh^2 - 16340578*sh^3 + 97955934*sh^4 - 244785504*sh^5 + 
           326063492*sh^6 - 244009482*sh^7 + 97070643*sh^8 - 15960394*sh^9 + 
           92700*sh^10 - 88650*sh^11 + 4275*sh^12 + 5400*sh^13))/
        (35721000*(-1 + sh)^6*sh^8) - (512*Pi*Log[muh])/(9*sh^5) + 
       ((4*Pi*(36 + 126*sh - 84*sh^2 - 303968*sh^3 + 2117159*sh^4 - 
            6341940*sh^5 + 10573834*sh^6 - 10591336*sh^7 + 6373128*sh^8 - 
            2133089*sh^9 + 305864*sh^10))/(1215*(-1 + sh)^7*sh^8) + 
         (16*(21*Pi*sh^2 - 63*Pi*sh^3 + 63*Pi*sh^4 - 21*Pi*sh^5)*Log[1 - sh])/
          (81*(-1 + sh)^6*sh^5))*Log[sh] - 
       (2*(2520*Pi*sh^5 - 10080*Pi*sh^6 + 15120*Pi*sh^7 - 10080*Pi*sh^8 + 
          2520*Pi*sh^9)*Log[sh]^2)/(1215*(-1 + sh)^7*sh^8) + 
       ((4*Pi*(18 + 153*sh + 543*sh^2 - 302141*sh^3 + 603346*sh^4 - 
            304124*sh^5 + 60*sh^6 + 690*sh^7 + 195*sh^8))/
          (1215*(-1 + sh)^2*sh^8) - (4*(1260*Pi*sh^5 - 3780*Pi*sh^6 + 
            3780*Pi*sh^7 - 1260*Pi*sh^8)*Log[sh])/(1215*(-1 + sh)^6*sh^8))*
        Log[z] + (16*(21*Pi*sh^2 - 63*Pi*sh^3 + 63*Pi*sh^4 - 21*Pi*sh^5)*
         PolyLog[2, sh])/(81*(-1 + sh)^6*sh^5)) - 
     z^6*((1333584000*Pi^3*(-1 + sh)^4*sh^6 + 8820*Pi*(1320 - 96*sh - 
           30636*sh^2 - 70896*sh^3 + 279790864*sh^4 - 1954972576*sh^5 + 
           5859826086*sh^6 - 9758058674*sh^7 + 9746085686*sh^8 - 
           5835456624*sh^9 + 1937908841*sh^10 - 274901720*sh^11 - 
           545670*sh^12 + 1171580*sh^13 - 783395*sh^14 + 77910*sh^15 + 
           33600*sh^16))/(803722500*(-1 + sh)^7*sh^10) - 
       (4480*Pi*Log[muh])/(27*sh^6) + 
       ((4*Pi*(-120 - 552*sh - 120*sh^2 + 3480*sh^3 + 4965820*sh^4 - 
            39629540*sh^5 + 138486043*sh^6 - 276845735*sh^7 + 
            346203520*sh^8 - 277291520*sh^9 + 138910910*sh^10 - 
            39793486*sh^11 + 4990040*sh^12))/(6075*(-1 + sh)^8*sh^10) + 
         (4*(-3024*Pi*sh^2 + 12096*Pi*sh^3 - 18144*Pi*sh^4 + 12096*Pi*sh^5 - 
            3024*Pi*sh^6)*Log[1 - sh])/(1215*(-1 + sh)^7*sh^6))*Log[sh] + 
       ((60480*Pi*sh^6 - 302400*Pi*sh^7 + 604800*Pi*sh^8 - 604800*Pi*sh^9 + 
          302400*Pi*sh^10 - 60480*Pi*sh^11)*Log[sh]^2)/
        (6075*(-1 + sh)^8*sh^10) + 
       ((4*Pi*(60 + 636*sh + 2976*sh^2 + 7776*sh^3 - 4948624*sh^4 + 
            9874856*sh^5 - 4959625*sh^6 - 4665*sh^7 + 6585*sh^8 + 4185*sh^9 + 
            720*sh^10))/(6075*(-1 + sh)^2*sh^10) - 
         (4*(-15120*Pi*sh^6 + 60480*Pi*sh^7 - 90720*Pi*sh^8 + 60480*Pi*sh^9 - 
            15120*Pi*sh^10)*Log[sh])/(6075*(-1 + sh)^7*sh^10))*Log[z] + 
       (4*(-3024*Pi*sh^2 + 12096*Pi*sh^3 - 18144*Pi*sh^4 + 12096*Pi*sh^5 - 
          3024*Pi*sh^6)*PolyLog[2, sh])/(1215*(-1 + sh)^7*sh^6)) - 
     z^7*((887500152000*Pi^3*(-1 + sh)^5*sh^7 + 457380*Pi*
          (-3900 - 100*sh + 116036*sh^2 + 329570*sh^3 - 93490*sh^4 - 
           4806231988*sh^5 + 38385624164*sh^6 - 134210338702*sh^7 + 
           268181476670*sh^8 - 334891920850*sh^9 + 267551973133*sh^10 - 
           133499331779*sh^11 + 38005781539*sh^12 - 4717142506*sh^13 + 
           8064665*sh^14 - 18561445*sh^15 + 17389365*sh^16 - 7700448*sh^17 + 
           658266*sh^18 + 264600*sh^19))/(204225887250*(-1 + sh)^8*sh^12) - 
       (512*Pi*Log[muh])/sh^7 + 
       ((8*Pi*(60 + 340*sh + 312*sh^2 - 1872*sh^3 - 4980*sh^4 - 
            11794584*sh^5 + 106052526*sh^6 - 423679597*sh^7 + 
            987905418*sh^8 - 1481689563*sh^9 + 1482302069*sh^10 - 
            989110581*sh^11 + 424515522*sh^12 - 106335242*sh^13 + 
            11839332*sh^14))/(8505*(-1 + sh)^9*sh^12) + 
         (16*(220*Pi*sh^2 - 1100*Pi*sh^3 + 2200*Pi*sh^4 - 2200*Pi*sh^5 + 
            1100*Pi*sh^6 - 220*Pi*sh^7)*Log[1 - sh])/(135*(-1 + sh)^8*sh^7))*
        Log[sh] - (4*(55440*Pi*sh^7 - 332640*Pi*sh^8 + 831600*Pi*sh^9 - 
          1108800*Pi*sh^10 + 831600*Pi*sh^11 - 332640*Pi*sh^12 + 
          55440*Pi*sh^13)*Log[sh]^2)/(8505*(-1 + sh)^9*sh^12) + 
       ((8*Pi*(30 + 380*sh + 2186*sh^2 + 7436*sh^3 + 15906*sh^4 - 
            11774748*sh^5 + 23488224*sh^6 - 11772349*sh^7 - 16681*sh^8 + 
            9569*sh^9 + 8694*sh^10 + 3234*sh^11 + 399*sh^12))/
          (8505*(-1 + sh)^2*sh^12) - (8*(27720*Pi*sh^7 - 138600*Pi*sh^8 + 
            277200*Pi*sh^9 - 277200*Pi*sh^10 + 138600*Pi*sh^11 - 
            27720*Pi*sh^12)*Log[sh])/(8505*(-1 + sh)^8*sh^12))*Log[z] + 
       (16*(220*Pi*sh^2 - 1100*Pi*sh^3 + 2200*Pi*sh^4 - 2200*Pi*sh^5 + 
          1100*Pi*sh^6 - 220*Pi*sh^7)*PolyLog[2, sh])/(135*(-1 + sh)^8*
         sh^7)) - z^8*((15598702671552000*Pi^3*(-1 + sh)^6*sh^8 + 
         103062960*Pi*(70875 + 6750*sh - 2654475*sh^2 - 9126108*sh^3 - 
           678627*sh^4 + 46430190*sh^5 + 480171685205*sh^6 - 
           4316170559580*sh^7 + 17247170032713*sh^8 - 40207542010218*sh^9 + 
           60256405965915*sh^10 - 60191851382280*sh^11 + 40071063595575*
            sh^12 - 17137898822466*sh^13 + 4270529322855*sh^14 - 
           471606339008*sh^15 - 1141486920*sh^16 + 2221185120*sh^17 - 
           2487344244*sh^18 + 1568581560*sh^19 - 501486552*sh^20 + 
           30568440*sh^21 + 13970880*sh^22))/(1288529197956000*(-1 + sh)^9*
         sh^14) - (4928*Pi*Log[muh])/(3*sh^8) + 
       ((8*Pi*(-315 - 2115*sh - 3255*sh^2 + 9681*sh^3 + 37863*sh^4 + 
            21231*sh^5 + 287416430*sh^6 - 2872882250*sh^7 + 
            12915815694*sh^8 - 34418327538*sh^9 + 60211977504*sh^10 - 
            72256513560*sh^11 + 60236995350*sh^12 - 34446698916*sh^13 + 
            12931685508*sh^14 - 2877799124*sh^15 + 288262142*sh^16))/
          (59535*(-1 + sh)^10*sh^14) + (8*(-25740*Pi*sh^2 + 154440*Pi*sh^3 - 
            386100*Pi*sh^4 + 514800*Pi*sh^5 - 386100*Pi*sh^6 + 
            154440*Pi*sh^7 - 25740*Pi*sh^8)*Log[1 - sh])/(2835*(-1 + sh)^9*
           sh^8))*Log[sh] - (4*(-1081080*Pi*sh^8 + 7567560*Pi*sh^9 - 
          22702680*Pi*sh^10 + 37837800*Pi*sh^11 - 37837800*Pi*sh^12 + 
          22702680*Pi*sh^13 - 7567560*Pi*sh^14 + 1081080*Pi*sh^15)*Log[sh]^2)/
        (59535*(-1 + sh)^10*sh^14) + 
       ((4*Pi*(315 + 4635*sh + 31515*sh^2 + 130299*sh^3 + 359619*sh^4 + 
            665379*sh^5 - 574307971*sh^6 + 1145449229*sh^7 - 573346648*sh^8 - 
            941808*sh^9 + 284172*sh^10 + 360612*sh^11 + 176862*sh^12 + 
            48090*sh^13 + 4620*sh^14))/(59535*(-1 + sh)^2*sh^14) - 
         (4*(-1081080*Pi*sh^8 + 6486480*Pi*sh^9 - 16216200*Pi*sh^10 + 
            21621600*Pi*sh^11 - 16216200*Pi*sh^12 + 6486480*Pi*sh^13 - 
            1081080*Pi*sh^14)*Log[sh])/(59535*(-1 + sh)^9*sh^14))*Log[z] + 
       (8*(-25740*Pi*sh^2 + 154440*Pi*sh^3 - 386100*Pi*sh^4 + 
          514800*Pi*sh^5 - 386100*Pi*sh^6 + 154440*Pi*sh^7 - 25740*Pi*sh^8)*
         PolyLog[2, sh])/(2835*(-1 + sh)^9*sh^8)) - 
     z^9*((15598702671552000*Pi^3*(-1 + sh)^7*sh^9 + 
         68708640*Pi*(-24990 - 3675*sh + 1155555*sh^2 + 4697175*sh^3 + 
           2300739*sh^4 - 24304707*sh^5 - 49414911*sh^6 - 893125212787*sh^7 + 
           8923013880433*sh^8 - 40116829560699*sh^9 + 106887699006279*sh^10 - 
           186895650533025*sh^11 + 224067349455873*sh^12 - 
           186515351192835*sh^13 + 106425772402197*sh^14 - 
           39828263213811*sh^15 + 8822814467806*sh^16 - 877298288866*sh^17 + 
           1452100230*sh^18 - 4602427326*sh^19 + 6429483144*sh^20 - 
           5360529510*sh^21 + 2644473510*sh^22 - 666882918*sh^23 + 
           27794799*sh^24 + 15135120*sh^25))/(441781439299200*(-1 + sh)^10*
         sh^16) - (146432*Pi*Log[muh])/(27*sh^9) + 
       ((Pi*(168 + 1302*sh + 2760*sh^2 - 4440*sh^3 - 27552*sh^4 - 
            26796*sh^5 + 59136*sh^6 - 698823656*sh^7 + 7683499582*sh^8 - 
            38389427147*sh^9 + 115096134204*sh^10 - 230098595760*sh^11 + 
            322086998520*sh^12 - 322117882212*sh^13 + 230165396880*sh^14 - 
            115153355208*sh^15 + 38418173456*sh^16 - 7692281497*sh^17 + 
            700154480*sh^18))/(5103*(-1 + sh)^11*sh^16) + 
         (8*(45045*Pi*sh^2 - 315315*Pi*sh^3 + 945945*Pi*sh^4 - 
            1576575*Pi*sh^5 + 1576575*Pi*sh^6 - 945945*Pi*sh^7 + 
            315315*Pi*sh^8 - 45045*Pi*sh^9)*Log[1 - sh])/(1701*(-1 + sh)^10*
           sh^9))*Log[sh] + ((-2162160*Pi*sh^9 + 17297280*Pi*sh^10 - 
          60540480*Pi*sh^11 + 121080960*Pi*sh^12 - 151351200*Pi*sh^13 + 
          121080960*Pi*sh^14 - 60540480*Pi*sh^15 + 17297280*Pi*sh^16 - 
          2162160*Pi*sh^17)*Log[sh]^2)/(10206*(-1 + sh)^11*sh^16) + 
       ((Pi*(84 + 1407*sh + 11019*sh^2 + 53355*sh^3 + 177339*sh^4 + 
            420771*sh^5 + 695955*sh^6 - 698315357*sh^7 + 1392698929*sh^8 - 
            696490484*sh^9 - 1220400*sh^10 + 196344*sh^11 + 374004*sh^12 + 
            218268*sh^13 + 79164*sh^14 + 17172*sh^15 + 1350*sh^16))/
          (5103*(-1 + sh)^2*sh^16) + ((-1081080*Pi*sh^9 + 7567560*Pi*sh^10 - 
            22702680*Pi*sh^11 + 37837800*Pi*sh^12 - 37837800*Pi*sh^13 + 
            22702680*Pi*sh^14 - 7567560*Pi*sh^15 + 1081080*Pi*sh^16)*Log[sh])/
          (5103*(-1 + sh)^10*sh^16))*Log[z] + 
       (8*(45045*Pi*sh^2 - 315315*Pi*sh^3 + 945945*Pi*sh^4 - 
          1576575*Pi*sh^5 + 1576575*Pi*sh^6 - 945945*Pi*sh^7 + 
          315315*Pi*sh^8 - 45045*Pi*sh^9)*PolyLog[2, sh])/
        (1701*(-1 + sh)^10*sh^9)) - 
     z^10*((153272852450669952000*Pi^3*(-1 + sh)^8*sh^10 + 
         14892597720*Pi*(268128 + 50176*sh - 15037316*sh^2 - 70758368*sh^3 - 
           64544240*sh^4 + 347363296*sh^5 + 986787592*sh^6 + 35646688*sh^7 + 
           48969050829328*sh^8 - 538246850652224*sh^9 + 2689062929610038*
            sh^10 - 8060902410374074*sh^11 + 16109269666327124*sh^12 - 
           22534391970484576*sh^13 + 22513346650300898*sh^14 - 
           16062787755766024*sh^15 + 8019705052502612*sh^16 - 
           2667905230770352*sh^17 + 532021578063623*sh^18 - 
           48123135181584*sh^19 - 95864935068*sh^20 + 269818915464*sh^21 - 
           454966309854*sh^22 + 478236408048*sh^23 - 321263067420*sh^24 + 
           131730203160*sh^25 - 27741591765*sh^26 + 807132690*sh^27 + 
           518918400*sh^28))/(1436341904521524000*(-1 + sh)^11*sh^18) - 
       (18304*Pi*Log[muh])/sh^10 + 
       ((2*Pi*(-1008 - 8848*sh - 23688*sh^2 + 17352*sh^3 + 212592*sh^4 + 
            311184*sh^5 - 400176*sh^6 - 1492176*sh^7 + 18840602088*sh^8 - 
            225961747704*sh^9 + 1242037876713*sh^10 - 4137842291661*sh^11 + 
            9306278779284*sh^12 - 14886396059304*sh^13 + 17366381156880*
             sh^14 - 14887352153016*sh^15 + 9307568750592*sh^16 - 
            4138832935368*sh^17 + 1242531391086*sh^18 - 226114032686*sh^19 + 
            18862020144*sh^20))/(76545*(-1 + sh)^12*sh^18) + 
         (2*(-544544*Pi*sh^2 + 4356352*Pi*sh^3 - 15247232*Pi*sh^4 + 
            30494464*Pi*sh^5 - 38118080*Pi*sh^6 + 30494464*Pi*sh^7 - 
            15247232*Pi*sh^8 + 4356352*Pi*sh^9 - 544544*Pi*sh^10)*
           Log[1 - sh])/(1701*(-1 + sh)^11*sh^10))*Log[sh] + 
       ((49008960*Pi*sh^10 - 441080640*Pi*sh^11 + 1764322560*Pi*sh^12 - 
          4116752640*Pi*sh^13 + 6175128960*Pi*sh^14 - 6175128960*Pi*sh^15 + 
          4116752640*Pi*sh^16 - 1764322560*Pi*sh^17 + 441080640*Pi*sh^18 - 
          49008960*Pi*sh^19)*Log[sh]^2)/(76545*(-1 + sh)^12*sh^18) + 
       ((2*Pi*(504 + 9464*sh + 83804*sh^2 + 463964*sh^3 + 1792004*sh^4 + 
            5082116*sh^5 + 10736996*sh^6 + 16220516*sh^7 - 18827468068*sh^8 + 
            37548741164*sh^9 - 18766552383*sh^10 - 33805539*sh^11 + 
            2425761*sh^12 + 8640081*sh^13 + 5776731*sh^14 + 2476035*sh^15 + 
            730935*sh^16 + 132615*sh^17 + 8820*sh^18))/(76545*(-1 + sh)^2*
           sh^18) - (2*(-24504480*Pi*sh^10 + 196035840*Pi*sh^11 - 
            686125440*Pi*sh^12 + 1372250880*Pi*sh^13 - 1715313600*Pi*sh^14 + 
            1372250880*Pi*sh^15 - 686125440*Pi*sh^16 + 196035840*Pi*sh^17 - 
            24504480*Pi*sh^18)*Log[sh])/(76545*(-1 + sh)^11*sh^18))*Log[z] + 
       (2*(-544544*Pi*sh^2 + 4356352*Pi*sh^3 - 15247232*Pi*sh^4 + 
          30494464*Pi*sh^5 - 38118080*Pi*sh^6 + 30494464*Pi*sh^7 - 
          15247232*Pi*sh^8 + 4356352*Pi*sh^9 - 544544*Pi*sh^10)*
         PolyLog[2, sh])/(1701*(-1 + sh)^11*sh^10)) - 
     z*((8*(30*Pi*(-1 + sh)^2*(51 - 101*sh + 49*sh^2) + 
          5*Pi^3*sh*(11 - 16*sh + sh^2 + 4*sh^3)))/(405*(-1 + sh)^4*sh) + 
       (32*Pi*Log[sh]^2)/(27*(-1 + sh)^2) - (32*Pi*sh*Log[sh]^3)/
        (81*(-1 + sh)^3) - (16*Pi*(-7 + 5*sh)*PolyLog[2, sh])/
        (27*(-1 + sh)^3) + Log[sh]*((8*(-30*Pi*sh + (18*Pi - 12*Pi^3)*sh^2 + 
            6*Pi*sh^3))/(81*(-1 + sh)^3*sh) - (16*Pi*(-7 + 5*sh)*Log[1 - sh])/
          (27*(-1 + sh)^3) - (64*Pi*sh*PolyLog[2, sh])/(27*(-1 + sh)^3)) + 
       (128*Pi*sh*PolyLog[3, sh])/(27*(-1 + sh)^3) - (128*Pi*sh*Zeta[3])/
        (27*(-1 + sh)^3))
 
DeltaF19HighRe = (-2*(z*(512/(9*sh) + (256*Log[muh])/(3*sh) - 
         (128*Log[z])/(3*sh)) + z^10*((1280*(-95549 + 72072*Log[sh]))/
          (63*sh^10) + ((-175040/21 - 1098240*Log[sh])*Log[z])/sh^10 + 
         (1098240*Log[z]^2)/sh^10 + Log[muh]*((640*(-95549 + 72072*Log[sh]))/
            (21*sh^10) - (2196480*Log[z])/sh^10)) + 
       z^9*((2048*(-237371 + 180180*Log[sh]))/(945*sh^9) + 
         ((-1468928/315 - 292864*Log[sh])*Log[z])/sh^9 + 
         (292864*Log[z]^2)/sh^9 + Log[muh]*((1024*(-237371 + 180180*Log[sh]))/
            (315*sh^9) - (585728*Log[z])/sh^9)) + 
       z^8*((1024*(-18107 + 13860*Log[sh]))/(135*sh^8) + 
         ((-95488/45 - 78848*Log[sh])*Log[z])/sh^8 + (78848*Log[z]^2)/sh^8 + 
         Log[muh]*((512*(-18107 + 13860*Log[sh]))/(45*sh^8) - 
           (157696*Log[z])/sh^8)) + z^7*((1024*(-1627 + 1260*Log[sh]))/
          (45*sh^7) + ((-13568/15 - 21504*Log[sh])*Log[z])/sh^7 + 
         (21504*Log[z]^2)/sh^7 + Log[muh]*((512*(-1627 + 1260*Log[sh]))/
            (15*sh^7) - (43008*Log[z])/sh^7)) + 
       z^6*((512*(-533 + 420*Log[sh]))/(27*sh^6) + 
         ((-384 - (17920*Log[sh])/3)*Log[z])/sh^6 + (17920*Log[z]^2)/
          (3*sh^6) + Log[muh]*((256*(-533 + 420*Log[sh]))/(9*sh^6) - 
           (35840*Log[z])/(3*sh^6))) + 
       z^5*((2048*(-37 + 30*Log[sh]))/(27*sh^5) + 
         ((-512/3 - (5120*Log[sh])/3)*Log[z])/sh^5 + (5120*Log[z]^2)/
          (3*sh^5) + Log[muh]*((1024*(-37 + 30*Log[sh]))/(9*sh^5) - 
           (10240*Log[z])/(3*sh^5))) + 
       z^4*((1024*(-7 + 6*Log[sh]))/(9*sh^4) + ((-256/3 - 512*Log[sh])*
           Log[z])/sh^4 + (512*Log[z]^2)/sh^4 + 
         Log[muh]*((512*(-7 + 6*Log[sh]))/(3*sh^4) - (1024*Log[z])/sh^4)) + 
       z^3*((2048*(-1 + Log[sh]))/(9*sh^3) + ((-512/9 - (512*Log[sh])/3)*
           Log[z])/sh^3 + (512*Log[z]^2)/(3*sh^3) + 
         Log[muh]*((1024*(-1 + Log[sh]))/(3*sh^3) - (1024*Log[z])/
            (3*sh^3))) + z^2*((1024*Log[sh])/(9*sh^2) - 
         (256*(4 + 3*Log[sh])*Log[z])/(9*sh^2) + (256*Log[z]^2)/(3*sh^2) + 
         Log[muh]*((512*Log[sh])/(3*sh^2) - (512*Log[z])/(3*sh^2)))))/3
 
DeltaF19HighIm = (-2*(z^10*((-1464320*Pi)/sh^10 - (2196480*Pi*Log[muh])/sh^10 + 
         (1098240*Pi*Log[z])/sh^10) + z^9*((-1171456*Pi)/(3*sh^9) - 
         (585728*Pi*Log[muh])/sh^9 + (292864*Pi*Log[z])/sh^9) + 
       z^8*((-315392*Pi)/(3*sh^8) - (157696*Pi*Log[muh])/sh^8 + 
         (78848*Pi*Log[z])/sh^8) + z^7*((-28672*Pi)/sh^7 - 
         (43008*Pi*Log[muh])/sh^7 + (21504*Pi*Log[z])/sh^7) + 
       z^6*((-71680*Pi)/(9*sh^6) - (35840*Pi*Log[muh])/(3*sh^6) + 
         (17920*Pi*Log[z])/(3*sh^6)) + z^5*((-20480*Pi)/(9*sh^5) - 
         (10240*Pi*Log[muh])/(3*sh^5) + (5120*Pi*Log[z])/(3*sh^5)) + 
       z^4*((-2048*Pi)/(3*sh^4) - (1024*Pi*Log[muh])/sh^4 + 
         (512*Pi*Log[z])/sh^4) + z^3*((-2048*Pi)/(9*sh^3) - 
         (1024*Pi*Log[muh])/(3*sh^3) + (512*Pi*Log[z])/(3*sh^3)) + 
       z^2*((-1024*Pi)/(9*sh^2) - (512*Pi*Log[muh])/(3*sh^2) + 
         (256*Pi*Log[z])/(3*sh^2))))/3





 
F27HighRe = (2*((-1 + sh)^2*(785 - 1600*sh + 833*sh^2) + 
        6*Pi^2*sh*(-4 + 9*sh - 9*sh^2 + 3*sh^3)))/(243*(-1 + sh)^4) - 
     (32*Pi^2*(2 + sh)*z^(3/2))/(27*sh) - 
     (64*Pi^2*(3 + 14*sh + 3*sh^2)*z^(5/2))/(405*sh^3) - 
     (64*Pi^2*(15 + 108*sh + 314*sh^2 + 108*sh^3 + 15*sh^4)*z^(7/2))/
      (4725*sh^5) - (64*Pi^2*(35 + 330*sh + 1389*sh^2 + 3212*sh^3 + 
        1389*sh^4 + 330*sh^5 + 35*sh^6)*z^(9/2))/(19845*sh^7) - 
     (64*Pi^2*(315 + 3640*sh + 19380*sh^2 + 62088*sh^3 + 124834*sh^4 + 
        62088*sh^5 + 19380*sh^6 + 3640*sh^7 + 315*sh^8)*z^(11/2))/
      (280665*sh^9) - (64*Pi^2*(693 + 9450*sh + 60305*sh^2 + 238200*sh^3 + 
        642234*sh^4 + 1173308*sh^5 + 642234*sh^6 + 238200*sh^7 + 60305*sh^8 + 
        9450*sh^9 + 693*sh^10)*z^(13/2))/(891891*sh^11) - 
     (64*Pi^2*(3003 + 47124*sh + 349398*sh^2 + 1625540*sh^3 + 5297685*sh^4 + 
        12654120*sh^5 + 21547700*sh^6 + 12654120*sh^7 + 5297685*sh^8 + 
        1625540*sh^9 + 349398*sh^10 + 47124*sh^11 + 3003*sh^12)*z^(15/2))/
      (5270265*sh^13) - (64*Pi^2*(6435 + 114114*sh + 962577*sh^2 + 
        5137524*sh^3 + 19445755*sh^4 + 55264350*sh^5 + 120557265*sh^6 + 
        194466520*sh^7 + 120557265*sh^8 + 55264350*sh^9 + 19445755*sh^10 + 
        5137524*sh^11 + 962577*sh^12 + 114114*sh^13 + 6435*sh^14)*z^(17/2))/
      (14768325*sh^15) - (64*Pi^2*(109395 + 2162160*sh + 20430696*sh^2 + 
        122866128*sh^3 + 527900436*sh^4 + 1722365680*sh^5 + 4412953560*sh^6 + 
        8967143760*sh^7 + 13853770930*sh^8 + 8967143760*sh^9 + 
        4412953560*sh^10 + 1722365680*sh^11 + 527900436*sh^12 + 
        122866128*sh^13 + 20430696*sh^14 + 2162160*sh^15 + 109395*sh^16)*
       z^(19/2))/(318011265*sh^17) + 
     (8*Sqrt[4 - sh]*(-4 + 9*sh - 15*sh^2 + 4*sh^3)*ArcSin[Sqrt[sh]/2])/
      (81*(-1 + sh)^3*Sqrt[sh]) + (16*sh*ArcSin[Sqrt[sh]/2]^2)/
      (9*(-1 + sh)^4) + (416*Log[muh])/81 - 
     ((4*sh*(29 - 76*sh + 47*sh^2))/(81*(-1 + sh)^3) + 
       (8*sh*Log[1 - sh])/(9*(-1 + sh)))*Log[sh] + 
     (4*sh^3*Log[sh]^2)/(9*(-1 + sh)^3) - (8*sh*PolyLog[2, sh])/
      (9*(-1 + sh)) - z^10*((-316414088198208 + 974539823921664*sh + 
         8087033764735926*sh^2 - 56846948629394352*sh^3 - 
         403194200438017560*sh^4 - 488260418635189200*sh^5 + 
         1932512806912948260*sh^6 + 6292691026868566320*sh^7 + 
         6880478820028293480*sh^8 + 8434058124662612562120*sh^9 - 
         86666668752068490814300*sh^10 + 398884869456912153463265*sh^11 - 
         1089224779883199669990280*sh^12 + 1956951254970254043729200*sh^13 - 
         2420742712936918979163940*sh^14 + 2095811659716341400532748*sh^15 - 
         1267016438511908866539604*sh^16 + 526857159040763363591984*sh^17 - 
         150751317371589820692928*sh^18 + 55099869108338714721160*sh^19 - 
         123356103400656163895396*sh^20 + 312594805131538927206748*sh^21 - 
         532914466141252196949878*sh^22 + 633767235158923386744916*sh^23 - 
         641590639895790126504440*sh^24 + 796074205283287234805776*sh^25 + 
         1040733922218465399176632*sh^26 - 18365456331044261892885047*sh^27 + 
         81852630226371057223303434*sh^28 - 203815936741747746928722210*
          sh^29 + 286653881719293981137915670*sh^30 - 
         86018028345148707567469710*sh^31 - 610259880405183632775701550*
          sh^32 + 1677905797647035914019998650*sh^33 - 
         2608514377545168535198105350*sh^34 + 2890396465645261467264920550*
          sh^35 - 2439304829013527441862345450*sh^36 + 
         1610228894638014785097913950*sh^37 - 840187197394781492330924850*
          sh^38 + 346955082838002477150702390*sh^39 - 
         112727825662872040742193930*sh^40 + 28443789274384396559236590*
          sh^41 - 5451981703535345313985650*sh^42 + 765972847737101737933200*
          sh^43 - 74274784223984510886720*sh^44 + 4435813069347254835240*
          sh^45 - 122799379686853189320*sh^46 + 6254891042400*Pi^2*
          (1512 + 14784*sh + 50316*sh^2 + 24288*sh^3 - 294600*sh^4 - 
           761376*sh^5 - 161112*sh^6 + 2077152*sh^7 + 1694616*sh^8 - 
           943191480*sh^9 + 9967342612*sh^10 - 46850139311*sh^11 + 
           130210149496*sh^12 - 238833139832*sh^13 + 303729068440*sh^14 - 
           272391022736*sh^15 + 170802069088*sh^16 - 71983905728*sh^17 + 
           18589933516*sh^18 - 2999987650*sh^19 + 3440632580*sh^20 - 
           8970516100*sh^21 + 15355573940*sh^22 - 17598796180*sh^23 + 
           1032378500*sh^24 + 154134820988*sh^25 - 1050042005659*sh^26 + 
           4280975184059*sh^27 - 11452618278108*sh^28 + 19420555174020*
            sh^29 - 14553175176540*sh^30 - 23046607764180*sh^31 + 
           99789200210700*sh^32 - 190785926974500*sh^33 + 
           250475027903100*sh^34 - 248313862496700*sh^35 + 
           192682064074500*sh^36 - 118840737915900*sh^37 + 
           58560338736900*sh^38 - 23015073741660*sh^39 + 7159078632420*
            sh^40 - 1737635559660*sh^41 + 321640218900*sh^42 - 
           43783740000*sh^43 + 4125401280*sh^44 - 239999760*sh^45 + 
           6486480*sh^46))/(478780634840508000*(-1 + sh)^11*sh^18) + 
       (8*Sqrt[4 - sh]*sh^(9/2)*(1103500 - 77258700*sh + 884076615*sh^2 - 
          3732489695*sh^3 + 6571169658*sh^4 - 805040586*sh^5 - 
          17678698868*sh^6 + 36419080572*sh^7 - 39440395638*sh^8 + 
          27362254298*sh^9 - 12874702995*sh^10 + 4165441731*sh^11 - 
          914198644*sh^12 + 130140756*sh^13 - 10845063*sh^14 + 401669*sh^15)*
         ArcSin[Sqrt[sh]/2])/(2835*(-1 + sh)^3) - 
       (1144*sh^5*(-1890 + 45864*sh - 340200*sh^2 + 1135080*sh^3 - 
          1721265*sh^4 + 4925592*sh^6 - 10138800*sh^7 + 11583810*sh^8 - 
          8792280*sh^9 + 4684320*sh^10 - 1782648*sh^11 + 482895*sh^12 - 
          91000*sh^13 + 11340*sh^14 - 840*sh^15 + 28*sh^16)*
         ArcSin[Sqrt[sh]/2]^2)/(21*(-1 + sh)^4) + 
       (1144*Sqrt[4 - sh]*sh^(9/2)*(-80 + 5340*sh - 47370*sh^2 + 
          109970*sh^3 + 2889*sh^4 - 292716*sh^5 + 440556*sh^6 - 328734*sh^7 + 
          146475*sh^8 - 40768*sh^9 + 6972*sh^10 - 672*sh^11 + 28*sh^12)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/63 + 
       ((1008 + 8848*sh + 23688*sh^2 - 17352*sh^3 - 212592*sh^4 - 
           311184*sh^5 + 400176*sh^6 + 1492176*sh^7 - 255024*sh^8 - 
           129624264*sh^9 + 1494083496*sh^10 - 7309557639*sh^11 + 
           20237476311*sh^12 - 35492453304*sh^13 + 41152337856*sh^14 - 
           31358059992*sh^15 + 14540248968*sh^16 - 2862291672*sh^17 - 
           707775372*sh^18 + 521810798*sh^19 - 87297210*sh^20 - 48195*sh^26 + 
           65205*sh^27 - 17010*sh^28)/(25515*(-1 + sh)^12*sh^18) + 
         (77792*Log[1 - sh])/(81*(-1 + sh)^3*sh^8))*Log[sh]^2 + 
       (155584*Log[sh]^3)/(243*(-1 + sh)^3*sh^8) + 
       ((-325909584 - 386898512*sh + 17890959086*sh^2 + 103897755390*sh^3 + 
           182351279110*sh^4 - 239868807178*sh^5 - 1439309125254*sh^6 - 
           1482637674518*sh^7 + 3700947179930*sh^8 - 531203950146870*sh^9 + 
           4146430421729310*sh^10 - 13452005231917980*sh^11 + 
           22549362558870420*sh^12 - 16992630136836480*sh^13 - 
           6149632166641320*sh^14 + 27409442233156074*sh^15 - 
           28637380687636938*sh^16 + 15526446414793194*sh^17 - 
           4836946771691055*sh^18 + 5380798436415755*sh^19 - 
           19749033781657751*sh^20 + 45254066307224127*sh^21 - 
           66537859220152471*sh^22 + 66683950241949505*sh^23 - 
           60497293780136625*sh^24 + 74116965720181709*sh^25 + 
           246362721554994922*sh^26 - 2690872861043420946*sh^27 + 
           10359468062976789900*sh^28 - 21826653489508660650*sh^29 + 
           21517687550111009400*sh^30 + 16939887428138682150*sh^31 - 
           103332676158046377900*sh^32 + 205551297894765472650*sh^33 - 
           266416844807455261920*sh^34 + 253310995419385323420*sh^35 - 
           184309541235544725000*sh^36 + 104408801631653418900*sh^37 - 
           46274661819032446800*sh^38 + 15988086524017487880*sh^39 - 
           4257021760602090480*sh^40 + 855423458721631800*sh^41 - 
           125283805624177200*sh^42 + 12602168997818400*sh^43 - 
           777389410717920*sh^44 + 22146052448520*sh^45)/
          (78153975900*(-1 + sh)^10*sh^18) + (2288*Sqrt[4 - sh]*sh^(9/2)*
           (-80 + 5340*sh - 47370*sh^2 + 109970*sh^3 + 2889*sh^4 - 
            292716*sh^5 + 440556*sh^6 - 328734*sh^7 + 146475*sh^8 - 
            40768*sh^9 + 6972*sh^10 - 672*sh^11 + 28*sh^12)*
           ArcSin[Sqrt[sh]/2])/63 - (2*(-504 - 4928*sh - 16772*sh^2 - 
            8096*sh^3 + 98200*sh^4 + 253792*sh^5 + 53704*sh^6 - 692384*sh^7 - 
            564872*sh^8 + 122445400*sh^9 - 1288450948*sh^10 + 
            5852563529*sh^11 - 15415053304*sh^12 + 26502321608*sh^13 - 
            31441271680*sh^14 + 26331569936*sh^15 - 15529376128*sh^16 + 
            6238441328*sh^17 - 1555660876*sh^18 + 179699850*sh^19 + 
            864864*sh^20 + 769608*sh^21 - 13608*sh^22 - 222264*sh^23 - 
            69120*sh^24 + 36360*sh^25 - 3465*sh^26 + 5355*sh^27)*Log[sh])/
          (25515*(-1 + sh)^11*sh^18) - (77792*Log[sh]^2)/
          (81*(-1 + sh)^3*sh^8))*Log[z] + 
       ((252 + 5236*sh + 52122*sh^2 + 330990*sh^3 + 1505860*sh^4 + 
          5221788*sh^5 + 14306214*sh^6 + 31500898*sh^7 + 55135080*sh^8 - 
          49008960*sh^9 + 26685110*sh^10 + 14613135*sh^11 - 8763045*sh^12 - 
          22183450*sh^13 - 25065960*sh^14 - 20910477*sh^15 - 12190381*sh^16 - 
          252*sh^17 - 64864800*sh^18 - 65559780*sh^19 - 67644720*sh^20 - 
          71814600*sh^21 - 78764400*sh^22 - 308107800*sh^23 + 
          4332968640*sh^24 - 20468087640*sh^25 + 22452487200*sh^26 + 
          30884332050*sh^27 - 97382914200*sh^28 + 105971708700*sh^29 - 
          65108043000*sh^30 + 25074299250*sh^31 - 6194588400*sh^32 + 
          956755800*sh^33 - 84324240*sh^34 + 3243240*sh^35)*Log[z]^2)/
        (25515*sh^18) + (2*(2994992 - 32021990*sh + 154990836*sh^2 - 
          447615168*sh^3 + 855143520*sh^4 - 1130787504*sh^5 + 
          1049979840*sh^6 - 677511744*sh^7 + 291603312*sh^8 - 75895820*sh^9 + 
          9069632*sh^10 - 1071*sh^17 + 378*sh^18)*PolyLog[2, sh])/
        (567*(-1 + sh)^11*sh^9) + Log[sh]*
        (-(-268128 + 217952*sh + 15087492*sh^2 + 55721052*sh^3 - 
            6214128*sh^4 - 411907536*sh^5 - 639424296*sh^6 + 951140904*sh^7 + 
            4300216704*sh^8 - 210516991776*sh^9 + 2032987285082*sh^10 + 
            51459408000*Pi^2*(-1 + sh)^9*sh^10 - 9023354904168*sh^11 + 
            23780297815902*sh^12 - 41583846173268*sh^13 + 51006645964512*
             sh^14 - 45153977310666*sh^15 + 29201144245014*sh^16 - 
            13766871963636*sh^17 + 4614035001354*sh^18 - 1002872187451*
             sh^19 + 98190802773*sh^20 + 3808374948*sh^21 + 921449088*sh^22 - 
            624678642*sh^23 - 385332282*sh^24 + 36026100*sh^25 + 
            146109825*sh^26 - 26504100*sh^27 - 1598625*sh^28)/
          (32148900*(-1 + sh)^12*sh^18) + (1144*Sqrt[4 - sh]*sh^(9/2)*
           (-80 + 5340*sh - 47370*sh^2 + 109970*sh^3 + 2889*sh^4 - 
            292716*sh^5 + 440556*sh^6 - 328734*sh^7 + 146475*sh^8 - 
            40768*sh^9 + 6972*sh^10 - 672*sh^11 + 28*sh^12)*
           ArcSin[Sqrt[sh]/2])/63 + (2*(2994992 - 32021990*sh + 
            154990836*sh^2 - 447615168*sh^3 + 855143520*sh^4 - 
            1130787504*sh^5 + 1049979840*sh^6 - 677511744*sh^7 + 
            291603312*sh^8 - 75895820*sh^9 + 9069632*sh^10 - 1071*sh^17 + 
            378*sh^18)*Log[1 - sh])/(567*(-1 + sh)^11*sh^9) + 
         (155584*PolyLog[2, sh])/(81*(-1 + sh)^3*sh^8)) - 
       (155584*PolyLog[3, sh])/(81*(-1 + sh)^3*sh^8) + 
       (155584*Zeta[3])/(81*(-1 + sh)^3*sh^8)) - 
     z^9*(-(-152203951900 + 426276275425*sh + 3315607505925*sh^2 - 
          19935815474575*sh^3 - 124680380503679*sh^4 - 94734104241777*sh^5 + 
          672219759402191*sh^6 + 2120473984303675*sh^7 + 766294565675433795*
           sh^8 - 7132526555906263798*sh^9 + 29416202534538685294*sh^10 - 
          71020495574379478218*sh^11 + 110746138715037401030*sh^12 - 
          115922968417953739070*sh^13 + 82025990461070143698*sh^14 - 
          38675730160589999974*sh^15 + 11583790708091849542*sh^16 + 
          54551106314552769*sh^17 - 9021690519674574931*sh^18 + 
          20989006324251305305*sh^19 - 30249585513832879383*sh^20 + 
          26235194397528733967*sh^21 - 4751003778396708161*sh^22 + 
          31013412939244256427*sh^23 - 440308808727086053597*sh^24 + 
          1852153975631327468020*sh^25 - 4097238666662569853568*sh^26 + 
          4439853586711067443776*sh^27 + 1655864877618750509568*sh^28 - 
          15447456223820401205568*sh^29 + 30926810843136836394624*sh^30 - 
          38771062409612756253888*sh^31 + 34951169518100527829280*sh^32 - 
          23715466598184744734208*sh^33 + 12317005389156951307968*sh^34 - 
          4908204594473571389856*sh^35 + 1488593340864780815808*sh^36 - 
          337201216729604514144*sh^37 + 55174317141829389504*sh^38 - 
          6150944761142205024*sh^39 + 417474598083615072*sh^40 - 
          12998152420597344*sh^41 + 43286443200*Pi^2*(84 + 735*sh + 
            2115*sh^2 - 105*sh^3 - 13881*sh^4 - 27279*sh^5 + 2289*sh^6 + 
            56805*sh^7 - 12530385*sh^8 + 120589919*sh^9 - 504052193*sh^10 + 
            1226945139*sh^11 - 1939059325*sh^12 + 2078426665*sh^13 - 
            1520105055*sh^14 + 736103333*sh^15 - 214713611*sh^16 + 
            19961346*sh^17 + 37191526*sh^18 - 84336034*sh^19 + 
            123678654*sh^20 - 154538642*sh^21 + 569213030*sh^22 - 
            3377351682*sh^23 + 13338367312*sh^24 - 33040152232*sh^25 + 
            47430542016*sh^26 - 14900494752*sh^27 - 103195325376*sh^28 + 
            285860573856*sh^29 - 441409041216*sh^30 + 479314177056*sh^31 - 
            390721421376*sh^32 + 245176465248*sh^33 - 119414737728*sh^34 + 
            45058851552*sh^35 - 13033582848*sh^36 + 2831770656*sh^37 - 
            446462016*sh^38 + 48144096*sh^39 - 3171168*sh^40 + 96096*sh^41))/
        (147260479766400*(-1 + sh)^10*sh^16) - 
       (8*Sqrt[4 - sh]*sh^(9/2)*(11439036 - 201476662*sh + 997505748*sh^2 - 
          1852234251*sh^3 + 201151369*sh^4 + 4889181924*sh^5 - 
          9389910087*sh^6 + 9234375093*sh^7 - 5644419255*sh^8 + 
          2256993135*sh^9 - 591888983*sh^10 + 98193564*sh^11 - 
          9351768*sh^12 + 389657*sh^13)*ArcSin[Sqrt[sh]/2])/
        (8505*(-1 + sh)^3) + (4576*sh^4*(42 - 2268*sh + 21546*sh^2 - 
          79506*sh^3 + 124821*sh^4 - 344253*sh^6 + 669627*sh^7 - 
          706482*sh^8 + 483252*sh^9 - 225666*sh^10 + 72738*sh^11 - 
          15939*sh^12 + 2268*sh^13 - 189*sh^14 + 7*sh^15)*
         ArcSin[Sqrt[sh]/2]^2)/(63*(-1 + sh)^4) - 
       (4576*Sqrt[4 - sh]*sh^(9/2)*(-216 + 3134*sh - 8598*sh^2 - 651*sh^3 + 
          21696*sh^4 - 28281*sh^5 + 17655*sh^6 - 6279*sh^7 + 1302*sh^8 - 
          147*sh^9 + 7*sh^10)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/189 + 
       (-(56 + 434*sh + 920*sh^2 - 1480*sh^3 - 9184*sh^4 - 8932*sh^5 + 
            19712*sh^6 + 36344*sh^7 - 1694770*sh^8 + 18252907*sh^9 - 
            79467140*sh^10 + 189526480*sh^11 - 277202072*sh^12 + 
            255183460*sh^13 - 139581344*sh^14 + 32774056*sh^15 + 
            7750744*sh^16 - 6868451*sh^17 + 1287000*sh^18 + 2160*sh^23 - 
            2880*sh^24 + 720*sh^25)/(1134*(-1 + sh)^11*sh^16) + 
         (2860*Log[1 - sh])/(9*(-1 + sh)^3*sh^7))*Log[sh]^2 + 
       (5720*Log[sh]^3)/(27*(-1 + sh)^3*sh^7) + 
       ((1191190 + 1366365*sh - 53715090*sh^2 - 277613765*sh^3 - 
           387282324*sh^4 + 771242043*sh^5 + 3126686134*sh^6 + 
           1074010509*sh^7 + 393846095214*sh^8 - 2613136199245*sh^9 + 
           6742698435330*sh^10 - 7676937500739*sh^11 + 19905569996*sh^12 + 
           11323630699581*sh^13 - 15234053867994*sh^14 + 9845078305115*
            sh^15 - 2700610570998*sh^16 - 3170609780136*sh^17 + 
           11930111549088*sh^18 - 23203039225488*sh^19 + 28131676788624*
            sh^20 - 18366269990976*sh^21 - 5864989254060*sh^22 - 
           28811545081488*sh^23 + 456615504532650*sh^24 - 1732122473878368*
            sh^25 + 3197952696667872*sh^26 - 1902641717625792*sh^27 - 
           5333806838035104*sh^28 + 17146879255828608*sh^29 - 
           26757061928845248*sh^30 + 28039050515059584*sh^31 - 
           21385006944917616*sh^32 + 12221439347413296*sh^33 - 
           5277310784521776*sh^34 + 1713784020076128*sh^35 - 
           411671384988864*sh^36 + 70855642249392*sh^37 - 
           8252635735344*sh^38 + 581797087872*sh^39 - 18722239536*sh^40)/
          (204324120*(-1 + sh)^9*sh^16) - (9152*Sqrt[4 - sh]*sh^(9/2)*
           (-216 + 3134*sh - 8598*sh^2 - 651*sh^3 + 21696*sh^4 - 28281*sh^5 + 
            17655*sh^6 - 6279*sh^7 + 1302*sh^8 - 147*sh^9 + 7*sh^10)*
           ArcSin[Sqrt[sh]/2])/189 - ((28 + 245*sh + 705*sh^2 - 35*sh^3 - 
            4627*sh^4 - 9093*sh^5 + 763*sh^6 + 18935*sh^7 - 1594215*sh^8 + 
            15443423*sh^9 - 61656473*sh^10 + 139716843*sh^11 - 
            203006125*sh^12 + 199413865*sh^13 - 134518335*sh^14 + 
            61151573*sh^15 - 17326475*sh^16 + 2392884*sh^17 + 25200*sh^18 + 
            3024*sh^19 - 7560*sh^20 - 3276*sh^21 + 1260*sh^22 - 180*sh^23 + 
            270*sh^24)*Log[sh])/(567*(-1 + sh)^10*sh^16) - 
         (2860*Log[sh]^2)/(9*(-1 + sh)^3*sh^7))*Log[z] + 
       ((28 + 525*sh + 4695*sh^2 + 26650*sh^3 + 107718*sh^4 + 329043*sh^5 + 
          782353*sh^6 + 1441440*sh^7 - 1261260*sh^8 + 599831*sh^9 + 
          230937*sh^10 - 340854*sh^11 - 604990*sh^12 - 577095*sh^13 - 
          354945*sh^14 - 28*sh^15 - 1729728*sh^16 - 1757184*sh^17 - 
          1839552*sh^18 - 2004288*sh^19 - 2855424*sh^20 + 26138112*sh^21 - 
          180276096*sh^22 + 204107904*sh^23 + 291953376*sh^24 - 
          804076416*sh^25 + 754586976*sh^26 - 386127456*sh^27 + 
          118294176*sh^28 - 21717696*sh^29 + 2210208*sh^30 - 96096*sh^31)*
         Log[z]^2)/(2268*sh^16) + (8*(-25025 + 242385*sh - 1051380*sh^2 + 
          2684220*sh^3 - 4452630*sh^4 + 4987710*sh^5 - 3783780*sh^6 + 
          1881880*sh^7 - 559845*sh^8 + 77077*sh^9 - 30*sh^15 + 10*sh^16)*
         PolyLog[2, sh])/(63*(-1 + sh)^10*sh^8) + 
       Log[sh]*(-(8330 - 7105*sh - 386410*sh^2 - 1180540*sh^3 + 798812*sh^4 + 
            8868482*sh^5 + 8370068*sh^6 - 30826012*sh^7 + 1267049840*sh^8 - 
            11115924080*sh^9 + 378378000*Pi^2*(-1 + sh)^8*sh^9 + 
            42458337922*sh^10 - 94156125152*sh^11 + 135842213710*sh^12 - 
            134403829280*sh^13 + 93541794472*sh^14 - 46349953160*sh^15 + 
            16372744375*sh^16 - 4010527850*sh^17 + 555450048*sh^18 + 
            26939556*sh^19 - 8322174*sh^20 - 8304786*sh^21 + 145404*sh^22 + 
            3194460*sh^23 - 483165*sh^24 - 45765*sh^25)/(714420*(-1 + sh)^11*
           sh^16) - (4576*Sqrt[4 - sh]*sh^(9/2)*(-216 + 3134*sh - 8598*sh^2 - 
            651*sh^3 + 21696*sh^4 - 28281*sh^5 + 17655*sh^6 - 6279*sh^7 + 
            1302*sh^8 - 147*sh^9 + 7*sh^10)*ArcSin[Sqrt[sh]/2])/189 + 
         (8*(-25025 + 242385*sh - 1051380*sh^2 + 2684220*sh^3 - 
            4452630*sh^4 + 4987710*sh^5 - 3783780*sh^6 + 1881880*sh^7 - 
            559845*sh^8 + 77077*sh^9 - 30*sh^15 + 10*sh^16)*Log[1 - sh])/
          (63*(-1 + sh)^10*sh^8) + (5720*PolyLog[2, sh])/
          (9*(-1 + sh)^3*sh^7)) - (5720*PolyLog[3, sh])/
        (9*(-1 + sh)^3*sh^7) + (5720*Zeta[3])/(9*(-1 + sh)^3*sh^7)) - 
     z^8*((-734806697625 + 1864657401750*sh + 13539275231625*sh^2 - 
         67027116030732*sh^3 - 363276406618983*sh^4 - 77075180054730*sh^5 + 
         2669628886797015*sh^6 + 677035840395992220*sh^7 - 
         5635158490072595484*sh^8 + 20599256704963680744*sh^9 - 
         43339042510046583300*sh^10 + 57441821156594365400*sh^11 - 
         49315226500684331460*sh^12 + 27187236012238835064*sh^13 - 
         9574972725219653724*sh^14 + 3982997851319325528*sh^15 - 
         7101765583473752775*sh^16 + 13106460108909054570*sh^17 - 
         16417164883861897053*sh^18 + 16149803406920140248*sh^19 - 
         1668693359896123697*sh^20 - 104063617436286655710*sh^21 + 
         417803188773595850085*sh^22 - 791749456107757048440*sh^23 + 
         549502547867156683800*sh^24 + 968075095282232425488*sh^25 - 
         3329447282273381789520*sh^26 + 5025975451497482522040*sh^27 - 
         4956441109581606404760*sh^28 + 3485807792682049074240*sh^29 - 
         1798812858354385857984*sh^30 + 684120080523849949980*sh^31 - 
         189498023668211157900*sh^32 + 37134791931641203800*sh^33 - 
         4870681746866895960*sh^34 + 382939154040463020*sh^35 - 
         13622490948846780*sh^36 + 43286443200*Pi^2*(315 + 2430*sh + 
           5685*sh^2 - 3996*sh^3 - 41859*sh^4 - 63090*sh^5 + 7155*sh^6 - 
           11197710*sh^7 + 97239319*sh^8 - 354595974*sh^9 + 740399865*sh^10 - 
           983725720*sh^11 + 860053945*sh^12 - 487665960*sh^13 + 
           166863615*sh^14 - 34122042*sh^15 + 26327970*sh^16 - 
           50752180*sh^17 + 55929402*sh^18 + 54364188*sh^19 - 
           717712236*sh^20 + 2870815350*sh^21 - 6458427570*sh^22 + 
           7273880460*sh^23 + 2424626820*sh^24 - 25172149464*sh^25 + 
           50578660440*sh^26 - 62341462260*sh^27 + 54215455140*sh^28 - 
           34770027600*sh^29 + 16675099056*sh^30 - 5967409140*sh^31 + 
           1569298500*sh^32 - 293970600*sh^33 + 37061640*sh^34 - 
           2813580*sh^35 + 97020*sh^36))/(429509732652000*(-1 + sh)^9*
         sh^14) + (4*Sqrt[4 - sh]*sh^(7/2)*(-85472 + 3302568*sh - 
          20385756*sh^2 + 40397342*sh^3 - 3614472*sh^4 - 104197295*sh^5 + 
          183802625*sh^6 - 160798287*sh^7 + 84097289*sh^8 - 27378339*sh^9 + 
          5441121*sh^10 - 604569*sh^11 + 28789*sh^12)*ArcSin[Sqrt[sh]/2])/
        (945*(-1 + sh)^3) - (176*sh^4*(280 - 3850*sh + 16128*sh^2 - 
          26340*sh^3 + 69345*sh^5 - 126120*sh^6 + 121044*sh^7 - 73080*sh^8 + 
          29050*sh^9 - 7600*sh^10 + 1260*sh^11 - 120*sh^12 + 5*sh^13)*
         ArcSin[Sqrt[sh]/2]^2)/(5*(-1 + sh)^4) + 
       (176*Sqrt[4 - sh]*sh^(7/2)*(16 - 564*sh + 2004*sh^2 + 294*sh^3 - 
          4650*sh^4 + 5035*sh^5 - 2500*sh^6 + 660*sh^7 - 90*sh^8 + 5*sh^9)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/15 + 
       ((-4*(-105 - 705*sh - 1085*sh^2 + 3227*sh^3 + 12621*sh^4 + 7077*sh^5 - 
            23415*sh^6 + 716940*sh^7 - 7485607*sh^8 + 28239694*sh^9 - 
            55987932*sh^10 + 64879500*sh^11 - 43001735*sh^12 + 
            12259058*sh^13 + 2773834*sh^14 - 3038902*sh^15 + 645645*sh^16 + 
            3185*sh^20 - 4165*sh^21 + 980*sh^22))/(6615*(-1 + sh)^10*sh^14) + 
         (2288*Log[1 - sh])/(21*(-1 + sh)^3*sh^6))*Log[sh]^2 + 
       (4576*Log[sh]^3)/(63*(-1 + sh)^3*sh^6) + 
       ((-10135125 - 11100375*sh + 368489550*sh^2 + 1673522994*sh^3 + 
           1770566655*sh^4 - 4868950515*sh^5 - 12353106480*sh^6 - 
           672867735540*sh^7 + 3536335413468*sh^8 - 6508174847460*sh^9 + 
           2544548455020*sh^10 + 9217378594580*sh^11 - 17345251578460*sh^12 + 
           13825678158092*sh^13 - 6111152380900*sh^14 + 5967579184772*sh^15 - 
           15549203270443*sh^16 + 25319186594687*sh^17 - 26298770135182*
            sh^18 + 25191363944162*sh^19 - 5842005220263*sh^20 - 
           175096058403693*sh^21 + 663423072171552*sh^22 - 
           1020989867585688*sh^23 + 81473828147712*sh^24 + 
           2682670390480080*sh^25 - 5807222939437920*sh^26 + 
           7016749404144480*sh^27 - 5709976554522240*sh^28 + 
           3302756383006080*sh^29 - 1378132145470080*sh^30 + 
           412209131394060*sh^31 - 86141944128240*sh^32 + 
           11927390234760*sh^33 - 981729468720*sh^34 + 36310414140*sh^35)/
          (1191890700*(-1 + sh)^8*sh^14) + (352*Sqrt[4 - sh]*sh^(7/2)*
           (16 - 564*sh + 2004*sh^2 + 294*sh^3 - 4650*sh^4 + 5035*sh^5 - 
            2500*sh^6 + 660*sh^7 - 90*sh^8 + 5*sh^9)*ArcSin[Sqrt[sh]/2])/15 - 
         (4*(-105 - 810*sh - 1895*sh^2 + 1332*sh^3 + 13953*sh^4 + 
            21030*sh^5 - 2385*sh^6 + 1390230*sh^7 - 12340463*sh^8 + 
            42069858*sh^9 - 79546665*sh^10 + 94464900*sh^11 - 
            73941065*sh^12 + 38304600*sh^13 - 12446415*sh^14 + 
            1976646*sh^15 + 12600*sh^16 - 15820*sh^17 - 9744*sh^18 + 
            2604*sh^19 - 630*sh^20 + 910*sh^21)*Log[sh])/(6615*(-1 + sh)^9*
           sh^14) - (2288*Log[sh]^2)/(21*(-1 + sh)^3*sh^6))*Log[z] + 
       ((105 + 1755*sh + 13910*sh^2 + 69498*sh^3 + 244959*sh^4 + 
          642213*sh^5 + 1261260*sh^6 - 1081080*sh^7 + 433071*sh^8 + 
          67773*sh^9 - 377694*sh^10 - 501530*sh^11 - 344895*sh^12 - 
          105*sh^13 - 1552320*sh^14 - 1591128*sh^15 - 1707552*sh^16 - 
          1940400*sh^17 + 3104640*sh^18 - 55883520*sh^19 + 64731744*sh^20 + 
          97485696*sh^21 - 225086400*sh^22 + 175121100*sh^23 - 
          71018640*sh^24 + 16105320*sh^25 - 1940400*sh^26 + 97020*sh^27)*
         Log[z]^2)/(6615*sh^14) + (8*(115830 - 1005180*sh + 3854760*sh^2 - 
          8550360*sh^3 + 12032020*sh^4 - 11041030*sh^5 + 6486480*sh^6 - 
          2247960*sh^7 + 352374*sh^8 - 455*sh^13 + 140*sh^14)*PolyLog[2, sh])/
        (945*(-1 + sh)^9*sh^7) + Log[sh]*
        ((23625 - 21375*sh - 887075*sh^2 - 2157211*sh^3 + 2815827*sh^4 + 
           15702939*sh^5 + 1968855*sh^6 + 676166505*sh^7 - 5205552799*sh^8 - 
           252252000*Pi^2*(-1 + sh)^7*sh^8 + 16194341023*sh^9 - 
           28421717709*sh^10 + 31333900255*sh^11 - 22556366595*sh^12 + 
           10744617653*sh^13 - 3487224951*sh^14 + 824604343*sh^15 - 
           135093490*sh^16 + 4368840*sh^17 + 14825832*sh^18 + 986076*sh^19 - 
           6077568*sh^20 + 658000*sh^21 + 119000*sh^22)/(1389150*(-1 + sh)^10*
           sh^14) + (176*Sqrt[4 - sh]*sh^(7/2)*(16 - 564*sh + 2004*sh^2 + 
            294*sh^3 - 4650*sh^4 + 5035*sh^5 - 2500*sh^6 + 660*sh^7 - 
            90*sh^8 + 5*sh^9)*ArcSin[Sqrt[sh]/2])/15 + 
         (8*(115830 - 1005180*sh + 3854760*sh^2 - 8550360*sh^3 + 
            12032020*sh^4 - 11041030*sh^5 + 6486480*sh^6 - 2247960*sh^7 + 
            352374*sh^8 - 455*sh^13 + 140*sh^14)*Log[1 - sh])/
          (945*(-1 + sh)^9*sh^7) + (4576*PolyLog[2, sh])/
          (21*(-1 + sh)^3*sh^6)) - (4576*PolyLog[3, sh])/
        (21*(-1 + sh)^3*sh^6) + (4576*Zeta[3])/(21*(-1 + sh)^3*sh^6)) - 
     z^7*(-(-207454500 + 476982000*sh + 3223561968*sh^2 - 12229671465*sh^3 - 
          55118379195*sh^4 + 57584936970*sh^5 + 33433529698800*sh^6 - 
          246183339844728*sh^7 + 788493088730853*sh^8 - 1419782421543420*
           sh^9 + 1554606048182275*sh^10 - 1045277955673310*sh^11 + 
          400804930228849*sh^12 + 4897539134320*sh^13 - 261471121773260*
           sh^14 + 420323072975050*sh^15 - 335740716930395*sh^16 + 
          257962579027846*sh^17 - 1575614131965377*sh^18 + 
          5472481687455111*sh^19 - 8337459144709044*sh^20 + 
          1620077584398966*sh^21 + 17052028891101666*sh^22 - 
          35835539060836746*sh^23 + 40281992247688884*sh^24 - 
          29744511431080446*sh^25 + 15207708416925024*sh^26 - 
          5427604622626956*sh^27 + 1326965479353360*sh^28 - 
          211536892038780*sh^29 + 19772489375100*sh^30 - 820475229420*sh^31 + 
          32016600*Pi^2*(90 + 600*sh + 1068*sh^2 - 1740*sh^3 - 9210*sh^4 - 
            11640*sh^5 - 771330*sh^6 + 5877289*sh^7 - 18209993*sh^8 + 
            31754290*sh^9 - 34335085*sh^10 + 23352410*sh^11 - 9338992*sh^12 + 
            1311716*sh^13 + 1360208*sh^14 - 2228227*sh^15 + 3717793*sh^16 - 
            14308436*sh^17 + 49487425*sh^18 - 96430764*sh^19 + 
            72149616*sh^20 + 114281496*sh^21 - 410382504*sh^22 + 
            613666368*sh^23 - 583391592*sh^24 + 384934788*sh^25 - 
            180700632*sh^26 + 60198768*sh^27 - 13895280*sh^28 + 
            2109240*sh^29 - 189000*sh^30 + 7560*sh^31))/
        (68075295750*(-1 + sh)^8*sh^12) - (32*Sqrt[4 - sh]*sh^(7/2)*
         (-28035 + 242727*sh - 521748*sh^2 + 32319*sh^3 + 1309096*sh^4 - 
          2078820*sh^5 + 1572282*sh^6 - 674165*sh^7 + 166995*sh^8 - 
          22266*sh^9 + 1237*sh^10)*ArcSin[Sqrt[sh]/2])/(945*(-1 + sh)^3) + 
       (32*sh^3*(-70 + 1890*sh - 9345*sh^2 + 15946*sh^3 - 39510*sh^5 + 
          66255*sh^6 - 56700*sh^7 + 29358*sh^8 - 9520*sh^9 + 1890*sh^10 - 
          210*sh^11 + 10*sh^12)*ArcSin[Sqrt[sh]/2]^2)/(5*(-1 + sh)^4) - 
       (32*Sqrt[4 - sh]*sh^(7/2)*(252 - 1383*sh - 342*sh^2 + 2808*sh^3 - 
          2380*sh^4 + 870*sh^5 - 150*sh^6 + 10*sh^7)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/15 + 
       ((-4*(60 + 340*sh + 312*sh^2 - 1872*sh^3 - 4980*sh^4 - 1620*sh^5 - 
            92970*sh^6 + 934391*sh^7 - 2911710*sh^8 + 4537599*sh^9 - 
            3782335*sh^10 + 1339005*sh^11 + 291378*sh^12 - 408230*sh^13 + 
            99792*sh^14 + 1386*sh^17 - 1764*sh^18 + 378*sh^19))/
          (2835*(-1 + sh)^9*sh^12) + (352*Log[1 - sh])/(9*(-1 + sh)^3*sh^5))*
        Log[sh]^2 + (704*Log[sh]^3)/(27*(-1 + sh)^3*sh^5) + 
       ((-2*(-64350 - 66000*sh + 1848594*sh^2 + 7286499*sh^3 + 5743914*sh^4 - 
            16732716*sh^5 - 836674146*sh^6 + 3086059581*sh^7 - 
            2920757103*sh^8 - 4213007403*sh^9 + 13030540952*sh^10 - 
            13445244908*sh^11 + 5400217599*sh^12 + 4838723267*sh^13 - 
            14220596345*sh^14 + 17384453508*sh^15 - 7769749144*sh^16 - 
            1428417884*sh^17 - 48744289353*sh^18 + 185048020584*sh^19 - 
            217589171184*sh^20 - 146917624392*sh^21 + 813353136750*sh^22 - 
            1245462164100*sh^23 + 1115551483200*sh^24 - 656790278760*sh^25 + 
            261526141800*sh^26 - 69772528980*sh^27 + 11936994300*sh^28 - 
            1182036240*sh^29 + 51434460*sh^30))/(9823275*(-1 + sh)^7*sh^12) - 
         (64*Sqrt[4 - sh]*sh^(7/2)*(252 - 1383*sh - 342*sh^2 + 2808*sh^3 - 
            2380*sh^4 + 870*sh^5 - 150*sh^6 + 10*sh^7)*ArcSin[Sqrt[sh]/2])/
          15 - (8*(30 + 200*sh + 356*sh^2 - 580*sh^3 - 3070*sh^4 - 
            3880*sh^5 - 95410*sh^6 + 738379*sh^7 - 2056331*sh^8 + 
            3107350*sh^9 - 2878135*sh^10 + 1704770*sh^11 - 636256*sh^12 + 
            132944*sh^13 - 2380*sh^14 - 2065*sh^15 + 315*sh^16 - 168*sh^17 + 
            231*sh^18)*Log[sh])/(2835*(-1 + sh)^8*sh^12) - 
         (352*Log[sh]^2)/(9*(-1 + sh)^3*sh^5))*Log[z] - 
       (4*(-15 - 220*sh - 1518*sh^2 - 6534*sh^3 - 19503*sh^4 - 41580*sh^5 + 
          34650*sh^6 - 11094*sh^7 + 2061*sh^8 + 13740*sh^9 + 12253*sh^10 + 
          15*sh^11 + 52920*sh^12 + 55188*sh^13 + 61992*sh^14 + 49140*sh^15 + 
          706860*sh^16 - 807030*sh^17 - 1307124*sh^18 + 2391984*sh^19 - 
          1459080*sh^20 + 434700*sh^21 - 64260*sh^22 + 3780*sh^23)*Log[z]^2)/
        (2835*sh^12) + (16*(-880 + 6748*sh - 22484*sh^2 + 42350*sh^3 - 
          48950*sh^4 + 34980*sh^5 - 14476*sh^6 + 2770*sh^7 - 11*sh^11 + 
          3*sh^12)*PolyLog[2, sh])/(45*(-1 + sh)^8*sh^6) + 
       Log[sh]*((2*(-3900 + 3800*sh + 116136*sh^2 + 213534*sh^3 - 
            423060*sh^4 - 1268730*sh^5 - 21543600*sh^6 + 126680142*sh^7 - 
            9702000*Pi^2*(-1 + sh)^6*sh^7 - 285541500*sh^8 + 338516298*sh^9 - 
            213687865*sh^10 + 49998810*sh^11 + 18377766*sh^12 - 
            11952947*sh^13 - 421029*sh^14 + 1287720*sh^15 + 235690*sh^16 - 
            631953*sh^17 + 26754*sh^18 + 17934*sh^19))/(297675*(-1 + sh)^9*
           sh^12) - (32*Sqrt[4 - sh]*sh^(7/2)*(252 - 1383*sh - 342*sh^2 + 
            2808*sh^3 - 2380*sh^4 + 870*sh^5 - 150*sh^6 + 10*sh^7)*
           ArcSin[Sqrt[sh]/2])/15 + (16*(-880 + 6748*sh - 22484*sh^2 + 
            42350*sh^3 - 48950*sh^4 + 34980*sh^5 - 14476*sh^6 + 2770*sh^7 - 
            11*sh^11 + 3*sh^12)*Log[1 - sh])/(45*(-1 + sh)^8*sh^6) + 
         (704*PolyLog[2, sh])/(9*(-1 + sh)^3*sh^5)) - 
       (704*PolyLog[3, sh])/(9*(-1 + sh)^3*sh^5) + 
       (704*Zeta[3])/(9*(-1 + sh)^3*sh^5)) - 
     z^6*(-(1605240 - 3372768*sh - 21255318*sh^2 + 51364152*sh^3 + 
          137438532*sh^4 - 42259525308*sh^5 + 274794978024*sh^6 - 
          761157740601*sh^7 + 1144773779814*sh^8 - 993234387676*sh^9 + 
          507224614904*sh^10 - 238950893986*sh^11 + 288773890244*sh^12 - 
          374015495266*sh^13 + 245587937594*sh^14 + 502610946089*sh^15 - 
          1906536684970*sh^16 + 2108138078900*sh^17 + 1135717707600*sh^18 - 
          6241265928450*sh^19 + 8688896058150*sh^20 - 6884072732250*sh^21 + 
          3470593949550*sh^22 - 1130720824800*sh^23 + 230170512600*sh^24 - 
          26556711300*sh^25 + 1322691300*sh^26 - 264600*Pi^2*
           (60 + 336*sh + 396*sh^2 - 1344*sh^3 - 4704*sh^4 - 127764*sh^5 + 
            807808*sh^6 - 2054287*sh^7 + 2890968*sh^8 - 2434312*sh^9 + 
            1206688*sh^10 - 345954*sh^11 + 158816*sh^12 - 132224*sh^13 - 
            435459*sh^14 + 2009791*sh^15 - 3328540*sh^16 + 895300*sh^17 + 
            6503700*sh^18 - 13836900*sh^19 + 15003100*sh^20 - 
            10287900*sh^21 + 4680900*sh^22 - 1408400*sh^23 + 268800*sh^24 - 
            29400*sh^25 + 1400*sh^26))/(267907500*(-1 + sh)^7*sh^10) + 
       (16*Sqrt[4 - sh]*sh^(5/2)*(1236 - 20412*sh + 48897*sh^2 - 963*sh^3 - 
          119097*sh^4 + 165591*sh^5 - 103846*sh^6 + 34110*sh^7 - 5685*sh^8 + 
          379*sh^9)*ArcSin[Sqrt[sh]/2])/(405*(-1 + sh)^3) - 
       (112*sh^3*(-90 + 560*sh - 999*sh^2 + 2278*sh^4 - 3456*sh^5 + 
          2565*sh^6 - 1092*sh^7 + 270*sh^8 - 36*sh^9 + 2*sh^10)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
       (112*Sqrt[4 - sh]*sh^(5/2)*(-8 + 102*sh + 39*sh^2 - 168*sh^3 + 
          102*sh^4 - 24*sh^5 + 2*sh^6)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/27 + 
       ((-2*(-40 - 184*sh - 40*sh^2 + 1160*sh^3 + 2240*sh^4 + 16100*sh^5 - 
            134784*sh^6 + 321315*sh^7 - 355935*sh^8 + 160960*sh^9 + 
            34360*sh^10 - 63842*sh^11 + 18270*sh^12 + 675*sh^14 - 825*sh^15 + 
            150*sh^16))/(675*(-1 + sh)^8*sh^10) + (224*Log[1 - sh])/
          (15*(-1 + sh)^3*sh^4))*Log[sh]^2 + (448*Log[sh]^3)/
        (45*(-1 + sh)^3*sh^4) + 
       ((-4620 - 4284*sh + 102942*sh^2 + 351078*sh^3 + 268254*sh^4 - 
           10626210*sh^5 + 21816102*sh^6 + 11713284*sh^7 - 92176614*sh^8 + 
           130993468*sh^9 - 97705975*sh^10 + 83020137*sh^11 - 
           122513471*sh^12 + 148849691*sh^13 - 122190192*sh^14 - 
           116488790*sh^15 + 563063900*sh^16 - 424720800*sh^17 - 
           867207600*sh^18 + 2255526000*sh^19 - 2372437200*sh^20 + 
           1438527300*sh^21 - 535596600*sh^22 + 120577800*sh^23 - 
           15036000*sh^24 + 795900*sh^25)/(212625*(-1 + sh)^6*sh^10) + 
         (224*Sqrt[4 - sh]*sh^(5/2)*(-8 + 102*sh + 39*sh^2 - 168*sh^3 + 
            102*sh^4 - 24*sh^5 + 2*sh^6)*ArcSin[Sqrt[sh]/2])/27 - 
         (4*(-20 - 112*sh - 132*sh^2 + 448*sh^3 + 1568*sh^4 + 16548*sh^5 - 
            99448*sh^6 + 212137*sh^7 - 240168*sh^8 + 162112*sh^9 - 
            68488*sh^10 + 15610*sh^11 - 980*sh^12 + 20*sh^13 - 105*sh^14 + 
            135*sh^15)*Log[sh])/(675*(-1 + sh)^7*sh^10) - 
         (224*Log[sh]^2)/(15*(-1 + sh)^3*sh^4))*Log[z] + 
       (2*(10 + 126*sh + 738*sh^2 + 2646*sh^3 + 6300*sh^4 - 5040*sh^5 + 
          1194*sh^6 - 873*sh^7 - 1791*sh^8 - 10*sh^9 - 8400*sh^10 - 
          9100*sh^11 - 11200*sh^12 - 46900*sh^13 + 47600*sh^14 + 
          86450*sh^15 - 116200*sh^16 + 51100*sh^17 - 9800*sh^18 + 700*sh^19)*
         Log[z]^2)/(675*sh^10) + (4*(3528 - 23478*sh + 66420*sh^2 - 
          102960*sh^3 + 93240*sh^4 - 47628*sh^5 + 10808*sh^6 - 135*sh^9 + 
          30*sh^10)*PolyLog[2, sh])/(135*(-1 + sh)^7*sh^5) + 
       Log[sh]*((440 - 472*sh - 10180*sh^2 - 13420*sh^3 + 31520*sh^4 + 
           482840*sh^5 - 1584966*sh^6 - 252000*Pi^2*(-1 + sh)^5*sh^6 + 
           1641480*sh^7 + 231870*sh^8 - 1991670*sh^9 + 1893900*sh^10 - 
           927957*sh^11 + 266675*sh^12 + 22250*sh^13 - 41275*sh^14 - 
           2880*sh^15 + 1845*sh^16)/(10125*(-1 + sh)^8*sh^10) + 
         (112*Sqrt[4 - sh]*sh^(5/2)*(-8 + 102*sh + 39*sh^2 - 168*sh^3 + 
            102*sh^4 - 24*sh^5 + 2*sh^6)*ArcSin[Sqrt[sh]/2])/27 + 
         (4*(3528 - 23478*sh + 66420*sh^2 - 102960*sh^3 + 93240*sh^4 - 
            47628*sh^5 + 10808*sh^6 - 135*sh^9 + 30*sh^10)*Log[1 - sh])/
          (135*(-1 + sh)^7*sh^5) + (448*PolyLog[2, sh])/(15*(-1 + sh)^3*
           sh^4)) - (448*PolyLog[3, sh])/(15*(-1 + sh)^3*sh^4) + 
       (448*Zeta[3])/(15*(-1 + sh)^3*sh^4)) - 
     z^5*((161406 - 318843*sh - 1910657*sh^2 + 738969*sh^3 - 633135615*sh^4 + 
         3654733992*sh^5 - 8580730746*sh^6 + 10387902666*sh^7 - 
         6272402572*sh^8 + 435513965*sh^9 + 2310469467*sh^10 - 
         2213537811*sh^11 + 4191847021*sh^12 - 8659496442*sh^13 + 
         5005150560*sh^14 + 10577096880*sh^15 - 22948599240*sh^16 + 
         20336450400*sh^17 - 10025047200*sh^18 + 2837329320*sh^19 - 
         428963640*sh^20 + 26748120*sh^21 - 58800*Pi^2*(18 + 81*sh + 
           39*sh^2 - 423*sh^3 - 9810*sh^4 + 47729*sh^5 - 95467*sh^6 + 
           103887*sh^7 - 63289*sh^8 + 15730*sh^9 + 8388*sh^10 - 21404*sh^11 + 
           46029*sh^12 - 50988*sh^13 - 20160*sh^14 + 133320*sh^15 - 
           179760*sh^16 + 130200*sh^17 - 56400*sh^18 + 14520*sh^19 - 
           2040*sh^20 + 120*sh^21))/(11907000*(-1 + sh)^6*sh^8) - 
       (16*Sqrt[4 - sh]*sh^(5/2)*(630 - 1853*sh - 99*sh^2 + 4458*sh^3 - 
          5217*sh^4 + 2538*sh^5 - 564*sh^6 + 47*sh^7)*ArcSin[Sqrt[sh]/2])/
        (135*(-1 + sh)^3) + (32*sh^2*(10 - 90*sh + 165*sh^2 - 333*sh^4 + 
          445*sh^5 - 275*sh^6 + 90*sh^7 - 15*sh^8 + sh^9)*
         ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) - 
       (32*Sqrt[4 - sh]*sh^(5/2)*(-20 - 11*sh + 24*sh^2 - 9*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/9 + 
       ((-2*(12 + 42*sh - 28*sh^2 - 308*sh^3 - 1533*sh^4 + 8318*sh^5 - 
            13422*sh^6 + 8008*sh^7 + 1788*sh^8 - 4507*sh^9 + 1540*sh^10 + 
            140*sh^11 - 160*sh^12 + 20*sh^13))/(135*(-1 + sh)^7*sh^8) + 
         (56*Log[1 - sh])/(9*(-1 + sh)^3*sh^3))*Log[sh]^2 + 
       (112*Log[sh]^3)/(27*(-1 + sh)^3*sh^3) + 
       ((567 + 441*sh - 9758*sh^2 - 30275*sh^3 + 166495*sh^4 - 20923*sh^5 - 
           866054*sh^6 + 1788427*sh^7 - 1255755*sh^8 - 458890*sh^9 + 
           1258076*sh^10 - 55832*sh^11 + 524481*sh^12 - 2826000*sh^13 + 
           901320*sh^14 + 5251680*sh^15 - 7877100*sh^16 + 5079900*sh^17 - 
           1707300*sh^18 + 290640*sh^19 - 19740*sh^20)/(14175*(-1 + sh)^5*
           sh^8) - (64*Sqrt[4 - sh]*sh^(5/2)*(-20 - 11*sh + 24*sh^2 - 
            9*sh^3 + sh^4)*ArcSin[Sqrt[sh]/2])/9 - 
         (4*(6 + 27*sh + 13*sh^2 - 141*sh^3 - 1380*sh^4 + 5549*sh^5 - 
            8207*sh^6 + 6207*sh^7 - 2809*sh^8 + 1080*sh^9 - 30*sh^10 - 
            30*sh^11 + 35*sh^12)*Log[sh])/(135*(-1 + sh)^6*sh^8) - 
         (56*Log[sh]^2)/(9*(-1 + sh)^3*sh^3))*Log[z] + 
       ((6 + 63*sh + 301*sh^2 + 840*sh^3 - 630*sh^4 + 99*sh^5 - 153*sh^6 - 
          6*sh^7 - 1200*sh^8 - 1440*sh^9 - 3360*sh^10 + 2400*sh^11 + 
          5400*sh^12 - 4800*sh^13 + 1320*sh^14 - 120*sh^15)*Log[z]^2)/
        (135*sh^8) + (16*(-63 + 355*sh - 826*sh^2 + 1008*sh^3 - 665*sh^4 + 
          213*sh^5 - 7*sh^7 + sh^8)*PolyLog[2, sh])/(27*(-1 + sh)^6*sh^4) + 
       Log[sh]*((-162 + 198*sh + 2878*sh^2 + 2948*sh^3 - 28872*sh^4 + 
           5962*sh^5 - 21000*Pi^2*(-1 + sh)^4*sh^5 + 113952*sh^6 - 
           199378*sh^7 + 147777*sh^8 - 58253*sh^9 + 22550*sh^10 - 
           7950*sh^11 - 2275*sh^12 + 625*sh^13)/(2025*(-1 + sh)^7*sh^8) - 
         (32*Sqrt[4 - sh]*sh^(5/2)*(-20 - 11*sh + 24*sh^2 - 9*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/9 + (16*(-63 + 355*sh - 826*sh^2 + 1008*sh^3 - 
            665*sh^4 + 213*sh^5 - 7*sh^7 + sh^8)*Log[1 - sh])/
          (27*(-1 + sh)^6*sh^4) + (112*PolyLog[2, sh])/(9*(-1 + sh)^3*
           sh^3)) - (112*PolyLog[3, sh])/(9*(-1 + sh)^3*sh^3) + 
       (112*Zeta[3])/(9*(-1 + sh)^3*sh^3)) - 
     z^4*((-2775 + 5550*sh + 34425*sh^2 + 1489050*sh^3 - 7400200*sh^4 + 
         14083748*sh^5 - 14200216*sh^6 + 9344260*sh^7 - 5568515*sh^8 + 
         141850*sh^9 + 4948647*sh^10 - 27324*sh^11 - 8961300*sh^12 + 
         9838800*sh^13 - 4676400*sh^14 + 1037250*sh^15 - 86850*sh^16 + 
         1200*Pi^2*(9 + 30*sh - 15*sh^2 - 1245*sh^3 + 4325*sh^4 - 6463*sh^5 + 
           5357*sh^6 - 2657*sh^7 + 295*sh^8 + 1405*sh^9 - 1014*sh^10 - 
           1782*sh^11 + 3798*sh^12 - 2988*sh^13 + 1188*sh^14 - 234*sh^15 + 
           18*sh^16))/(72900*(-1 + sh)^5*sh^6) + 
       (8*Sqrt[4 - sh]*sh^(3/2)*(16 + 72*sh + 18*sh^2 - 203*sh^3 + 189*sh^4 - 
          63*sh^5 + 7*sh^6)*ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3) - 
       (16*sh^2*(36 - 60*sh + 99*sh^3 - 112*sh^4 + 54*sh^5 - 12*sh^6 + sh^7)*
         ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
       (16*Sqrt[4 - sh]*sh^(3/2)*(8 + 6*sh - 6*sh^2 + sh^3)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/9 + 
       ((4*(6 + 14*sh - 30*sh^2 - 255*sh^3 + 729*sh^4 - 585*sh^5 - 165*sh^6 + 
            541*sh^7 - 270*sh^8 + 45*sh^9))/(81*(-1 + sh)^6*sh^6) + 
         (80*Log[1 - sh])/(27*(-1 + sh)^3*sh^2))*Log[sh]^2 + 
       (160*Log[sh]^3)/(81*(-1 + sh)^3*sh^2) + 
       ((-105 - 55*sh + 1480*sh^2 - 90*sh^3 - 10470*sh^4 + 25782*sh^5 - 
           43242*sh^6 + 52678*sh^7 - 52987*sh^8 + 14283*sh^9 + 23976*sh^10 - 
           3240*sh^11 - 28080*sh^12 + 22680*sh^13 - 6480*sh^14 + 630*sh^15)/
          (1215*(-1 + sh)^4*sh^6) + (32*Sqrt[4 - sh]*sh^(3/2)*
           (8 + 6*sh - 6*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2])/9 - 
         (8*(-3 - 10*sh + 5*sh^2 + 185*sh^3 - 425*sh^4 + 343*sh^5 - 
            125*sh^6 + 3*sh^7 - 15*sh^8 + 15*sh^9)*Log[sh])/
          (81*(-1 + sh)^5*sh^6) - (80*Log[sh]^2)/(27*(-1 + sh)^3*sh^2))*
        Log[z] + (2*(3 + 25*sh + 90*sh^2 - 60*sh^3 + 5*sh^4 - 3*sh^5 - 
          144*sh^6 - 252*sh^7 + 72*sh^8 + 288*sh^9 - 144*sh^10 + 18*sh^11)*
         Log[z]^2)/(81*sh^6) - (8*(-50 + 230*sh - 420*sh^2 + 380*sh^3 - 
          146*sh^4 + 15*sh^5)*PolyLog[2, sh])/(27*(-1 + sh)^5*sh^3) + 
       Log[sh]*((2*(21 - 31*sh - 297*sh^2 + 24*sh^3 + 2468*sh^4 - 
            600*Pi^2*(-1 + sh)^3*sh^4 - 4347*sh^5 + 2415*sh^6 + 608*sh^7 - 
            567*sh^8 - 372*sh^9 + 78*sh^10))/(243*(-1 + sh)^6*sh^6) + 
         (16*Sqrt[4 - sh]*sh^(3/2)*(8 + 6*sh - 6*sh^2 + sh^3)*
           ArcSin[Sqrt[sh]/2])/9 - (8*(-50 + 230*sh - 420*sh^2 + 380*sh^3 - 
            146*sh^4 + 15*sh^5)*Log[1 - sh])/(27*(-1 + sh)^5*sh^3) + 
         (160*PolyLog[2, sh])/(27*(-1 + sh)^3*sh^2)) - 
       (160*PolyLog[3, sh])/(27*(-1 + sh)^3*sh^2) + 
       (160*Zeta[3])/(27*(-1 + sh)^3*sh^2)) - 
     z^3*((-2*(-19 + 46*sh + 1365*sh^2 - 4435*sh^3 + 3757*sh^4 + 610*sh^5 - 
          3103*sh^6 + 2113*sh^7 + 594*sh^8 - 1548*sh^9 + 714*sh^10 - 
          94*sh^11 + 6*Pi^2*(6 + 12*sh - 195*sh^2 + 442*sh^3 - 434*sh^4 + 
            124*sh^5 + 137*sh^6 - 16*sh^7 - 120*sh^8 + 108*sh^9 - 36*sh^10 + 
            4*sh^11)))/(243*(-1 + sh)^4*sh^4) - 
       (32*Sqrt[4 - sh]*sh^(3/2)*(27 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
         ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) + 
       (32*sh*(-6 + 27*sh - 30*sh^3 + 27*sh^4 - 9*sh^5 + sh^6)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
       (32*Sqrt[4 - sh]*sh^(3/2)*(-9 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(27*(-1 + sh)^3) + 
       (64*sh*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(3*(-1 + sh)^4) + 
       ((4*(-4 - 4*sh + 47*sh^2 - 47*sh^3 - 26*sh^4 + 76*sh^5 - 36*sh^6 + 
            6*sh^7))/(27*(-1 + sh)^5*sh^4) + (16*Log[1 - sh])/
          (9*(-1 + sh)^3*sh))*Log[sh]^2 + (32*Log[sh]^3)/
        (27*(-1 + sh)^3*sh) + 
       ((-4*(1 + 3*sh - 18*sh^2 + 25*sh^3 - 36*sh^4 + 26*sh^5 - 27*sh^6 - 
            22*sh^7 + 38*sh^8 - 16*sh^9 + 2*sh^10))/(27*(-1 + sh)^3*sh^4) - 
         (32*sh*Log[sh])/(9*(-1 + sh)^4))*Log[z]^2 - 
       (16*(4 - 14*sh + 18*sh^2 - 11*sh^3 + sh^4)*PolyLog[2, sh])/
        (9*(-1 + sh)^4*sh^2) + Log[sh]*
        ((4*(-10 + 20*sh + 128*sh^2 - 272*sh^3 - 29*sh^4 + 223*sh^5 - 
            105*sh^6 + 45*sh^7 + 12*Pi^2*sh^3*(-5 + 10*sh - 11*sh^2 + 
              6*sh^3)))/(81*(-1 + sh)^5*sh^4) - 
         (32*Sqrt[4 - sh]*sh^(3/2)*(-9 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3) - 
         (64*sh*ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) - 
         (16*(4 - 14*sh + 18*sh^2 - 11*sh^3 + sh^4)*Log[1 - sh])/
          (9*(-1 + sh)^4*sh^2) + (32*PolyLog[2, sh])/(9*(-1 + sh)^3*sh)) + 
       Log[z]*((-4*(-5 + 57*sh^2 - 46*sh^3 - 85*sh^4 + 164*sh^5 - 73*sh^6 + 
            102*sh^7 - 40*sh^8 - 4*sh^9 + 2*sh^10))/(81*(-1 + sh)^3*sh^4) - 
         (64*Sqrt[4 - sh]*sh^(3/2)*(-9 - sh + 9*sh^2 - 6*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3) - 
         (128*sh*ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
         ((-8*(2 + 4*sh - 27*sh^2 + 22*sh^3 + 14*sh^4 - 12*sh^5 + 9*sh^6))/
            (27*(-1 + sh)^4*sh^4) + (64*sh*Log[1 - sh])/(9*(-1 + sh)^4))*
          Log[sh] - (16*Log[sh]^2)/(9*(-1 + sh)^3*sh) + 
         (64*sh*PolyLog[2, sh])/(9*(-1 + sh)^4)) + (64*sh*PolyLog[3, 1 - sh])/
        (9*(-1 + sh)^4) - (32*PolyLog[3, sh])/(9*(-1 + sh)^3*sh) - 
       (32*(1 - sh + 2*sh^2)*Zeta[3])/(9*(-1 + sh)^4*sh)) - 
     z^2*((2*(3*(-1 + sh)^2*(7 - 64*sh + 108*sh^2 + 64*sh^3 - 42*sh^4 + 
            7*sh^5) + 2*Pi^2*(-6 + 45*sh - 133*sh^2 + 157*sh^3 - 59*sh^4 + 
            12*sh^5 - 12*sh^6 + 2*sh^7)))/(27*(-1 + sh)^4*sh^2) - 
       (16*Sqrt[4 - sh]*(-3 + sh)*sh^(5/2)*ArcSin[Sqrt[sh]/2])/
        (3*(-1 + sh)^3) - (16*sh^2*(2 + 9*sh - 6*sh^2 + sh^3)*
         ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
       (16*Sqrt[4 - sh]*Sqrt[sh]*(-4 - 3*sh^2 + sh^3)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(9*(-1 + sh)^3) - 
       (32*sh*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(-1 + sh)^4 + 
       ((4*(4 - 7*sh - 5*sh^2 + 25*sh^3 - 11*sh^4))/(9*(-1 + sh)^4*sh^2) - 
         (8*(-3 + sh)*Log[1 - sh])/(9*(-1 + sh)^3))*Log[sh]^2 + 
       (8*Log[sh]^3)/(9*(-1 + sh)^3) + 
       ((4*(1 - 2*sh + 8*sh^2 + 10*sh^3 - 4*sh^4 + sh^5))/
          (9*(-1 + sh)^2*sh^2) - (8*(1 + 6*sh)*Log[sh])/(9*(-1 + sh)^3))*
        Log[z]^2 + (16*(3 - 10*sh + 8*sh^2)*PolyLog[2, sh])/
        (9*(-1 + sh)^3*sh) + Log[sh]*
        ((4*(18 - 75*sh + 87*sh^2 + 63*sh^3 - 93*sh^4 + 2*Pi^2*sh^2*
             (3 - 28*sh + 25*sh^2)))/(27*(-1 + sh)^4*sh^2) + 
         (16*Sqrt[4 - sh]*Sqrt[sh]*(-4 - 3*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2])/
          (9*(-1 + sh)^3) + (32*sh*ArcSin[Sqrt[sh]/2]^2)/(-1 + sh)^4 + 
         (16*(3 - 10*sh + 8*sh^2)*Log[1 - sh])/(9*(-1 + sh)^3*sh) + 
         (16*(4 + sh)*PolyLog[2, sh])/(9*(-1 + sh)^3)) + 
       Log[z]*((-4*(2*Pi^2*sh^2*(-1 + sh + 6*sh^2) + 3*(-1 + sh)^2*
             (3 - 8*sh + 8*sh^2 + 20*sh^3 - 14*sh^4 + 3*sh^5)))/
          (27*(-1 + sh)^4*sh^2) + (32*Sqrt[4 - sh]*Sqrt[sh]*
           (-4 - 3*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2])/(9*(-1 + sh)^3) + 
         (64*sh*ArcSin[Sqrt[sh]/2]^2)/(-1 + sh)^4 + 
         ((8*(2 - 3*sh + 2*sh^2 - 3*sh^3))/(9*(-1 + sh)^3*sh^2) + 
           (16*(1 + 6*sh)*Log[1 - sh])/(9*(-1 + sh)^3))*Log[sh] + 
         (8*Log[sh]^2)/(9*(-1 + sh)^2) + (16*(1 + 6*sh)*PolyLog[2, sh])/
          (9*(-1 + sh)^3)) + (16*(1 + 6*sh)*PolyLog[3, 1 - sh])/
        (9*(-1 + sh)^3) - (16*(5 + 3*sh)*PolyLog[3, sh])/(9*(-1 + sh)^3) + 
       (16*(-5 + 8*sh + 3*sh^2)*Zeta[3])/(9*(-1 + sh)^4)) - 
     z*((8*(-4*Pi^4*(-1 + sh)*sh - 15*(-1 + sh)^2*(-10 + 7*sh) + 
          5*Pi^2*(-6 + 16*sh - 20*sh^2 + 7*sh^3)))/(135*(-1 + sh)^4) - 
       (16*Sqrt[4 - sh]*Sqrt[sh]*(1 + sh)*ArcSin[Sqrt[sh]/2])/
        (3*(-1 + sh)^3) - (32*(-1 - 3*sh^2 + sh^3)*ArcSin[Sqrt[sh]/2]^2)/
        (3*(-1 + sh)^4) + (16*(3 - 4*sh + sh^2)*Log[sh]^3)/(27*(-1 + sh)^3) + 
       (8*sh*Log[sh]^4)/(27*(-1 + sh)^3) - (16*(1 - 5*sh + 4*sh^2)*
         PolyLog[2, sh])/(9*(-1 + sh)^3) + 
       Log[z]*((-16*(9 + Pi^2))/(27*(-1 + sh)) + 
         ((16*(2 + sh))/(9*(-1 + sh)^2) + (32*Log[1 - sh])/(9*(-1 + sh)))*
          Log[sh] + (16*Log[sh]^2)/(9 - 9*sh) + (32*PolyLog[2, sh])/
          (9*(-1 + sh))) + Log[sh]^2*((8*(2*Pi^2*sh + 3*(4 - 5*sh + 2*sh^2)))/
          (27*(-1 + sh)^3) + (8*(-5 + 3*sh)*Log[1 - sh])/(9*(-1 + sh)^3) + 
         (32*sh*PolyLog[2, sh])/(9*(-1 + sh)^3)) + 
       (16*(1 + 5*sh - 4*sh^2)*PolyLog[3, sh])/(9*(-1 + sh)^3) + 
       (64*sh*PolyLog[4, sh])/(3*(-1 + sh)^3) - 
       (16*(-5 + 5*sh + 2*sh^2)*Zeta[3])/(9*(-1 + sh)^3) + 
       Log[sh]*((8*(Pi^2*(5 - 3*sh) + 3*(-4 - 7*sh + 11*sh^2)))/
          (27*(-1 + sh)^3) - (16*(1 - 5*sh + 4*sh^2)*Log[1 - sh])/
          (9*(-1 + sh)^3) + (16*(-3 - sh + 2*sh^2)*PolyLog[2, sh])/
          (9*(-1 + sh)^3) - (128*sh*PolyLog[3, sh])/(9*(-1 + sh)^3) + 
         (128*sh*Zeta[3])/(9*(-1 + sh)^3)))
 
F27HighIm = (4*Pi*(20 - 49*sh + 47*sh^2))/(81*(-1 + sh)^2) - 
     (8*Pi*sh*(-1 + 2*sh)*Log[sh])/(9*(-1 + sh)^3) - 
     z^2*((2*(-4*Pi^3*sh^2*(2 - 9*sh + 7*sh^2) - 18*Pi*(2 - 9*sh + 21*sh^2 - 
            15*sh^3 - 3*sh^4 + 4*sh^5)))/(27*(-1 + sh)^4*sh^2) + 
       ((-8*Pi*(4 - 13*sh + 21*sh^2 - 11*sh^3 + 5*sh^4))/
          (9*(-1 + sh)^4*sh^2) + (16*(-2*Pi*sh + 7*Pi*sh^2)*Log[1 - sh])/
          (9*(-1 + sh)^3*sh))*Log[sh] + 
       (4*(4*Pi*sh^2 - 8*Pi*sh^3 + 4*Pi*sh^4)*Log[sh]^2)/
        (9*(-1 + sh)^4*sh^2) + ((8*Pi*(2 - 7*sh + 15*sh^2 + 4*sh^3))/
          (9*(-1 + sh)^2*sh^2) - (112*Pi*sh*Log[sh])/(9*(-1 + sh)^3))*
        Log[z] + (16*(-2*Pi*sh + 7*Pi*sh^2)*PolyLog[2, sh])/
        (9*(-1 + sh)^3*sh)) - 
     z^3*((-2*(72*Pi^3*sh^3*(1 - sh + 2*sh^2) - 6*Pi*(-10 + 10*sh + 54*sh^2 + 
            46*sh^3 - 159*sh^4 + 240*sh^5 - 141*sh^6 + 32*sh^7)))/
        (243*(-1 + sh)^4*sh^4) + 
       ((-8*Pi*(-4 - 4*sh + 71*sh^2 - 155*sh^3 + 166*sh^4 - 98*sh^5 + 
            36*sh^6))/(27*(-1 + sh)^5*sh^4) - 
         (16*(-2*Pi*sh + 2*Pi*sh^2 - 4*Pi*sh^3)*Log[1 - sh])/
          (9*(-1 + sh)^4*sh^2))*Log[sh] + 
       (4*(-24*Pi*sh^3 + 48*Pi*sh^4 - 24*Pi*sh^5)*Log[sh]^2)/
        (27*(-1 + sh)^5*sh^4) + 
       ((-8*Pi*(2 + 6*sh - 45*sh^2 + 61*sh^3 - 41*sh^4 - 11*sh^5 + 4*sh^6))/
          (27*(-1 + sh)^3*sh^4) - (8*(12*Pi*sh^3 - 12*Pi*sh^4 + 24*Pi*sh^5)*
           Log[sh])/(27*(-1 + sh)^4*sh^4))*Log[z] - 
       (16*(-2*Pi*sh + 2*Pi*sh^2 - 4*Pi*sh^3)*PolyLog[2, sh])/
        (9*(-1 + sh)^4*sh^2)) - 
     z^4*((72000*Pi^3*(-1 + sh)^2*sh^4 - 600*Pi*(-21 + 10*sh + 307*sh^2 - 
           1247*sh^3 + 3143*sh^4 - 3526*sh^5 - 397*sh^6 + 2577*sh^7 - 
           1140*sh^8 - 138*sh^9 + 72*sh^10))/(72900*(-1 + sh)^5*sh^6) + 
       ((-8*Pi*(6 + 14*sh - 30*sh^2 - 405*sh^3 + 1569*sh^4 - 2535*sh^5 + 
            2235*sh^6 - 1037*sh^7 + 213*sh^8))/(81*(-1 + sh)^6*sh^6) - 
         (8*(20*Pi*sh - 40*Pi*sh^2 + 20*Pi*sh^3)*Log[1 - sh])/
          (27*(-1 + sh)^5*sh^3))*Log[sh] + 
       (4*(120*Pi*sh^4 - 360*Pi*sh^5 + 360*Pi*sh^6 - 120*Pi*sh^7)*Log[sh]^2)/
        (81*(-1 + sh)^6*sh^6) + 
       ((8*Pi*(3 + 19*sh + 43*sh^2 - 260*sh^3 + 225*sh^4 - 105*sh^5 + 
            15*sh^6))/(81*(-1 + sh)^2*sh^6) - 
         (8*(-60*Pi*sh^4 + 120*Pi*sh^5 - 60*Pi*sh^6)*Log[sh])/
          (81*(-1 + sh)^5*sh^6))*Log[z] - 
       (8*(20*Pi*sh - 40*Pi*sh^2 + 20*Pi*sh^3)*PolyLog[2, sh])/
        (27*(-1 + sh)^5*sh^3)) - 
     z^5*((24696000*Pi^3*(-1 + sh)^3*sh^5 - 5880*Pi*(162 - 36*sh - 
           2914*sh^2 - 5862*sh^3 + 97530*sh^4 - 329152*sh^5 + 497696*sh^6 - 
           286926*sh^7 - 114303*sh^8 + 259230*sh^9 - 141000*sh^10 + 
           22550*sh^11 - 2975*sh^12 + 600*sh^13))/(11907000*(-1 + sh)^6*
         sh^8) + ((-4*Pi*(-12 - 42*sh + 28*sh^2 + 308*sh^3 + 2793*sh^4 - 
            16678*sh^5 + 37042*sh^6 - 44688*sh^7 + 31672*sh^8 - 13053*sh^9 + 
            2720*sh^10))/(135*(-1 + sh)^7*sh^8) + 
         (16*(21*Pi*sh - 63*Pi*sh^2 + 63*Pi*sh^3 - 21*Pi*sh^4)*Log[1 - sh])/
          (27*(-1 + sh)^6*sh^4))*Log[sh] - 
       (2*(840*Pi*sh^5 - 3360*Pi*sh^6 + 5040*Pi*sh^7 - 3360*Pi*sh^8 + 
          840*Pi*sh^9)*Log[sh]^2)/(135*(-1 + sh)^7*sh^8) + 
       ((4*Pi*(6 + 51*sh + 181*sh^2 + 301*sh^3 - 2324*sh^4 + 2220*sh^5 - 
            880*sh^6 - 70*sh^7 + 95*sh^8))/(135*(-1 + sh)^2*sh^8) - 
         (4*(420*Pi*sh^5 - 1260*Pi*sh^6 + 1260*Pi*sh^7 - 420*Pi*sh^8)*
           Log[sh])/(135*(-1 + sh)^6*sh^8))*Log[z] + 
       (16*(21*Pi*sh - 63*Pi*sh^2 + 63*Pi*sh^3 - 21*Pi*sh^4)*PolyLog[2, sh])/
        (27*(-1 + sh)^6*sh^4)) - 
     z^6*(-(-1333584000*Pi^3*(-1 + sh)^4*sh^6 + 26460*Pi*(-440 + 32*sh + 
            10212*sh^2 + 23632*sh^3 - 7888*sh^4 - 1620528*sh^5 + 
            7571238*sh^6 - 15372042*sh^7 + 15504288*sh^8 - 5560242*sh^9 - 
            3213542*sh^10 + 3254015*sh^11 - 18260*sh^12 - 907710*sh^13 + 
            366640*sh^14 - 57405*sh^15 + 2800*sh^16))/(267907500*(-1 + sh)^7*
         sh^10) + ((-4*Pi*(40 + 184*sh + 40*sh^2 - 1160*sh^3 - 2240*sh^4 - 
            33740*sh^5 + 269814*sh^6 - 770805*sh^7 + 1202835*sh^8 - 
            1141960*sh^9 + 669980*sh^10 - 228338*sh^11 + 35770*sh^12))/
          (675*(-1 + sh)^8*sh^10) + (4*(-1008*Pi*sh + 4032*Pi*sh^2 - 
            6048*Pi*sh^3 + 4032*Pi*sh^4 - 1008*Pi*sh^5)*Log[1 - sh])/
          (135*(-1 + sh)^7*sh^5))*Log[sh] - 
       (2*(-10080*Pi*sh^6 + 50400*Pi*sh^7 - 100800*Pi*sh^8 + 100800*Pi*sh^9 - 
          50400*Pi*sh^10 + 10080*Pi*sh^11)*Log[sh]^2)/(675*(-1 + sh)^8*
         sh^10) + ((4*Pi*(20 + 212*sh + 992*sh^2 + 2592*sh^3 + 3492*sh^4 - 
            33768*sh^5 + 34250*sh^6 - 12355*sh^7 - 1855*sh^8 + 795*sh^9 + 
            585*sh^10))/(675*(-1 + sh)^2*sh^10) - 
         (4*(-5040*Pi*sh^6 + 20160*Pi*sh^7 - 30240*Pi*sh^8 + 20160*Pi*sh^9 - 
            5040*Pi*sh^10)*Log[sh])/(675*(-1 + sh)^7*sh^10))*Log[z] + 
       (4*(-1008*Pi*sh + 4032*Pi*sh^2 - 6048*Pi*sh^3 + 4032*Pi*sh^4 - 
          1008*Pi*sh^5)*PolyLog[2, sh])/(135*(-1 + sh)^7*sh^5)) - 
     z^7*(-(-887500152000*Pi^3*(-1 + sh)^5*sh^7 + 457380*Pi*
           (3900 + 100*sh - 116036*sh^2 - 329570*sh^3 + 93490*sh^4 + 
            1362220*sh^5 + 75152140*sh^6 - 458367722*sh^7 + 1185571378*sh^8 - 
            1649019620*sh^9 + 1210803485*sh^10 - 277663825*sh^11 - 
            228715591*sh^12 + 181552504*sh^13 - 51683975*sh^14 + 
            30412585*sh^15 - 30028425*sh^16 + 12629064*sh^17 - 
            2061822*sh^18 + 52920*sh^19))/(68075295750*(-1 + sh)^8*sh^12) + 
       ((-8*Pi*(-60 - 340*sh - 312*sh^2 + 1872*sh^3 + 4980*sh^4 + 1620*sh^5 + 
            203850*sh^6 - 1895519*sh^7 + 6594942*sh^8 - 12706683*sh^9 + 
            15286135*sh^10 - 11914185*sh^11 + 5940078*sh^12 - 1764766*sh^13 + 
            249228*sh^14))/(2835*(-1 + sh)^9*sh^12) + 
         (16*(220*Pi*sh - 1100*Pi*sh^2 + 2200*Pi*sh^3 - 2200*Pi*sh^4 + 
            1100*Pi*sh^5 - 220*Pi*sh^6)*Log[1 - sh])/(45*(-1 + sh)^8*sh^6))*
        Log[sh] - (4*(55440*Pi*sh^7 - 332640*Pi*sh^8 + 831600*Pi*sh^9 - 
          1108800*Pi*sh^10 + 831600*Pi*sh^11 - 332640*Pi*sh^12 + 
          55440*Pi*sh^13)*Log[sh]^2)/(2835*(-1 + sh)^9*sh^12) + 
       ((8*Pi*(30 + 380*sh + 2186*sh^2 + 7436*sh^3 + 15906*sh^4 + 
            18216*sh^5 - 217404*sh^6 + 230279*sh^7 - 78421*sh^8 - 
            14581*sh^9 + 3024*sh^10 + 3864*sh^11 + 1365*sh^12))/
          (2835*(-1 + sh)^2*sh^12) - (8*(27720*Pi*sh^7 - 138600*Pi*sh^8 + 
            277200*Pi*sh^9 - 277200*Pi*sh^10 + 138600*Pi*sh^11 - 
            27720*Pi*sh^12)*Log[sh])/(2835*(-1 + sh)^8*sh^12))*Log[z] + 
       (16*(220*Pi*sh - 1100*Pi*sh^2 + 2200*Pi*sh^3 - 2200*Pi*sh^4 + 
          1100*Pi*sh^5 - 220*Pi*sh^6)*PolyLog[2, sh])/
        (45*(-1 + sh)^8*sh^6)) - 
     z^8*((15598702671552000*Pi^3*(-1 + sh)^6*sh^8 - 309188880*Pi*
          (-23625 - 2250*sh + 884825*sh^2 + 3042036*sh^3 + 226209*sh^4 - 
           15476730*sh^5 - 17445585*sh^6 - 2274623550*sh^7 + 
           16881630069*sh^8 - 53231013434*sh^9 + 93745467315*sh^10 - 
           97505138700*sh^11 + 54985329535*sh^12 - 7700748318*sh^13 - 
           9422168487*sh^14 + 5032015758*sh^15 + 125635860*sh^16 - 
           1234265060*sh^17 + 1153426148*sh^18 - 767036928*sh^19 + 
           279185592*sh^20 - 42852040*sh^21 + 776160*sh^22))/
        (429509732652000*(-1 + sh)^9*sh^14) + 
       ((-8*Pi*(105 + 705*sh + 1085*sh^2 - 3227*sh^3 - 12621*sh^4 - 
            7077*sh^5 + 23415*sh^6 - 1527750*sh^7 + 15332677*sh^8 - 
            62259274*sh^9 + 142823772*sh^10 - 208956160*sh^11 + 
            204513085*sh^12 - 134951628*sh^13 + 58367246*sh^14 - 
            15163436*sh^15 + 1820973*sh^16))/(6615*(-1 + sh)^10*sh^14) + 
         (8*(-25740*Pi*sh + 154440*Pi*sh^2 - 386100*Pi*sh^3 + 
            514800*Pi*sh^4 - 386100*Pi*sh^5 + 154440*Pi*sh^6 - 25740*Pi*sh^7)*
           Log[1 - sh])/(945*(-1 + sh)^9*sh^7))*Log[sh] - 
       (4*(-360360*Pi*sh^8 + 2522520*Pi*sh^9 - 7567560*Pi*sh^10 + 
          12612600*Pi*sh^11 - 12612600*Pi*sh^12 + 7567560*Pi*sh^13 - 
          2522520*Pi*sh^14 + 360360*Pi*sh^15)*Log[sh]^2)/
        (6615*(-1 + sh)^10*sh^14) + 
       ((4*Pi*(105 + 1545*sh + 10505*sh^2 + 43433*sh^3 + 119873*sh^4 + 
            221793*sh^5 + 221793*sh^6 - 3231657*sh^7 + 3541034*sh^8 - 
            1160656*sh^9 - 243376*sh^10 + 26124*sh^11 + 54544*sh^12 + 
            27790*sh^13 + 6790*sh^14))/(6615*(-1 + sh)^2*sh^14) - 
         (4*(-360360*Pi*sh^8 + 2162160*Pi*sh^9 - 5405400*Pi*sh^10 + 
            7207200*Pi*sh^11 - 5405400*Pi*sh^12 + 2162160*Pi*sh^13 - 
            360360*Pi*sh^14)*Log[sh])/(6615*(-1 + sh)^9*sh^14))*Log[z] + 
       (8*(-25740*Pi*sh + 154440*Pi*sh^2 - 386100*Pi*sh^3 + 514800*Pi*sh^4 - 
          386100*Pi*sh^5 + 154440*Pi*sh^6 - 25740*Pi*sh^7)*PolyLog[2, sh])/
        (945*(-1 + sh)^9*sh^7)) - 
     z^9*(-(-15598702671552000*Pi^3*(-1 + sh)^7*sh^9 + 206125920*Pi*
           (8330 + 1225*sh - 385185*sh^2 - 1565725*sh^3 - 766913*sh^4 + 
            8101569*sh^5 + 16471637*sh^6 - 14354375*sh^7 + 3953480265*sh^8 - 
            33767434535*sh^9 + 125322516107*sh^10 - 266443744245*sh^11 + 
            352730324065*sh^12 - 289748672815*sh^13 + 129737902497*sh^14 - 
            9132479783*sh^15 - 20967436048*sh^16 + 9674219718*sh^17 - 
            2080738170*sh^18 + 2119593546*sh^19 - 2784214188*sh^20 + 
            2248987986*sh^21 - 1186673418*sh^22 + 364698450*sh^23 - 
            50148315*sh^24 + 720720*sh^25))/(147260479766400*(-1 + sh)^10*
         sh^16) + (-(Pi*(-56 - 434*sh - 920*sh^2 + 1480*sh^3 + 9184*sh^4 + 
             8932*sh^5 - 19712*sh^6 - 36344*sh^7 + 3496570*sh^8 - 
             37506427*sh^9 + 172618220*sh^10 - 458489680*sh^11 + 
             791055272*sh^12 - 934887940*sh^13 + 771128624*sh^14 - 
             440701576*sh^15 + 168053456*sh^16 - 38989933*sh^17 + 
             4262544*sh^18))/(567*(-1 + sh)^11*sh^16) + 
         (8*(5005*Pi*sh - 35035*Pi*sh^2 + 105105*Pi*sh^3 - 175175*Pi*sh^4 + 
            175175*Pi*sh^5 - 105105*Pi*sh^6 + 35035*Pi*sh^7 - 5005*Pi*sh^8)*
           Log[1 - sh])/(63*(-1 + sh)^10*sh^8))*Log[sh] - 
       ((720720*Pi*sh^9 - 5765760*Pi*sh^10 + 20180160*Pi*sh^11 - 
          40360320*Pi*sh^12 + 50450400*Pi*sh^13 - 40360320*Pi*sh^14 + 
          20180160*Pi*sh^15 - 5765760*Pi*sh^16 + 720720*Pi*sh^17)*Log[sh]^2)/
        (1134*(-1 + sh)^11*sh^16) + 
       ((Pi*(28 + 469*sh + 3673*sh^2 + 17785*sh^3 + 59113*sh^4 + 
            140257*sh^5 + 231985*sh^6 + 205777*sh^7 - 3632057*sh^8 + 
            4091364*sh^9 - 1304928*sh^10 - 297432*sh^11 + 14292*sh^12 + 
            58644*sh^13 + 35460*sh^14 + 12780*sh^15 + 2430*sh^16))/
          (567*(-1 + sh)^2*sh^16) - ((360360*Pi*sh^9 - 2522520*Pi*sh^10 + 
            7567560*Pi*sh^11 - 12612600*Pi*sh^12 + 12612600*Pi*sh^13 - 
            7567560*Pi*sh^14 + 2522520*Pi*sh^15 - 360360*Pi*sh^16)*Log[sh])/
          (567*(-1 + sh)^10*sh^16))*Log[z] + 
       (8*(5005*Pi*sh - 35035*Pi*sh^2 + 105105*Pi*sh^3 - 175175*Pi*sh^4 + 
          175175*Pi*sh^5 - 105105*Pi*sh^6 + 35035*Pi*sh^7 - 5005*Pi*sh^8)*
         PolyLog[2, sh])/(63*(-1 + sh)^10*sh^8)) - 
     z^10*((153272852450669952000*Pi^3*(-1 + sh)^8*sh^10 - 
         14892597720*Pi*(-268128 - 50176*sh + 15037316*sh^2 + 70758368*sh^3 + 
           64544240*sh^4 - 347363296*sh^5 - 986787592*sh^6 - 35646688*sh^7 + 
           4264570016*sh^8 - 617912883280*sh^9 + 5890389956722*sh^10 - 
           25054270208126*sh^11 + 62290275001696*sh^12 - 99547394852612*
            sh^13 + 104925681905380*sh^14 - 70557905411966*sh^15 + 
           25585687891288*sh^16 - 241116416108*sh^17 - 4002654161834*sh^18 + 
           1418993445915*sh^19 + 51123112488*sh^20 - 391122982404*sh^21 + 
           560776090644*sh^22 - 566827442118*sh^23 + 383737278240*sh^24 - 
           169998842700*sh^25 + 44806543380*sh^26 - 5447537865*sh^27 + 
           64864800*sh^28))/(478780634840508000*(-1 + sh)^11*sh^18) + 
       ((-2*Pi*(1008 + 8848*sh + 23688*sh^2 - 17352*sh^3 - 212592*sh^4 - 
            311184*sh^5 + 400176*sh^6 + 1492176*sh^7 - 255024*sh^8 - 
            264398904*sh^9 + 3069847686*sh^10 - 15725134809*sh^11 + 
            47354746491*sh^12 - 94116594264*sh^13 + 130519233936*sh^14 - 
            129492590472*sh^15 + 92277370248*sh^16 - 46472469192*sh^17 + 
            15829685568*sh^18 - 3301634542*sh^19 + 320836230*sh^20))/
          (25515*(-1 + sh)^12*sh^18) + (2*(-544544*Pi*sh + 4356352*Pi*sh^2 - 
            15247232*Pi*sh^3 + 30494464*Pi*sh^4 - 38118080*Pi*sh^5 + 
            30494464*Pi*sh^6 - 15247232*Pi*sh^7 + 4356352*Pi*sh^8 - 
            544544*Pi*sh^9)*Log[1 - sh])/(567*(-1 + sh)^11*sh^9))*Log[sh] + 
       ((49008960*Pi*sh^10 - 441080640*Pi*sh^11 + 1764322560*Pi*sh^12 - 
          4116752640*Pi*sh^13 + 6175128960*Pi*sh^14 - 6175128960*Pi*sh^15 + 
          4116752640*Pi*sh^16 - 1764322560*Pi*sh^17 + 441080640*Pi*sh^18 - 
          49008960*Pi*sh^19)*Log[sh]^2)/(25515*(-1 + sh)^12*sh^18) + 
       ((2*Pi*(504 + 9464*sh + 83804*sh^2 + 463964*sh^3 + 1792004*sh^4 + 
            5082116*sh^5 + 10736996*sh^6 + 16220516*sh^7 + 12878996*sh^8 - 
            273934804*sh^9 + 315821466*sh^10 - 98670339*sh^11 - 
            23977539*sh^12 + 157761*sh^13 + 4274181*sh^14 + 2899395*sh^15 + 
            1241235*sh^16 + 359415*sh^17 + 56385*sh^18))/(25515*(-1 + sh)^2*
           sh^18) - (2*(-24504480*Pi*sh^10 + 196035840*Pi*sh^11 - 
            686125440*Pi*sh^12 + 1372250880*Pi*sh^13 - 1715313600*Pi*sh^14 + 
            1372250880*Pi*sh^15 - 686125440*Pi*sh^16 + 196035840*Pi*sh^17 - 
            24504480*Pi*sh^18)*Log[sh])/(25515*(-1 + sh)^11*sh^18))*Log[z] + 
       (2*(-544544*Pi*sh + 4356352*Pi*sh^2 - 15247232*Pi*sh^3 + 
          30494464*Pi*sh^4 - 38118080*Pi*sh^5 + 30494464*Pi*sh^6 - 
          15247232*Pi*sh^7 + 4356352*Pi*sh^8 - 544544*Pi*sh^9)*
         PolyLog[2, sh])/(567*(-1 + sh)^11*sh^9)) - 
     z*((8*(-30*Pi*(-1 + sh)^2*(-2 + 3*sh) + 5*Pi^3*(9 - 12*sh - sh^2 + 
            4*sh^3)))/(135*(-1 + sh)^4) + (32*Pi*Log[sh]^2)/(9*(-1 + sh)^2) - 
       (32*Pi*sh*Log[sh]^3)/(27*(-1 + sh)^3) - 
       (16*Pi*(-5 + 3*sh)*PolyLog[2, sh])/(9*(-1 + sh)^3) + 
       Log[sh]*((8*(-12*Pi^3*sh + 6*Pi*(-3 + 2*sh^2)))/(27*(-1 + sh)^3) - 
         (16*Pi*(-5 + 3*sh)*Log[1 - sh])/(9*(-1 + sh)^3) - 
         (64*Pi*sh*PolyLog[2, sh])/(9*(-1 + sh)^3)) + 
       (128*Pi*sh*PolyLog[3, sh])/(9*(-1 + sh)^3) - (128*Pi*sh*Zeta[3])/
        (9*(-1 + sh)^3))
 
F29HighRe = (-4*(288 + (395 + 300*Pi^2)*sh - 2*(2257 + 618*Pi^2)*sh^2 + 
        6*(1391 + 306*Pi^2)*sh^3 - 10*(617 + 123*Pi^2)*sh^4 + 
        (1655 + 312*Pi^2)*sh^5))/(729*(-1 + sh)^4*sh) - 
     (64*Pi^2*(-2 + sh)*z^(3/2))/(27*sh) + 
     (128*Pi^2*(3 + 14*sh + 3*sh^2)*z^(5/2))/(405*sh^3) + 
     (128*Pi^2*(15 + 108*sh + 314*sh^2 + 108*sh^3 + 15*sh^4)*z^(7/2))/
      (4725*sh^5) + (128*Pi^2*(35 + 330*sh + 1389*sh^2 + 3212*sh^3 + 
        1389*sh^4 + 330*sh^5 + 35*sh^6)*z^(9/2))/(19845*sh^7) + 
     (128*Pi^2*(315 + 3640*sh + 19380*sh^2 + 62088*sh^3 + 124834*sh^4 + 
        62088*sh^5 + 19380*sh^6 + 3640*sh^7 + 315*sh^8)*z^(11/2))/
      (280665*sh^9) + (128*Pi^2*(693 + 9450*sh + 60305*sh^2 + 238200*sh^3 + 
        642234*sh^4 + 1173308*sh^5 + 642234*sh^6 + 238200*sh^7 + 60305*sh^8 + 
        9450*sh^9 + 693*sh^10)*z^(13/2))/(891891*sh^11) + 
     (128*Pi^2*(3003 + 47124*sh + 349398*sh^2 + 1625540*sh^3 + 5297685*sh^4 + 
        12654120*sh^5 + 21547700*sh^6 + 12654120*sh^7 + 5297685*sh^8 + 
        1625540*sh^9 + 349398*sh^10 + 47124*sh^11 + 3003*sh^12)*z^(15/2))/
      (5270265*sh^13) + (128*Pi^2*(6435 + 114114*sh + 962577*sh^2 + 
        5137524*sh^3 + 19445755*sh^4 + 55264350*sh^5 + 120557265*sh^6 + 
        194466520*sh^7 + 120557265*sh^8 + 55264350*sh^9 + 19445755*sh^10 + 
        5137524*sh^11 + 962577*sh^12 + 114114*sh^13 + 6435*sh^14)*z^(17/2))/
      (14768325*sh^15) + (128*Pi^2*(109395 + 2162160*sh + 20430696*sh^2 + 
        122866128*sh^3 + 527900436*sh^4 + 1722365680*sh^5 + 4412953560*sh^6 + 
        8967143760*sh^7 + 13853770930*sh^8 + 8967143760*sh^9 + 
        4412953560*sh^10 + 1722365680*sh^11 + 527900436*sh^12 + 
        122866128*sh^13 + 20430696*sh^14 + 2162160*sh^15 + 109395*sh^16)*
       z^(19/2))/(318011265*sh^17) + 
     (16*Sqrt[4 - sh]*(-4 + 3*sh + 18*sh^2 - 16*sh^3 + 5*sh^4)*
       ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3*sh^(3/2)) + 
     (16*(12 - 33*sh + 18*sh^2 - 4*sh^4 + sh^5)*ArcSin[Sqrt[sh]/2]^2)/
      (27*(-1 + sh)^4*sh) + (16*Sqrt[4 - sh]*(2 + sh)*
       Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(81*sh^(3/2)) + (512*Log[muh]^2)/81 - 
     ((8*(-114 + 313*sh - 266*sh^2 + 67*sh^3))/(81*(-1 + sh)^3) - 
       (16*Sqrt[4 - sh]*(2 + sh)*ArcSin[Sqrt[sh]/2])/(81*sh^(3/2)) - 
       (16*(-8 + 17*sh)*Log[1 - sh])/(81*(-1 + sh)))*Log[sh] - 
     (8*sh^2*Log[sh]^2)/(9*(-1 + sh)^3) - 
     Log[muh]*((32*(4 - 31*sh))/(81*sh) - (64*Sqrt[4 - sh]*(2 + sh)*
         ArcSin[Sqrt[sh]/2])/(81*sh^(3/2)) + (544*Log[sh])/81) + 
     (16*(-8 + 17*sh)*PolyLog[2, sh])/(81*(-1 + sh)) + (64*Zeta[3])/9 - 
     z^10*(-(-316414088198208 + 974539823921664*sh + 8087033764735926*sh^2 - 
          56846948629394352*sh^3 - 403194200438017560*sh^4 - 
          488260418635189200*sh^5 + 1932512806912948260*sh^6 + 
          6292691026868566320*sh^7 + 24287339249894218898400*sh^8 - 
          261248807730778299672240*sh^9 + 1276336786564487002271345*sh^10 - 
          3740772082067683233147460*sh^11 + 7312076867879096913880280*sh^12 - 
          10021549960712916019366000*sh^13 + 9851452036875563561331500*
           sh^14 - 6978601203194415448394692*sh^15 + 
          3521127295712042088554636*sh^16 - 1224012074235528986428816*sh^17 + 
          269042252757765607120022*sh^18 - 6928479653986630565870*sh^19 - 
          104873089631511027424136*sh^20 + 270459065401431962284768*sh^21 - 
          446098205460419273319488*sh^22 + 433418660148963692236726*sh^23 - 
          302841289325356825545980*sh^24 + 2850206521912203363024676*sh^25 - 
          16744213714265901116189843*sh^26 + 34546092096924116591586088*
           sh^27 + 66958214497636677053171634*sh^28 - 
          671962403322308096232564330*sh^29 + 2363433285514302488884507110*
           sh^30 - 5406861258181356784130870550*sh^31 + 
          9104190410977929016227505170*sh^32 - 11865952156817548190864664630*
           sh^33 + 12283961231268605835244598310*sh^34 - 
          10245250602869843902957966350*sh^35 + 6935097181125567409464739230*
           sh^36 - 3819594455600948999885800890*sh^37 + 
          1709001576818753651133770070*sh^38 - 617775038174911113294596370*
           sh^39 + 178623948177254646992721510*sh^40 - 
          40667139734465494714914450*sh^41 + 7117942930727478300310860*
           sh^42 - 922937308862133559364370*sh^43 + 83392009122052726935840*
           sh^44 - 4681411828720961213880*sh^45 + 122799379686853189320*
           sh^46 - 6254891042400*Pi^2*(-1512 - 14784*sh - 50316*sh^2 - 
            24288*sh^3 + 294600*sh^4 + 761376*sh^5 + 161112*sh^6 - 
            2077152*sh^7 - 5963717760*sh^8 + 65734816224*sh^9 - 
            329439299647*sh^10 + 989864674466*sh^11 - 1980655533976*sh^12 + 
            2771286058520*sh^13 - 2767417361128*sh^14 + 1973276912096*sh^15 - 
            985353747448*sh^16 + 328634709368*sh^17 - 66134844490*sh^18 + 
            6792399064*sh^19 - 3038470820*sh^20 + 7833219940*sh^21 - 
            13633413500*sh^22 + 26125274140*sh^23 - 120433340180*sh^24 + 
            511152445252*sh^25 - 700772118731*sh^26 - 5082162807869*sh^27 + 
            37496386828908*sh^28 - 136866662592660*sh^29 + 
            342058654157220*sh^30 - 641187219893220*sh^31 + 
            939790819976580*sh^32 - 1102026908087820*sh^33 + 
            1047883979682540*sh^34 - 814172193935100*sh^35 + 
            518694342386220*sh^36 - 270964387954260*sh^37 + 
            115696423222380*sh^38 - 40107745915380*sh^39 + 
            11166741497340*sh^40 - 2456470516500*sh^41 + 416662286040*sh^42 - 
            52490217780*sh^43 + 4618373760*sh^44 - 252972720*sh^45 + 
            6486480*sh^46))/(239390317420254000*(-1 + sh)^11*sh^18) + 
       (16*Sqrt[4 - sh]*sh^(7/2)*(-1003446 + 63992620*sh - 588476654*sh^2 + 
          1052685443*sh^3 + 6558619027*sh^4 - 39015984112*sh^5 + 
          98316429730*sh^6 - 150502709540*sh^7 + 155340604554*sh^8 - 
          113220265218*sh^9 + 59521934912*sh^10 - 22692174847*sh^11 + 
          6219574195*sh^12 - 1194652762*sh^13 + 152634220*sh^14 - 
          11648401*sh^15 + 401669*sh^16)*ArcSin[Sqrt[sh]/2])/
        (2835*(-1 + sh)^3) - (2288*sh^4*(1638 - 34902*sh + 187614*sh^2 - 
          73296*sh^3 - 2717613*sh^4 + 12278721*sh^5 - 28715127*sh^6 + 
          43584072*sh^7 - 46464222*sh^8 + 36125334*sh^9 - 20866662*sh^10 + 
          9012312*sh^11 - 2899701*sh^12 + 684873*sh^13 - 115255*sh^14 + 
          13076*sh^15 - 896*sh^16 + 28*sh^17)*ArcSin[Sqrt[sh]/2]^2)/
        (21*(-1 + sh)^4) + (2288*Sqrt[4 - sh]*sh^(7/2)*(72 - 4364*sh + 
          28750*sh^2 + 23168*sh^3 - 476659*sh^4 + 1255353*sh^5 - 
          1649661*sh^6 + 1316274*sh^7 - 686175*sh^8 + 239883*sh^9 - 
          55951*sh^10 + 8372*sh^11 - 728*sh^12 + 28*sh^13)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/63 + 
       ((2*(-1008 - 8848*sh - 23688*sh^2 + 17352*sh^3 + 212592*sh^4 + 
            311184*sh^5 - 400176*sh^6 - 1492176*sh^7 - 2343842424*sh^8 + 
            28246541400*sh^9 - 156076722399*sh^10 + 522413429229*sh^11 - 
            1178919945486*sh^12 + 1889073102840*sh^13 - 2203548370128*sh^14 + 
            1885005025848*sh^15 - 1173372074448*sh^16 + 518137391592*sh^17 - 
            153980764326*sh^18 + 27628439638*sh^19 - 2260854288*sh^20 + 
            45360*sh^25 - 56700*sh^26 + 8505*sh^27 + 2835*sh^28))/
          (25515*(-1 + sh)^12*sh^18) - (155584*Log[1 - sh])/
          (81*(-1 + sh)^3*sh^8))*Log[sh]^2 - (311168*Log[sh]^3)/
        (243*(-1 + sh)^3*sh^8) + 
       ((325909584 + 386898512*sh - 17890959086*sh^2 - 103897755390*sh^3 - 
           182351279110*sh^4 + 239868807178*sh^5 + 1439309125254*sh^6 + 
           1482637674518*sh^7 - 6794302525868858*sh^8 + 69017722683739830*
            sh^9 - 315887827506326790*sh^10 + 857824794422248380*sh^11 - 
           1532308579439044680*sh^12 + 1884130423144059216*sh^13 - 
           1618401407097541710*sh^14 + 961766096318604486*sh^15 - 
           380152255936191522*sh^16 + 90925242855212886*sh^17 - 
           9590076560304648*sh^18 - 4556468500926695*sh^19 + 
           17572146654042551*sh^20 - 39615878221273707*sh^21 + 
           56386768092424921*sh^22 - 44061216435696925*sh^23 + 
           32318412281568825*sh^24 - 425949202211016809*sh^25 + 
           2120143082518681343*sh^26 - 2492303748642353754*sh^27 - 
           17838580318483541760*sh^28 + 107011042474467464190*sh^29 - 
           319298576960907060660*sh^30 + 647448728428114585830*sh^31 - 
           976029151917770276040*sh^32 + 1139245249231144225170*sh^33 - 
           1052026376875163800110*sh^34 + 777572427448953356220*sh^35 - 
           462431894182054196400*sh^36 + 221365692847512273060*sh^37 - 
           84947273279985015900*sh^38 + 25900145606169034200*sh^39 - 
           6181939718636802120*sh^40 + 1128612182477499720*sh^41 - 
           151959253854648240*sh^42 + 14201239924151280*sh^43 - 
           821681515614960*sh^44 + 22146052448520*sh^45)/
          (39076987950*(-1 + sh)^10*sh^18) + (4576*Sqrt[4 - sh]*sh^(7/2)*
           (72 - 4364*sh + 28750*sh^2 + 23168*sh^3 - 476659*sh^4 + 
            1255353*sh^5 - 1649661*sh^6 + 1316274*sh^7 - 686175*sh^8 + 
            239883*sh^9 - 55951*sh^10 + 8372*sh^11 - 728*sh^12 + 28*sh^13)*
           ArcSin[Sqrt[sh]/2])/63 + (4*(-504 - 4928*sh - 16772*sh^2 - 
            8096*sh^3 + 98200*sh^4 + 253792*sh^5 + 53704*sh^6 - 692384*sh^7 - 
            2344662320*sh^8 + 25895265088*sh^9 - 130081243153*sh^10 + 
            391980399854*sh^11 - 787080144424*sh^12 + 1105852892984*sh^13 - 
            1109622439576*sh^14 + 795460832936*sh^15 - 399495040168*sh^16 + 
            133989748088*sh^17 - 27053178394*sh^18 + 2494260648*sh^19 + 
            864864*sh^20 + 769608*sh^21 - 13608*sh^22 - 222264*sh^23 - 
            69120*sh^24 - 9000*sh^25 + 19215*sh^26 + 315*sh^27)*Log[sh])/
          (25515*(-1 + sh)^11*sh^18) + (155584*Log[sh]^2)/
          (81*(-1 + sh)^3*sh^8))*Log[z] + 
       (2*(-252 - 5236*sh - 52122*sh^2 - 330990*sh^3 - 1505860*sh^4 - 
          5221788*sh^5 - 14306214*sh^6 - 31500898*sh^7 - 2399232528*sh^8 + 
          36756720*sh^9 - 11865305*sh^10 + 7819275*sh^11 + 29203080*sh^12 + 
          37637350*sh^13 + 35618775*sh^14 + 27424047*sh^15 + 15311086*sh^16 + 
          252*sh^17 + 53976780*sh^18 + 57220020*sh^19 + 62316540*sh^20 + 
          69961320*sh^21 + 270578880*sh^22 - 3188104920*sh^23 + 
          7572965400*sh^24 + 41942969640*sh^25 - 205470026190*sh^26 + 
          382186297350*sh^27 - 404308900710*sh^28 + 274166598420*sh^29 - 
          125215820730*sh^30 + 39112663590*sh^31 - 8264586330*sh^32 + 
          1131890760*sh^33 - 90810720*sh^34 + 3243240*sh^35)*Log[z]^2)/
        (25515*sh^18) + Log[muh]*(14134688/(105*sh^10) - 
         (109824*Log[sh])/sh^10 + (109824*Log[z])/sh^10) - 
       (4*(3891888 - 42698656*sh + 212860648*sh^2 - 636197562*sh^3 + 
          1265813472*sh^4 - 1758542016*sh^5 + 1737624672*sh^6 - 
          1217575632*sh^7 + 589815408*sh^8 - 186234048*sh^9 + 
          33715396*sh^10 - 2523664*sh^11 - 1008*sh^17 + 252*sh^18 + 63*sh^19)*
         PolyLog[2, sh])/(567*(-1 + sh)^11*sh^10) + 
       Log[sh]*((-268128 + 217952*sh + 15087492*sh^2 + 55721052*sh^3 - 
           6214128*sh^4 - 411907536*sh^5 - 639424296*sh^6 + 951140904*sh^7 + 
           2797636941792*sh^8 - 33528009426912*sh^9 + 184052297445770*sh^10 + 
           51459408000*Pi^2*(-1 + sh)^9*sh^10 - 611232376478328*sh^11 + 
           1367454094140762*sh^12 - 2171310899030364*sh^13 + 
           2509372042935534*sh^14 - 2126984603171022*sh^15 + 
           1312509475395804*sh^16 - 575196391765836*sh^17 + 
           170043077466117*sh^18 - 30485673234577*sh^19 + 
           2505502772136*sh^20 + 3810922668*sh^21 + 925325478*sh^22 - 
           618090102*sh^23 - 371771532*sh^24 + 78626700*sh^25 + 
           41725125*sh^26 - 4895100*sh^27 - 187425*sh^28)/
          (16074450*(-1 + sh)^12*sh^18) + (2288*Sqrt[4 - sh]*sh^(7/2)*
           (72 - 4364*sh + 28750*sh^2 + 23168*sh^3 - 476659*sh^4 + 
            1255353*sh^5 - 1649661*sh^6 + 1316274*sh^7 - 686175*sh^8 + 
            239883*sh^9 - 55951*sh^10 + 8372*sh^11 - 728*sh^12 + 28*sh^13)*
           ArcSin[Sqrt[sh]/2])/63 - (4*(3891888 - 42698656*sh + 
            212860648*sh^2 - 636197562*sh^3 + 1265813472*sh^4 - 
            1758542016*sh^5 + 1737624672*sh^6 - 1217575632*sh^7 + 
            589815408*sh^8 - 186234048*sh^9 + 33715396*sh^10 - 
            2523664*sh^11 - 1008*sh^17 + 252*sh^18 + 63*sh^19)*Log[1 - sh])/
          (567*(-1 + sh)^11*sh^10) - (311168*PolyLog[2, sh])/
          (81*(-1 + sh)^3*sh^8)) + (311168*PolyLog[3, sh])/
        (81*(-1 + sh)^3*sh^8) - (311168*Zeta[3])/(81*(-1 + sh)^3*sh^8)) - 
     z^9*((-152203951900 + 426276275425*sh + 3315607505925*sh^2 - 
         19935815474575*sh^3 - 124680380503679*sh^4 - 94734104241777*sh^5 + 
         672219759402191*sh^6 + 2610374778262019483*sh^7 - 
         25573475986293777685*sh^8 + 112715115988805289674*sh^9 - 
         294326155922736420626*sh^10 + 504516874536252410742*sh^11 - 
         594144002587982783482*sh^12 + 488541652313515358530*sh^13 - 
         278975190976417340910*sh^14 + 107457102577670665466*sh^15 - 
         26239676246066704698*sh^16 + 5344996730119183201*sh^17 - 
         8145618788181729043*sh^18 + 18132101139625396889*sh^19 - 
         27899869374165118519*sh^20 + 29167087947916648079*sh^21 + 
         45066125852147792063*sh^22 - 398148819898427654293*sh^23 + 
         761642854944140996699*sh^24 + 1912231127650317974420*sh^25 - 
         15547276029752025095680*sh^26 + 48752415355626589573824*sh^27 - 
         99093374253610189518208*sh^28 + 146477956727501274770752*sh^29 - 
         165133001620019204977920*sh^30 + 145392469938975207785408*sh^31 - 
         101173557596252802675872*sh^32 + 55888330156730504978688*sh^33 - 
         24471605599723932048256*sh^34 + 8433457866753117511456*sh^35 - 
         2256630405279896845056*sh^36 + 458524355401669416288*sh^37 - 
         68263354999600510464*sh^38 + 7011890262150629856*sh^39 - 
         443470902924809760*sh^40 + 12998152420597344*sh^41 - 
         43286443200*Pi^2*(-84 - 735*sh - 2115*sh^2 + 105*sh^3 + 13881*sh^4 + 
           27279*sh^5 - 2289*sh^6 - 72918901*sh^7 + 730592797*sh^8 - 
           3297157631*sh^9 + 8805108353*sh^10 - 15403793139*sh^11 + 
           18449564077*sh^12 - 15329503273*sh^13 + 8733035583*sh^14 - 
           3270393893*sh^15 + 728627507*sh^16 - 65712930*sh^17 - 
           32675014*sh^18 + 72420130*sh^19 - 76735758*sh^20 - 
           240223726*sh^21 + 1627847962*sh^22 - 2273776974*sh^23 - 
           17121053860*sh^24 + 118341944808*sh^25 - 399958782080*sh^26 + 
           910773328608*sh^27 - 1531097366656*sh^28 + 1980769167520*sh^29 - 
           2016366553344*sh^30 + 1634962897568*sh^31 - 1062024529280*sh^32 + 
           553053223008*sh^33 - 230009473408*sh^34 + 75735678304*sh^35 - 
           19456282560*sh^36 + 3810741792*sh^37 - 548735616*sh^38 + 
           54678624*sh^39 - 3363360*sh^40 + 96096*sh^41))/
        (73630239883200*(-1 + sh)^10*sh^16) - 
       (16*Sqrt[4 - sh]*sh^(7/2)*(-29602032 + 439185540*sh - 
          1183665042*sh^2 - 4124801388*sh^3 + 29786749451*sh^4 - 
          76073083277*sh^5 + 112343648214*sh^6 - 108358670795*sh^7 + 
          71769426953*sh^8 - 33301199019*sh^9 + 10824913791*sh^10 - 
          2416552923*sh^11 + 353029242*sh^12 - 30393246*sh^13 + 
          1168971*sh^14)*ArcSin[Sqrt[sh]/2])/(25515*(-1 + sh)^3) + 
       (9152*sh^3*(-112 + 5446*sh - 40068*sh^2 + 45402*sh^3 + 481386*sh^4 - 
          2416545*sh^5 + 5683080*sh^6 - 8356089*sh^7 + 8410689*sh^8 - 
          6034798*sh^9 + 3142636*sh^10 - 1191618*sh^11 + 325686*sh^12 - 
          62481*sh^13 + 7980*sh^14 - 609*sh^15 + 21*sh^16)*
         ArcSin[Sqrt[sh]/2]^2)/(189*(-1 + sh)^4) - 
       (9152*Sqrt[4 - sh]*sh^(7/2)*(552 - 6504*sh + 954*sh^2 + 96534*sh^3 - 
          256765*sh^4 + 311884*sh^5 - 219753*sh^6 + 97149*sh^7 - 27453*sh^8 + 
          4830*sh^9 - 483*sh^10 + 21*sh^11)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/
        567 + ((168 + 1302*sh + 2760*sh^2 - 4440*sh^3 - 27552*sh^4 - 
           26796*sh^5 + 59136*sh^6 + 87097240*sh^7 - 961414058*sh^8 + 
           4834002949*sh^9 - 14570114508*sh^10 + 29223107280*sh^11 - 
           40941204696*sh^12 + 40875753660*sh^13 - 29075948544*sh^14 + 
           14434511640*sh^15 - 4759554808*sh^16 + 937068023*sh^17 - 
           83312536*sh^18 + 6048*sh^22 - 7344*sh^23 + 864*sh^24 + 432*sh^25)/
          (1701*(-1 + sh)^11*sh^16) - (5720*Log[1 - sh])/
          (9*(-1 + sh)^3*sh^7))*Log[sh]^2 - (11440*Log[sh]^3)/
        (27*(-1 + sh)^3*sh^7) + ((-3573570 - 4099095*sh + 161145270*sh^2 + 
           832841295*sh^3 + 1161846972*sh^4 - 2313726129*sh^5 - 
           9380058402*sh^6 + 13161069788009*sh^7 - 120977154695826*sh^8 + 
           494447733407199*sh^9 - 1180536055693566*sh^10 + 
           1818479082421521*sh^11 - 1879273746539124*sh^12 + 
           1307997164466393*sh^13 - 594838522786482*sh^14 + 
           162091018204671*sh^15 - 21945983228150*sh^16 + 
           9520266140208*sh^17 - 31476144603672*sh^18 + 60810880135800*
            sh^19 - 80522179628688*sh^20 + 71735262216768*sh^21 + 
           185972284144884*sh^22 - 1242573307859520*sh^23 + 
           1516348491395922*sh^24 + 9623404446386016*sh^25 - 
           54097858633721760*sh^26 + 146515515246067968*sh^27 - 
           263991485566874208*sh^28 + 346785263569046016*sh^29 - 
           345810102052244544*sh^30 + 267102371124580992*sh^31 - 
           161280436348663632*sh^32 + 76253935560186384*sh^33 - 
           28092030403605168*sh^34 + 7968174811781184*sh^35 - 
           1704011763662208*sh^36 + 265362784294608*sh^37 - 
           28361023170480*sh^38 + 1857724700832*sh^39 - 56166718608*sh^40)/
          (306486180*(-1 + sh)^9*sh^16) - (18304*Sqrt[4 - sh]*sh^(7/2)*
           (552 - 6504*sh + 954*sh^2 + 96534*sh^3 - 256765*sh^4 + 
            311884*sh^5 - 219753*sh^6 + 97149*sh^7 - 27453*sh^8 + 4830*sh^9 - 
            483*sh^10 + 21*sh^11)*ArcSin[Sqrt[sh]/2])/567 + 
         (2*(84 + 735*sh + 2115*sh^2 - 105*sh^3 - 13881*sh^4 - 27279*sh^5 + 
            2289*sh^6 + 87045013*sh^7 - 874124185*sh^8 + 3955482141*sh^9 - 
            10600174539*sh^10 + 18626345409*sh^11 - 22429329447*sh^12 + 
            18752939835*sh^13 - 10757383293*sh^14 + 4056843039*sh^15 - 
            910168681*sh^16 + 92636188*sh^17 + 75600*sh^18 + 9072*sh^19 - 
            22680*sh^20 - 9828*sh^21 - 2268*sh^22 + 2484*sh^23 + 54*sh^24)*
           Log[sh])/(1701*(-1 + sh)^10*sh^16) + (5720*Log[sh]^2)/
          (9*(-1 + sh)^3*sh^7))*Log[z] + 
       ((-84 - 1575*sh - 14085*sh^2 - 79950*sh^3 - 323154*sh^4 - 
          987129*sh^5 - 2347059*sh^6 - 178300736*sh^7 + 2702700*sh^8 - 
          473685*sh^9 + 1243629*sh^10 + 2698722*sh^11 + 2985906*sh^12 + 
          2433285*sh^13 + 1388619*sh^14 + 84*sh^15 + 4255680*sh^16 + 
          4612608*sh^17 + 5189184*sh^18 + 7605312*sh^19 - 61281792*sh^20 + 
          275438592*sh^21 + 871398528*sh^22 - 5028236928*sh^23 + 
          8996027040*sh^24 - 8653636992*sh^25 + 5137333344*sh^26 - 
          1978438176*sh^27 + 497379168*sh^28 - 78990912*sh^29 + 
          7207200*sh^30 - 288288*sh^31)*Log[z]^2)/(3402*sh^16) + 
       Log[muh]*(111283712/(2835*sh^9) - (292864*Log[sh])/(9*sh^9) + 
         (292864*Log[z])/(9*sh^9)) - 
       (16*(-288288 + 2873871*sh - 12889503*sh^2 + 34232220*sh^3 - 
          59561460*sh^4 + 70825482*sh^5 - 58121154*sh^6 + 32324292*sh^7 - 
          11531520*sh^8 + 2327611*sh^9 - 186043*sh^10 - 252*sh^15 + 
          54*sh^16 + 18*sh^17)*PolyLog[2, sh])/(567*(-1 + sh)^10*sh^9) + 
       Log[sh]*((24990 - 21315*sh - 1159230*sh^2 - 3541620*sh^3 + 
           2396436*sh^4 + 26605446*sh^5 + 25110204*sh^6 - 46121470412*sh^7 + 
           506007096796*sh^8 - 2521492126100*sh^9 + 1135134000*Pi^2*
            (-1 + sh)^8*sh^9 + 7515033973326*sh^10 - 14885226217656*sh^11 + 
           20578551617862*sh^12 - 20264715219756*sh^13 + 14215757817264*
            sh^14 - 6963287491704*sh^15 + 2269595684207*sh^16 - 
           443853230080*sh^17 + 39661774136*sh^18 + 81077220*sh^19 - 
           24528798*sh^20 - 24018498*sh^21 + 3225852*sh^22 + 2983500*sh^23 - 
           343845*sh^24 - 18225*sh^25)/(1071630*(-1 + sh)^11*sh^16) - 
         (9152*Sqrt[4 - sh]*sh^(7/2)*(552 - 6504*sh + 954*sh^2 + 96534*sh^3 - 
            256765*sh^4 + 311884*sh^5 - 219753*sh^6 + 97149*sh^7 - 
            27453*sh^8 + 4830*sh^9 - 483*sh^10 + 21*sh^11)*
           ArcSin[Sqrt[sh]/2])/567 - (16*(-288288 + 2873871*sh - 
            12889503*sh^2 + 34232220*sh^3 - 59561460*sh^4 + 70825482*sh^5 - 
            58121154*sh^6 + 32324292*sh^7 - 11531520*sh^8 + 2327611*sh^9 - 
            186043*sh^10 - 252*sh^15 + 54*sh^16 + 18*sh^17)*Log[1 - sh])/
          (567*(-1 + sh)^10*sh^9) - (11440*PolyLog[2, sh])/
          (9*(-1 + sh)^3*sh^7)) + (11440*PolyLog[3, sh])/
        (9*(-1 + sh)^3*sh^7) - (11440*Zeta[3])/(9*(-1 + sh)^3*sh^7)) - 
     z^8*((734806697625 - 1864657401750*sh - 13539275231625*sh^2 + 
         67027116030732*sh^3 + 363276406618983*sh^4 + 77075180054730*sh^5 - 
         2670939112625575935*sh^6 + 23587059490721169300*sh^7 - 
         92579820558937707996*sh^8 + 211839097229596252416*sh^9 - 
         311617357188404166900*sh^10 + 306304944728648975200*sh^11 - 
         202333689756139474260*sh^12 + 87783124865621532816*sh^13 - 
         23206885685742115308*sh^14 + 1393576821505113864*sh^15 + 
         5883932779473471075*sh^16 - 10545119614382879670*sh^17 + 
         11056449646096937673*sh^18 - 23434959475666615860*sh^19 + 
         104195983685258977109*sh^20 - 168859118088573295590*sh^21 - 
         530873812233935327325*sh^22 + 3530672606419652232000*sh^23 - 
         9689077766441178777672*sh^24 + 17097533811227755869984*sh^25 - 
         21588630869532425959260*sh^26 + 20384223780408672284100*sh^27 - 
         14690695476739364982900*sh^28 + 8144760346563449604996*sh^29 - 
         3469751765371558098432*sh^30 + 1125056740492672287300*sh^31 - 
         272339818755413769360*sh^32 + 47592694877503475700*sh^33 - 
         5663805036845515560*sh^34 + 410184135938156580*sh^35 - 
         13622490948846780*sh^36 + 43286443200*Pi^2*(-315 - 2430*sh - 
           5685*sh^2 + 3996*sh^3 + 41859*sh^4 + 63090*sh^5 - 59090375*sh^6 + 
           533452590*sh^7 - 2141709439*sh^8 + 5001401214*sh^9 - 
           7486485645*sh^10 + 7453710220*sh^11 - 4941375175*sh^12 + 
           2107974930*sh^13 - 528751827*sh^14 + 66874034*sh^15 - 
           23029290*sh^16 + 47906260*sh^17 - 124781262*sh^18 + 
           435359256*sh^19 - 545760408*sh^20 - 3999111750*sh^21 + 
           25592517930*sh^22 - 78750972300*sh^23 + 160158041736*sh^24 - 
           235861111332*sh^25 + 262024404180*sh^26 - 224191422840*sh^27 + 
           149180862600*sh^28 - 77359627884*sh^29 + 31118686368*sh^30 - 
           9597315420*sh^31 + 2222598840*sh^32 - 373365300*sh^33 + 
           42882840*sh^34 - 3007620*sh^35 + 97020*sh^36))/
        (214754866326000*(-1 + sh)^9*sh^14) + 
       (8*Sqrt[4 - sh]*sh^(5/2)*(228522 - 7741593*sh + 30723729*sh^2 + 
          60003996*sh^3 - 580929810*sh^4 + 1504380659*sh^5 - 
          2124842634*sh^6 + 1888618168*sh^7 - 1114436468*sh^8 + 
          443843220*sh^9 - 118087858*sh^10 + 20123511*sh^11 - 1986441*sh^12 + 
          86367*sh^13)*ArcSin[Sqrt[sh]/2])/(2835*(-1 + sh)^3) - 
       (352*sh^3*(-700 + 7875*sh - 14966*sh^2 - 79023*sh^3 + 455850*sh^4 - 
          1077135*sh^5 + 1523775*sh^6 - 1432728*sh^7 + 934836*sh^8 - 
          430150*sh^9 + 139230*sh^10 - 31025*sh^11 + 4530*sh^12 - 390*sh^13 + 
          15*sh^14)*ArcSin[Sqrt[sh]/2]^2)/(15*(-1 + sh)^4) + 
       (352*Sqrt[4 - sh]*sh^(5/2)*(-42 + 1287*sh - 1614*sh^2 - 19017*sh^3 + 
          50556*sh^4 - 55330*sh^5 + 33315*sh^6 - 11945*sh^7 + 2550*sh^8 - 
          300*sh^9 + 15*sh^10)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/45 + 
       ((8*(-315 - 2115*sh - 3255*sh^2 + 9681*sh^3 + 37863*sh^4 + 
            21231*sh^5 - 35869645*sh^6 + 359874550*sh^7 - 1631139771*sh^8 + 
            4372215162*sh^9 - 7668316866*sh^10 + 9193869720*sh^11 - 
            7629730920*sh^12 + 4325428674*sh^13 - 1601657043*sh^14 + 
            349216864*sh^15 - 33959485*sh^16 + 8820*sh^19 - 10290*sh^20 + 
            735*sh^21 + 735*sh^22))/(19845*(-1 + sh)^10*sh^14) - 
         (4576*Log[1 - sh])/(21*(-1 + sh)^3*sh^6))*Log[sh]^2 - 
       (9152*Log[sh]^3)/(63*(-1 + sh)^3*sh^6) + 
       (-(-10135125 - 11100375*sh + 368489550*sh^2 + 1673522994*sh^3 + 
            1770566655*sh^4 - 4868950515*sh^5 + 6126380234260*sh^6 - 
            50535312087260*sh^7 + 181942427597788*sh^8 - 375097268640380*
             sh^9 + 486390991414900*sh^10 - 408379058863620*sh^11 + 
            218597866191900*sh^12 - 69223437871788*sh^13 + 
            9478097027448*sh^14 + 4822522515092*sh^15 - 13702469432263*
             sh^16 + 20211432885167*sh^17 - 15340657706842*sh^18 + 
            38517131981282*sh^19 - 198231128437323*sh^20 + 
            248611036890867*sh^21 + 1312843416208632*sh^22 - 
            6858549767677608*sh^23 + 16510967898168744*sh^24 - 
            25733641931197200*sh^25 + 28513483318139820*sh^26 - 
            23360705039752080*sh^27 + 14397169994947740*sh^28 - 
            6703368412660920*sh^29 + 2343973966774440*sh^30 - 
            605274706496460*sh^31 + 111825103009620*sh^32 - 
            13963470000480*sh^33 + 1054350297000*sh^34 - 36310414140*sh^35)/
          (595945350*(-1 + sh)^8*sh^14) + (704*Sqrt[4 - sh]*sh^(5/2)*
           (-42 + 1287*sh - 1614*sh^2 - 19017*sh^3 + 50556*sh^4 - 
            55330*sh^5 + 33315*sh^6 - 11945*sh^7 + 2550*sh^8 - 300*sh^9 + 
            15*sh^10)*ArcSin[Sqrt[sh]/2])/45 + 
         (8*(-315 - 2430*sh - 5685*sh^2 + 3996*sh^3 + 41859*sh^4 + 
            63090*sh^5 - 71605955*sh^6 + 648019350*sh^7 - 2609788929*sh^8 + 
            6121801554*sh^9 - 9217982115*sh^10 + 9245079180*sh^11 - 
            6181354605*sh^12 + 2660890590*sh^13 - 671469273*sh^14 + 
            76209266*sh^15 + 37800*sh^16 - 47460*sh^17 - 29232*sh^18 - 
            9828*sh^19 + 6930*sh^20 + 210*sh^21)*Log[sh])/
          (19845*(-1 + sh)^9*sh^14) + (4576*Log[sh]^2)/(21*(-1 + sh)^3*sh^6))*
        Log[z] + (2*(-315 - 5265*sh - 41730*sh^2 - 208494*sh^3 - 
          734877*sh^4 - 1926639*sh^5 - 146981380*sh^6 + 2162160*sh^7 + 
          48987*sh^8 + 1669041*sh^9 + 2629962*sh^10 + 2414310*sh^11 + 
          1436625*sh^12 + 315*sh^13 + 3764376*sh^14 + 4230072*sh^15 + 
          5006232*sh^16 - 7373520*sh^17 + 106430940*sh^18 + 195359472*sh^19 - 
          1425010356*sh^20 + 2406212424*sh^21 - 2050808760*sh^22 + 
          1031419620*sh^23 - 320263020*sh^24 + 60540480*sh^25 - 
          6403320*sh^26 + 291060*sh^27)*Log[z]^2)/(19845*sh^14) + 
       Log[muh]*(523984/(45*sh^8) - (9856*Log[sh])/sh^8 + 
         (9856*Log[z])/sh^8) - (16*(145530 - 1304820*sh + 5200320*sh^2 - 
          12082980*sh^3 + 18012540*sh^4 - 17817800*sh^5 + 11631620*sh^6 - 
          4774770*sh^7 + 1082136*sh^8 - 94842*sh^9 - 420*sh^13 + 70*sh^14 + 
          35*sh^15)*PolyLog[2, sh])/(945*(-1 + sh)^9*sh^8) + 
       Log[sh]*((-70875 + 64125*sh + 2661225*sh^2 + 6471633*sh^3 - 
           8447481*sh^4 - 47108817*sh^5 + 21458196025*sh^6 - 
           214166617315*sh^7 + 957541423647*sh^8 + 756756000*Pi^2*(-1 + sh)^7*
            sh^8 - 2521983619869*sh^9 + 4337037789987*sh^10 - 
           5090519317485*sh^11 + 4129949513865*sh^12 - 2286556939359*sh^13 + 
           827081528763*sh^14 - 176924790709*sh^15 + 17176363960*sh^16 - 
           12259800*sh^17 - 42757596*sh^18 + 2333772*sh^19 + 6325704*sh^20 - 
           688800*sh^21 - 54600*sh^22)/(2083725*(-1 + sh)^10*sh^14) + 
         (352*Sqrt[4 - sh]*sh^(5/2)*(-42 + 1287*sh - 1614*sh^2 - 19017*sh^3 + 
            50556*sh^4 - 55330*sh^5 + 33315*sh^6 - 11945*sh^7 + 2550*sh^8 - 
            300*sh^9 + 15*sh^10)*ArcSin[Sqrt[sh]/2])/45 - 
         (16*(145530 - 1304820*sh + 5200320*sh^2 - 12082980*sh^3 + 
            18012540*sh^4 - 17817800*sh^5 + 11631620*sh^6 - 4774770*sh^7 + 
            1082136*sh^8 - 94842*sh^9 - 420*sh^13 + 70*sh^14 + 35*sh^15)*
           Log[1 - sh])/(945*(-1 + sh)^9*sh^8) - (9152*PolyLog[2, sh])/
          (21*(-1 + sh)^3*sh^6)) + (9152*PolyLog[3, sh])/
        (21*(-1 + sh)^3*sh^6) - (9152*Zeta[3])/(21*(-1 + sh)^3*sh^6)) - 
     z^7*(-(207454500 - 476982000*sh - 3223561968*sh^2 + 12229671465*sh^3 + 
          55118379195*sh^4 - 150774673843134*sh^5 + 1186047300987252*sh^6 - 
          4079182881529008*sh^7 + 8005291590723075*sh^8 - 
          9814006712078250*sh^9 + 7724627706932279*sh^10 - 
          3853787364524662*sh^11 + 1164725088632579*sh^12 - 
          263480852085700*sh^13 + 251707017294320*sh^14 - 
          400136579852170*sh^15 + 147801666642455*sh^16 + 
          1287781867857800*sh^17 - 2076397177767913*sh^18 - 
          8385630050032431*sh^19 + 45386223162016464*sh^20 - 
          106183862018971506*sh^21 + 157500977131634598*sh^22 - 
          163426844960663130*sh^23 + 123336783706469256*sh^24 - 
          68698738259084934*sh^25 + 28233898574272776*sh^26 - 
          8447633225048556*sh^27 + 1786675943700648*sh^28 - 
          252722821247820*sh^29 + 21413439833940*sh^30 - 820475229420*sh^31 + 
          32016600*Pi^2*(-90 - 600*sh - 1068*sh^2 + 1740*sh^3 + 9210*sh^4 - 
            3558804*sh^5 + 28685982*sh^6 - 100848529*sh^7 + 201465905*sh^8 - 
            250355260*sh^9 + 198432319*sh^10 - 98218082*sh^11 + 
            27878488*sh^12 - 3151676*sh^13 - 1140968*sh^14 + 600307*sh^15 + 
            5766227*sh^16 - 8667286*sh^17 - 74435635*sh^18 + 
            429448764*sh^19 - 1174957056*sh^20 + 2075532984*sh^21 - 
            2591182440*sh^22 + 2377353888*sh^23 - 1631212128*sh^24 + 
            840926772*sh^25 - 323868888*sh^26 + 91648368*sh^27 - 
            18464544*sh^28 + 2502360*sh^29 - 204120*sh^30 + 7560*sh^31))/
        (34037647875*(-1 + sh)^8*sh^12) - (64*Sqrt[4 - sh]*sh^(5/2)*
         (23244 - 145995*sh - 135165*sh^2 + 2214474*sh^3 - 5812671*sh^4 + 
          7761562*sh^5 - 6239858*sh^6 + 3192422*sh^7 - 1048133*sh^8 + 
          214001*sh^9 - 24740*sh^10 + 1237*sh^11)*ArcSin[Sqrt[sh]/2])/
        (945*(-1 + sh)^3) + (64*sh^2*(60 - 1390*sh + 3920*sh^2 + 11563*sh^3 - 
          80966*sh^4 + 191832*sh^5 - 258720*sh^6 + 224115*sh^7 - 
          130416*sh^8 + 51582*sh^9 - 13684*sh^10 + 2330*sh^11 - 230*sh^12 + 
          10*sh^13)*ArcSin[Sqrt[sh]/2]^2)/(5*(-1 + sh)^4) - 
       (64*Sqrt[4 - sh]*sh^(5/2)*(-204 + 654*sh + 3621*sh^2 - 9390*sh^3 + 
          8928*sh^4 - 4384*sh^5 + 1190*sh^6 - 170*sh^7 + 10*sh^8)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/15 + 
       ((8*(60 + 340*sh + 312*sh^2 - 1872*sh^3 - 4980*sh^4 + 1468248*sh^5 - 
            13307922*sh^6 + 53745563*sh^7 - 126048990*sh^8 + 189165441*sh^9 - 
            188411563*sh^10 + 124499847*sh^11 - 52564902*sh^12 + 
            12834946*sh^13 - 1375368*sh^14 + 1260*sh^16 - 1386*sh^17 + 
            126*sh^19))/(2835*(-1 + sh)^9*sh^12) - (704*Log[1 - sh])/
          (9*(-1 + sh)^3*sh^5))*Log[sh]^2 - (1408*Log[sh]^3)/
        (27*(-1 + sh)^3*sh^5) + 
       ((-4*(64350 + 66000*sh - 1848594*sh^2 - 7286499*sh^3 - 5743914*sh^4 - 
            5685999132*sh^5 + 41685525882*sh^6 - 130007412909*sh^7 + 
            226326493503*sh^8 - 239590844427*sh^9 + 156064921276*sh^10 - 
            59156118388*sh^11 + 11660658501*sh^12 - 5482108499*sh^13 + 
            12697937753*sh^14 - 18204988440*sh^15 + 4184087512*sh^16 + 
            65568484406*sh^17 - 95193663855*sh^18 - 383610629052*sh^19 + 
            1851933873636*sh^20 - 3850977196836*sh^21 + 4997388254166*sh^22 - 
            4454009724780*sh^23 + 2826958586760*sh^24 - 1291209519600*sh^25 + 
            421412218920*sh^26 - 95821234740*sh^27 + 14403935700*sh^28 - 
            1284905160*sh^29 + 51434460*sh^30))/(9823275*(-1 + sh)^7*sh^12) - 
         (128*Sqrt[4 - sh]*sh^(5/2)*(-204 + 654*sh + 3621*sh^2 - 9390*sh^3 + 
            8928*sh^4 - 4384*sh^5 + 1190*sh^6 - 170*sh^7 + 10*sh^8)*
           ArcSin[Sqrt[sh]/2])/15 + (16*(30 + 200*sh + 356*sh^2 - 580*sh^3 - 
            3070*sh^4 + 1465988*sh^5 - 11840494*sh^6 + 41785315*sh^7 - 
            83994971*sh^8 + 105278860*sh^9 - 84349693*sh^10 + 
            42263834*sh^11 - 12154288*sh^12 + 1559720*sh^13 - 2380*sh^14 - 
            2065*sh^15 - 945*sh^16 + 462*sh^17 + 21*sh^18)*Log[sh])/
          (2835*(-1 + sh)^8*sh^12) + (704*Log[sh]^2)/(9*(-1 + sh)^3*sh^5))*
        Log[z] - (8*(15 + 220*sh + 1518*sh^2 + 6534*sh^3 + 19503*sh^4 + 
          1511448*sh^5 - 20790*sh^6 - 6546*sh^7 - 24741*sh^8 - 29490*sh^9 - 
          19183*sh^10 - 15*sh^11 - 42336*sh^12 - 50652*sh^13 - 42336*sh^14 - 
          522396*sh^15 - 514080*sh^16 + 5330178*sh^17 - 8247204*sh^18 + 
          6008688*sh^19 - 2443392*sh^20 + 570780*sh^21 - 71820*sh^22 + 
          3780*sh^23)*Log[z]^2)/(2835*sh^12) + 
       Log[muh]*(370432/(105*sh^7) - (3072*Log[sh])/sh^7 + 
         (3072*Log[z])/sh^7) - (32*(-1080 + 8600*sh - 29988*sh^2 + 
          59752*sh^3 - 74250*sh^4 + 58630*sh^5 - 28380*sh^6 + 7472*sh^7 - 
          698*sh^8 - 10*sh^11 + sh^12 + sh^13)*PolyLog[2, sh])/
        (45*(-1 + sh)^8*sh^7) + Log[sh]*
        ((-4*(-3900 + 3800*sh + 116136*sh^2 + 213534*sh^3 - 423060*sh^4 + 
            171541326*sh^5 - 1547854104*sh^6 + 6099085398*sh^7 - 
            9702000*Pi^2*(-1 + sh)^6*sh^7 - 13863208764*sh^8 + 
            20080171644*sh^9 - 19223278801*sh^10 + 12149332644*sh^11 - 
            4878367842*sh^12 + 1128611791*sh^13 - 116995017*sh^14 + 
            1227450*sh^15 + 53410*sh^16 - 252693*sh^17 + 23814*sh^18 + 
            3234*sh^19))/(297675*(-1 + sh)^9*sh^12) - 
         (64*Sqrt[4 - sh]*sh^(5/2)*(-204 + 654*sh + 3621*sh^2 - 9390*sh^3 + 
            8928*sh^4 - 4384*sh^5 + 1190*sh^6 - 170*sh^7 + 10*sh^8)*
           ArcSin[Sqrt[sh]/2])/15 - (32*(-1080 + 8600*sh - 29988*sh^2 + 
            59752*sh^3 - 74250*sh^4 + 58630*sh^5 - 28380*sh^6 + 7472*sh^7 - 
            698*sh^8 - 10*sh^11 + sh^12 + sh^13)*Log[1 - sh])/
          (45*(-1 + sh)^8*sh^7) - (1408*PolyLog[2, sh])/(9*(-1 + sh)^3*
           sh^5)) + (1408*PolyLog[3, sh])/(9*(-1 + sh)^3*sh^5) - 
       (1408*Zeta[3])/(9*(-1 + sh)^3*sh^5)) - 
     z^6*(-(-1605240 + 3372768*sh + 21255318*sh^2 - 51364152*sh^3 + 
          217838821368*sh^4 - 1503468880032*sh^5 + 4435848139401*sh^6 - 
          7250465882724*sh^7 + 7100583095886*sh^8 - 4194932382824*sh^9 + 
          1400004505326*sh^10 - 130381507564*sh^11 - 209548894394*sh^12 + 
          342677229216*sh^13 - 784252942969*sh^14 + 791328639346*sh^15 + 
          3495373405770*sh^16 - 15195604242700*sh^17 + 29170646234100*sh^18 - 
          34687637047350*sh^19 + 27902231339850*sh^20 - 15640980141150*
           sh^21 + 6122355416100*sh^22 - 1639636478550*sh^23 + 
          285929317800*sh^24 - 29202093900*sh^25 + 1322691300*sh^26 - 
          88200*Pi^2*(-180 - 1008*sh - 1188*sh^2 + 4032*sh^3 - 1452588*sh^4 + 
            10340232*sh^5 - 31138149*sh^6 + 51560286*sh^7 - 50820204*sh^8 + 
            29901036*sh^9 - 9847894*sh^10 + 1626412*sh^11 - 564648*sh^12 + 
            1515872*sh^13 - 1613573*sh^14 - 10017483*sh^15 + 51547420*sh^16 - 
            121191700*sh^17 + 178565100*sh^18 - 180063100*sh^19 + 
            128621500*sh^20 - 65736300*sh^21 + 23864400*sh^22 - 
            5999700*sh^23 + 991200*sh^24 - 96600*sh^25 + 4200*sh^26))/
        (133953750*(-1 + sh)^7*sh^10) + (32*Sqrt[4 - sh]*sh^(3/2)*
         (-3230 + 42428*sh + 5415*sh^2 - 547510*sh^3 + 1454143*sh^4 - 
          1806873*sh^5 + 1280646*sh^6 - 546171*sh^7 + 138714*sh^8 - 
          19329*sh^9 + 1137*sh^10)*ArcSin[Sqrt[sh]/2])/(1215*(-1 + sh)^3) - 
       (224*sh^2*(210 - 870*sh - 1395*sh^2 + 13113*sh^3 - 31009*sh^4 + 
          39370*sh^5 - 30843*sh^6 + 15585*sh^7 - 5091*sh^8 + 1038*sh^9 - 
          120*sh^10 + 6*sh^11)*ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) + 
       (224*Sqrt[4 - sh]*sh^(3/2)*(20 - 194*sh - 657*sh^2 + 1581*sh^3 - 
          1239*sh^4 + 462*sh^5 - 84*sh^6 + 6*sh^7)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/81 + 
       ((4*(-120 - 552*sh - 120*sh^2 + 3480*sh^3 - 612380*sh^4 + 
            4993540*sh^5 - 17689517*sh^6 + 35499895*sh^7 - 44219630*sh^8 + 
            35021080*sh^9 - 17197070*sh^10 + 4767574*sh^11 - 567440*sh^12 + 
            1800*sh^13 - 1800*sh^14 - 225*sh^15 + 225*sh^16))/
          (2025*(-1 + sh)^8*sh^10) - (448*Log[1 - sh])/(15*(-1 + sh)^3*sh^4))*
        Log[sh]^2 - (896*Log[sh]^3)/(45*(-1 + sh)^3*sh^4) + 
       ((2*(4620 + 4284*sh - 102942*sh^2 - 351078*sh^3 - 47830454*sh^4 + 
            308382690*sh^5 - 819066822*sh^6 + 1178613196*sh^7 - 
            989156856*sh^8 + 474656612*sh^9 - 92922330*sh^10 - 
            59056617*sh^11 + 89385341*sh^12 - 101542571*sh^13 + 
            336952887*sh^14 - 461519410*sh^15 - 1149074500*sh^16 + 
            5184912600*sh^17 - 8947615950*sh^18 + 9128131600*sh^19 - 
            6072962700*sh^20 + 2708779500*sh^21 - 803928300*sh^22 + 
            152241600*sh^23 - 16627800*sh^24 + 795900*sh^25))/
          (212625*(-1 + sh)^6*sh^10) + (448*Sqrt[4 - sh]*sh^(3/2)*
           (20 - 194*sh - 657*sh^2 + 1581*sh^3 - 1239*sh^4 + 462*sh^5 - 
            84*sh^6 + 6*sh^7)*ArcSin[Sqrt[sh]/2])/81 + 
         (8*(-60 - 336*sh - 396*sh^2 + 1344*sh^3 - 614396*sh^4 + 
            4375784*sh^5 - 13247019*sh^6 + 22150786*sh^7 - 22142404*sh^8 + 
            13260636*sh^9 - 4429894*sh^10 + 647380*sh^11 - 2940*sh^12 - 
            1740*sh^13 + 585*sh^14 + 45*sh^15)*Log[sh])/(2025*(-1 + sh)^7*
           sh^10) + (448*Log[sh]^2)/(15*(-1 + sh)^3*sh^4))*Log[z] + 
       (4*(-30 - 378*sh - 2214*sh^2 - 7938*sh^3 - 638000*sh^4 + 7560*sh^5 + 
          6273*sh^6 + 13689*sh^7 + 10908*sh^8 + 30*sh^9 + 20300*sh^10 + 
          27300*sh^11 + 113400*sh^12 + 49700*sh^13 - 880950*sh^14 + 
          1193850*sh^15 - 706650*sh^16 + 216300*sh^17 - 33600*sh^18 + 
          2100*sh^19)*Log[z]^2)/(2025*sh^10) + 
       Log[muh]*(29632/(27*sh^6) - (8960*Log[sh])/(9*sh^6) + 
         (8960*Log[z])/(9*sh^6)) - (8*(12600 - 87696*sh + 262296*sh^2 - 
          436590*sh^3 + 435240*sh^4 - 257040*sh^5 + 79436*sh^6 - 8456*sh^7 - 
          360*sh^9 + 45*sh^11)*PolyLog[2, sh])/(405*(-1 + sh)^7*sh^6) + 
       Log[sh]*((2*(-1320 + 1416*sh + 30540*sh^2 + 40260*sh^3 + 
            6700040*sh^4 - 53794360*sh^5 + 179724938*sh^6 + 
            756000*Pi^2*(-1 + sh)^5*sh^6 - 335369440*sh^7 + 383251040*sh^8 - 
            273179890*sh^9 + 117246435*sh^10 - 27037239*sh^11 + 
            2363850*sh^12 - 31650*sh^13 + 60375*sh^14 - 3780*sh^15 - 
            1215*sh^16))/(30375*(-1 + sh)^8*sh^10) + 
         (224*Sqrt[4 - sh]*sh^(3/2)*(20 - 194*sh - 657*sh^2 + 1581*sh^3 - 
            1239*sh^4 + 462*sh^5 - 84*sh^6 + 6*sh^7)*ArcSin[Sqrt[sh]/2])/81 - 
         (8*(12600 - 87696*sh + 262296*sh^2 - 436590*sh^3 + 435240*sh^4 - 
            257040*sh^5 + 79436*sh^6 - 8456*sh^7 - 360*sh^9 + 45*sh^11)*
           Log[1 - sh])/(405*(-1 + sh)^7*sh^6) - (896*PolyLog[2, sh])/
          (15*(-1 + sh)^3*sh^4)) + (896*PolyLog[3, sh])/
        (15*(-1 + sh)^3*sh^4) - (896*Zeta[3])/(15*(-1 + sh)^3*sh^4)) - 
     z^5*((-161406 + 318843*sh + 1910657*sh^2 + 3755399935*sh^3 - 
         22256359629*sh^4 + 54715328248*sh^5 - 71399970054*sh^6 + 
         52256870574*sh^7 - 21211105332*sh^8 + 5981785659*sh^9 - 
         2944201467*sh^10 - 1246759469*sh^11 + 2466843039*sh^12 + 
         18171607842*sh^13 - 60539107520*sh^14 + 89963854960*sh^15 - 
         79629282600*sh^16 + 45090576160*sh^17 - 16470589520*sh^18 + 
         3748752840*sh^19 - 482459880*sh^20 + 26748120*sh^21 - 
         58800*Pi^2*(-18 - 81*sh - 39*sh^2 - 28525*sh^3 + 176088*sh^4 - 
           439209*sh^5 + 573427*sh^6 - 414687*sh^7 + 157597*sh^8 - 
           24058*sh^9 + 3132*sh^10 - 3736*sh^11 - 77479*sh^12 + 
           318588*sh^13 - 608560*sh^14 + 702440*sh^15 - 529920*sh^16 + 
           267160*sh^17 - 89120*sh^18 + 18840*sh^19 - 2280*sh^20 + 
           120*sh^21))/(5953500*(-1 + sh)^6*sh^8) - 
       (32*Sqrt[4 - sh]*sh^(3/2)*(-496 + 326*sh + 6147*sh^2 - 16495*sh^3 + 
          18680*sh^4 - 11251*sh^5 + 3760*sh^6 - 658*sh^7 + 47*sh^8)*
         ArcSin[Sqrt[sh]/2])/(135*(-1 + sh)^3) + 
       (64*sh*(-24 + 162*sh + 114*sh^2 - 1809*sh^3 + 4224*sh^4 - 4957*sh^5 + 
          3423*sh^6 - 1445*sh^7 + 366*sh^8 - 51*sh^9 + 3*sh^10)*
         ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
       (64*Sqrt[4 - sh]*sh^(3/2)*(44 + 108*sh - 221*sh^2 + 132*sh^3 - 
          33*sh^4 + 3*sh^5)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/27 + 
       ((4*(36 + 126*sh - 84*sh^2 + 37024*sh^3 - 269605*sh^4 + 818292*sh^5 - 
            1360586*sh^6 + 1344224*sh^7 - 788604*sh^8 + 252535*sh^9 - 
            33268*sh^10 - 300*sh^11 - 120*sh^12 + 60*sh^13))/
          (405*(-1 + sh)^7*sh^8) - (112*Log[1 - sh])/(9*(-1 + sh)^3*sh^3))*
        Log[sh]^2 - (224*Log[sh]^3)/(27*(-1 + sh)^3*sh^3) + 
       ((-2*(1701 + 1323*sh - 29274*sh^2 - 957341*sh^3 + 5622085*sh^4 - 
            13372289*sh^5 + 17244458*sh^6 - 12810919*sh^7 + 6090011*sh^8 - 
            4039830*sh^9 + 4371768*sh^10 + 4551324*sh^11 - 11897697*sh^12 - 
            13232640*sh^13 + 62779080*sh^14 - 85085280*sh^15 + 
            62126820*sh^16 - 27013140*sh^17 + 6984180*sh^18 - 990360*sh^19 + 
            59220*sh^20))/(42525*(-1 + sh)^5*sh^8) - 
         (128*Sqrt[4 - sh]*sh^(3/2)*(44 + 108*sh - 221*sh^2 + 132*sh^3 - 
            33*sh^4 + 3*sh^5)*ArcSin[Sqrt[sh]/2])/27 + 
         (8*(18 + 81*sh + 39*sh^2 + 37525*sh^3 - 231198*sh^4 + 582087*sh^5 - 
            774221*sh^6 + 575781*sh^7 - 227535*sh^8 + 38728*sh^9 - 
            450*sh^10 + 90*sh^11 + 15*sh^12)*Log[sh])/(405*(-1 + sh)^6*
           sh^8) + (112*Log[sh]^2)/(9*(-1 + sh)^3*sh^3))*Log[z] - 
       (2*(18 + 189*sh + 903*sh^2 + 78416*sh^3 - 630*sh^4 - 1383*sh^5 - 
          1839*sh^6 - 18*sh^7 - 3120*sh^8 - 8160*sh^9 - 1440*sh^10 + 
          46560*sh^11 - 51720*sh^12 + 23040*sh^13 - 4680*sh^14 + 360*sh^15)*
         Log[z]^2)/(405*sh^8) + Log[muh]*(15872/(45*sh^5) - 
         (1024*Log[sh])/(3*sh^5) + (1024*Log[z])/(3*sh^5)) - 
       (32*(-72 + 429*sh - 1073*sh^2 + 1442*sh^3 - 1092*sh^4 + 435*sh^5 - 
          47*sh^6 - 6*sh^7 - sh^8 + sh^9)*PolyLog[2, sh])/
        (27*(-1 + sh)^6*sh^5) + Log[sh]*
        ((2*(486 - 594*sh - 8634*sh^2 - 132632*sh^3 + 806792*sh^4 - 
            1649394*sh^5 + 63000*Pi^2*(-1 + sh)^4*sh^5 + 1299724*sh^6 + 
            289454*sh^7 - 1252893*sh^8 + 839053*sh^9 - 206662*sh^10 + 
            15750*sh^11 + 75*sh^12 - 525*sh^13))/(6075*(-1 + sh)^7*sh^8) - 
         (64*Sqrt[4 - sh]*sh^(3/2)*(44 + 108*sh - 221*sh^2 + 132*sh^3 - 
            33*sh^4 + 3*sh^5)*ArcSin[Sqrt[sh]/2])/27 - 
         (32*(-72 + 429*sh - 1073*sh^2 + 1442*sh^3 - 1092*sh^4 + 435*sh^5 - 
            47*sh^6 - 6*sh^7 - sh^8 + sh^9)*Log[1 - sh])/
          (27*(-1 + sh)^6*sh^5) - (224*PolyLog[2, sh])/(9*(-1 + sh)^3*
           sh^3)) + (224*PolyLog[3, sh])/(9*(-1 + sh)^3*sh^3) - 
       (224*Zeta[3])/(9*(-1 + sh)^3*sh^3)) - 
     z^4*(-(-2775 + 5550*sh + 9841575*sh^2 - 48521400*sh^3 + 95424200*sh^4 - 
          93237052*sh^5 + 43743086*sh^6 - 4465550*sh^7 - 7670645*sh^8 + 
          4884580*sh^9 + 13483707*sh^10 - 34549776*sh^11 + 36272250*sh^12 - 
          21008250*sh^13 + 6924600*sh^14 - 1210950*sh^15 + 86850*sh^16 - 
          1200*Pi^2*(-9 - 30*sh - 2694*sh^2 + 13896*sh^3 - 27086*sh^4 + 
            25318*sh^5 - 11444*sh^6 + 2810*sh^7 - 1033*sh^8 - 2857*sh^9 + 
            10122*sh^10 - 14418*sh^11 + 11736*sh^12 - 5778*sh^13 + 
            1692*sh^14 - 270*sh^15 + 18*sh^16))/(36450*(-1 + sh)^5*sh^6) + 
       (16*Sqrt[4 - sh]*Sqrt[sh]*(-6 - 41*sh - 239*sh^2 + 671*sh^3 - 
          680*sh^4 + 329*sh^5 - 77*sh^6 + 7*sh^7)*ArcSin[Sqrt[sh]/2])/
        (27*(-1 + sh)^3) - (32*sh*(-24 - 3*sh + 174*sh^2 - 390*sh^3 + 
          411*sh^4 - 241*sh^5 + 80*sh^6 - 14*sh^7 + sh^8)*
         ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
       (32*Sqrt[4 - sh]*Sqrt[sh]*(-6 - 13*sh + 20*sh^2 - 8*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/9 + 
       ((8*(-6 - 14*sh - 1215*sh^2 + 7695*sh^3 - 19257*sh^4 + 25233*sh^5 - 
            18375*sh^6 + 6983*sh^7 - 1056*sh^8 - 27*sh^9 + 9*sh^10))/
          (81*(-1 + sh)^6*sh^6) - (160*Log[1 - sh])/(27*(-1 + sh)^3*sh^2))*
        Log[sh]^2 - (320*Log[sh]^3)/(81*(-1 + sh)^3*sh^2) + 
       ((2*(105 + 55*sh + 18530*sh^2 - 72330*sh^3 + 91890*sh^4 - 26202*sh^5 - 
            21156*sh^6 + 1154*sh^7 + 54349*sh^8 - 76131*sh^9 + 4716*sh^10 + 
            82440*sh^11 - 83970*sh^12 + 36900*sh^13 - 7740*sh^14 + 
            630*sh^15))/(1215*(-1 + sh)^4*sh^6) + 
         (64*Sqrt[4 - sh]*Sqrt[sh]*(-6 - 13*sh + 20*sh^2 - 8*sh^3 + sh^4)*
           ArcSin[Sqrt[sh]/2])/9 + (16*(-3 - 10*sh - 1240*sh^2 + 6380*sh^3 - 
            12722*sh^4 + 12478*sh^5 - 6074*sh^6 + 1158*sh^7 + 3*sh^8 + 
            3*sh^9)*Log[sh])/(81*(-1 + sh)^5*sh^6) + (160*Log[sh]^2)/
          (27*(-1 + sh)^3*sh^2))*Log[z] + 
       (4*(-3 - 25*sh - 2580*sh^2 + 73*sh^4 + 3*sh^5 + 180*sh^6 + 36*sh^7 - 
          738*sh^8 + 612*sh^9 - 180*sh^10 + 18*sh^11)*Log[z]^2)/(81*sh^6) + 
       Log[muh]*(352/(3*sh^4) - (128*Log[sh])/sh^4 + (128*Log[z])/sh^4) - 
       (16*(54 - 268*sh + 544*sh^2 - 570*sh^3 + 292*sh^4 - 58*sh^5 - 6*sh^6 + 
          3*sh^7)*PolyLog[2, sh])/(27*(-1 + sh)^5*sh^4) + 
       Log[sh]*((4*(-21 + 31*sh - 1704*sh^2 + 13164*sh^3 - 39137*sh^4 + 
            600*Pi^2*(-1 + sh)^3*sh^4 + 59523*sh^5 - 50214*sh^6 + 
            22000*sh^7 - 3684*sh^8 + 72*sh^9 - 30*sh^10))/
          (243*(-1 + sh)^6*sh^6) + (32*Sqrt[4 - sh]*Sqrt[sh]*
           (-6 - 13*sh + 20*sh^2 - 8*sh^3 + sh^4)*ArcSin[Sqrt[sh]/2])/9 - 
         (16*(54 - 268*sh + 544*sh^2 - 570*sh^3 + 292*sh^4 - 58*sh^5 - 
            6*sh^6 + 3*sh^7)*Log[1 - sh])/(27*(-1 + sh)^5*sh^4) - 
         (320*PolyLog[2, sh])/(27*(-1 + sh)^3*sh^2)) + 
       (320*PolyLog[3, sh])/(27*(-1 + sh)^3*sh^2) - 
       (320*Zeta[3])/(27*(-1 + sh)^3*sh^2)) - 
     z^3*((-4*(19 - 7836*sh + 30701*sh^2 - 45359*sh^3 + 31147*sh^4 - 
          8412*sh^5 - 343*sh^6 - 2371*sh^7 + 4810*sh^8 - 3164*sh^9 + 
          902*sh^10 - 94*sh^11 + 6*Pi^2*(-6 - 338*sh + 1349*sh^2 - 
            1798*sh^3 + 914*sh^4 - 42*sh^5 - 299*sh^6 + 440*sh^7 - 400*sh^8 + 
            188*sh^9 - 44*sh^10 + 4*sh^11)))/(243*(-1 + sh)^4*sh^4) - 
       (64*Sqrt[4 - sh]*Sqrt[sh]*(-8 - 21*sh - 17*sh^2 + 23*sh^3 - 8*sh^4 + 
          sh^5)*ArcSin[Sqrt[sh]/2])/(81*(-1 + sh)^3) + 
       (64*(16 - 22*sh - 171*sh^2 + 336*sh^3 - 300*sh^4 + 141*sh^5 - 
          33*sh^6 + 3*sh^7)*ArcSin[Sqrt[sh]/2]^2)/(27*(-1 + sh)^4) - 
       (64*Sqrt[4 - sh]*Sqrt[sh]*(4 + 15*sh - 29*sh^2 + 23*sh^3 - 8*sh^4 + 
          sh^5)*Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(27*(-1 + sh)^3) - 
       (128*(2 + sh)*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(9*(-1 + sh)^4) + 
       ((8*(12 + 494*sh - 2533*sh^2 + 4871*sh^3 - 4634*sh^4 + 2164*sh^5 - 
            428*sh^6 + 18*sh^7))/(81*(-1 + sh)^5*sh^4) - 
         (32*Log[1 - sh])/(9*(-1 + sh)^3*sh))*Log[sh]^2 - 
       (64*Log[sh]^3)/(27*(-1 + sh)^3*sh) + 
       ((-8*(-3 - 491*sh + 1482*sh^2 - 1467*sh^3 + 572*sh^4 - 132*sh^5 + 
            321*sh^6 - 378*sh^7 + 222*sh^8 - 60*sh^9 + 6*sh^10))/
          (81*(-1 + sh)^3*sh^4) + (64*(2 + sh)*Log[sh])/(27*(-1 + sh)^4))*
        Log[z]^2 + Log[muh]*(1024/(27*sh^3) - (512*Log[sh])/(9*sh^3) + 
         (512*Log[z])/(9*sh^3)) - (32*(-36 + 144*sh - 234*sh^2 + 208*sh^3 - 
          73*sh^4 + 9*sh^5)*PolyLog[2, sh])/(81*(-1 + sh)^4*sh^3) + 
       Log[sh]*((-8*(-30 - 1478*sh + 8362*sh^2 - 17510*sh^3 + 17197*sh^4 - 
            8093*sh^5 + 1471*sh^6 + 81*sh^7 + 36*Pi^2*sh^3*(-5 + 6*sh - 
              3*sh^2 + 2*sh^3)))/(243*(-1 + sh)^5*sh^4) - 
         (64*Sqrt[4 - sh]*Sqrt[sh]*(4 + 15*sh - 29*sh^2 + 23*sh^3 - 8*sh^4 + 
            sh^5)*ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3) + 
         (128*(2 + sh)*ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) - 
         (32*(-36 + 144*sh - 234*sh^2 + 208*sh^3 - 73*sh^4 + 9*sh^5)*
           Log[1 - sh])/(81*(-1 + sh)^4*sh^3) - (64*PolyLog[2, sh])/
          (9*(-1 + sh)^3*sh)) + Log[z]*
        ((-8*(15 + 1538*sh - 4641*sh^2 + 4446*sh^3 - 1361*sh^4 + 498*sh^5 - 
            1215*sh^6 + 606*sh^7 - 84*sh^8 - 24*sh^9 + 6*sh^10))/
          (243*(-1 + sh)^3*sh^4) - (128*Sqrt[4 - sh]*Sqrt[sh]*
           (4 + 15*sh - 29*sh^2 + 23*sh^3 - 8*sh^4 + sh^5)*
           ArcSin[Sqrt[sh]/2])/(27*(-1 + sh)^3) + 
         (256*(2 + sh)*ArcSin[Sqrt[sh]/2]^2)/(9*(-1 + sh)^4) + 
         ((16*(6 + 494*sh - 1991*sh^2 + 2886*sh^3 - 1758*sh^4 + 390*sh^5 + 
              9*sh^6))/(81*(-1 + sh)^4*sh^4) - (128*(2 + sh)*Log[1 - sh])/
            (27*(-1 + sh)^4))*Log[sh] + (32*Log[sh]^2)/(9*(-1 + sh)^3*sh) - 
         (128*(2 + sh)*PolyLog[2, sh])/(27*(-1 + sh)^4)) - 
       (128*(2 + sh)*PolyLog[3, 1 - sh])/(27*(-1 + sh)^4) + 
       (64*PolyLog[3, sh])/(9*(-1 + sh)^3*sh) + 
       (64*(3 + sh + 2*sh^2)*Zeta[3])/(27*(-1 + sh)^4*sh)) - 
     z^2*((4*((-1 + sh)^2*(-232 + 560*sh - 757*sh^2 + 336*sh^3 - 168*sh^4 + 
            21*sh^5) + 2*Pi^2*(45 - 151*sh + 211*sh^2 - 135*sh^3 - 14*sh^4 + 
            52*sh^5 - 16*sh^6 + 2*sh^7)))/(27*(-1 + sh)^4*sh^2) - 
       (32*Sqrt[4 - sh]*(-2 - 4*sh + 24*sh^2 - 15*sh^3 + 3*sh^4)*
         ArcSin[Sqrt[sh]/2])/(9*(-1 + sh)^3*Sqrt[sh]) - 
       (32*(4 - 2*sh - 24*sh^2 + 23*sh^3 - 8*sh^4 + sh^5)*
         ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
       (32*Sqrt[4 - sh]*(2 + 8*sh^2 - 5*sh^3 + sh^4)*
         Cl[2, 2*ArcSin[Sqrt[sh]/2]])/(9*(-1 + sh)^3*Sqrt[sh]) - 
       (64*(-1 - 3*sh + sh^2)*Cl[3, 2*ArcSin[Sqrt[sh]/2]])/(3*(-1 + sh)^4) + 
       ((8*(-31 + 113*sh - 159*sh^2 + 87*sh^3 - 16*sh^4))/
          (9*(-1 + sh)^4*sh^2) + (16*(-3 + sh)*Log[1 - sh])/(9*(-1 + sh)^3))*
        Log[sh]^2 - (16*(2 + sh)*Log[sh]^3)/(27*(-1 + sh)^3) + 
       ((8*(-28 + 54*sh - 47*sh^2 + 12*sh^3 - 6*sh^4 + sh^5))/
          (9*(-1 + sh)^2*sh^2) + (16*(6 + sh)*Log[sh])/(9*(-1 + sh)^3))*
        Log[z]^2 + Log[muh]*(-64/(3*sh^2) - (128*Log[sh])/(3*sh^2) + 
         (128*Log[z])/(3*sh^2)) + (32*(-3 + 10*sh - 9*sh^2 + sh^3)*
         PolyLog[2, sh])/(9*(-1 + sh)^3*sh^2) + 
       Log[z]*((-8*(2*Pi^2*sh^2*(4 - 11*sh + sh^2) + 3*(-1 + sh)^2*
             (-108 + 216*sh - 135*sh^2 + 32*sh^3 - 20*sh^4 + 3*sh^5)))/
          (27*(-1 + sh)^4*sh^2) + (64*Sqrt[4 - sh]*(2 + 8*sh^2 - 5*sh^3 + 
            sh^4)*ArcSin[Sqrt[sh]/2])/(9*(-1 + sh)^3*Sqrt[sh]) + 
         (128*(-1 - 3*sh + sh^2)*ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
         ((16*(-29 + 82*sh - 75*sh^2 + 24*sh^3))/(9*(-1 + sh)^3*sh^2) - 
           (32*(6 + sh)*Log[1 - sh])/(9*(-1 + sh)^3))*Log[sh] + 
         (16*Log[sh]^2)/(9*(-1 + sh)^2) - (32*(6 + sh)*PolyLog[2, sh])/
          (9*(-1 + sh)^3)) + Log[sh]*
        ((8*(2*Pi^2*sh^2*(23 - 24*sh + sh^2) - 3*(111 - 455*sh + 707*sh^2 - 
              465*sh^3 + 102*sh^4)))/(27*(-1 + sh)^4*sh^2) + 
         (32*Sqrt[4 - sh]*(2 + 8*sh^2 - 5*sh^3 + sh^4)*ArcSin[Sqrt[sh]/2])/
          (9*(-1 + sh)^3*Sqrt[sh]) + (64*(-1 - 3*sh + sh^2)*
           ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) + 
         (32*(-3 + 10*sh - 9*sh^2 + sh^3)*Log[1 - sh])/(9*(-1 + sh)^3*sh^2) + 
         (32*(-7 + 2*sh)*PolyLog[2, sh])/(9*(-1 + sh)^3)) - 
       (32*(6 + sh)*PolyLog[3, 1 - sh])/(9*(-1 + sh)^3) - 
       (32*(-11 + 3*sh)*PolyLog[3, sh])/(9*(-1 + sh)^3) + 
       (32*(8 - 32*sh + 57*sh^2 - 52*sh^3 + 13*sh^4)*Zeta[3])/
        (9*(-1 + sh)^4*sh^2)) - 
     z*((16*(4*Pi^4*(-1 + sh)*sh^2 - 15*(-1 + sh)^2*(56 - 100*sh + 47*sh^2) - 
          5*Pi^2*(-3 + 8*sh - 10*sh^2 + 2*sh^4)))/(135*(-1 + sh)^4*sh) - 
       (32*Sqrt[4 - sh]*(2 - 11*sh + 3*sh^2)*ArcSin[Sqrt[sh]/2])/
        (9*(-1 + sh)^3*Sqrt[sh]) - (64*(-1 + 8*sh - 5*sh^2 + sh^3)*
         ArcSin[Sqrt[sh]/2]^2)/(3*(-1 + sh)^4) - (128*Log[muh])/(3*sh) - 
       (32*(3 - 4*sh + sh^2)*Log[sh]^3)/(27*(-1 + sh)^3) - 
       (16*sh*Log[sh]^4)/(27*(-1 + sh)^3) + 
       (32*(-1 - sh + 2*sh^2)*PolyLog[2, sh])/(9*(-1 + sh)^3) + 
       Log[z]*((32*(-18 + (27 + Pi^2)*sh))/(27*(-1 + sh)*sh) + 
         ((-32*(2 + sh))/(9*(-1 + sh)^2) + (64*Log[1 - sh])/(9 - 9*sh))*
          Log[sh] + (32*Log[sh]^2)/(9*(-1 + sh)) + (64*PolyLog[2, sh])/
          (9 - 9*sh)) + Log[sh]^2*((-16*(3*(-2 + sh)^2 + 2*Pi^2*sh))/
          (27*(-1 + sh)^3) - (16*(-7 + 5*sh)*Log[1 - sh])/(9*(-1 + sh)^3) - 
         (64*sh*PolyLog[2, sh])/(9*(-1 + sh)^3)) + 
       (32*(-3 - 3*sh + 4*sh^2)*PolyLog[3, sh])/(9*(-1 + sh)^3) - 
       (128*sh*PolyLog[4, sh])/(3*(-1 + sh)^3) + 
       (32*(-3 + 3*sh + 2*sh^2)*Zeta[3])/(9*(-1 + sh)^3) + 
       Log[sh]*((16*(36 + (-66 - 7*Pi^2)*sh + (69 + 5*Pi^2)*sh^2 - 39*sh^3))/
          (27*(-1 + sh)^3*sh) + (32*(-1 - sh + 2*sh^2)*Log[1 - sh])/
          (9*(-1 + sh)^3) - (32*(-5 + sh + 2*sh^2)*PolyLog[2, sh])/
          (9*(-1 + sh)^3) + (256*sh*PolyLog[3, sh])/(9*(-1 + sh)^3) - 
         (256*sh*Zeta[3])/(9*(-1 + sh)^3)))
 
F29HighIm = (-4*(-1368*Pi*sh + 5634*Pi*sh^2 - 8370*Pi*sh^3 + 5310*Pi*sh^4 - 
        1206*Pi*sh^5))/(729*(-1 + sh)^4*sh) + (544*Pi*Log[muh])/81 - 
     (16*Pi*(-8 + 33*sh - 51*sh^2 + 17*sh^3)*Log[sh])/(81*(-1 + sh)^3) - 
     z^2*((4*(4*Pi^3*sh^2*(-3 + sh + 2*sh^2) + 6*Pi*(105 - 405*sh + 
            619*sh^2 - 423*sh^3 + 96*sh^4 + 8*sh^5)))/(27*(-1 + sh)^4*sh^2) + 
       (128*Pi*Log[muh])/(3*sh^2) + 
       ((16*Pi*(25 - 87*sh + 121*sh^2 - 67*sh^3 + 14*sh^4))/
          (9*(-1 + sh)^4*sh^2) + (32*(-3*Pi*sh^2 - 2*Pi*sh^3)*Log[1 - sh])/
          (9*(-1 + sh)^3*sh^2))*Log[sh] + 
       (8*(4*Pi*sh^2 - 8*Pi*sh^3 + 4*Pi*sh^4)*Log[sh]^2)/
        (9*(-1 + sh)^4*sh^2) + ((-16*Pi*(23 - 39*sh + 30*sh^2))/
          (9*(-1 + sh)^2*sh^2) + (224*Pi*Log[sh])/(9*(-1 + sh)^3))*Log[z] + 
       (32*(-3*Pi*sh^2 - 2*Pi*sh^3)*PolyLog[2, sh])/(9*(-1 + sh)^3*sh^2)) - 
     z^4*(-(72000*Pi^3*(-1 + sh)^2*sh^4 + 600*Pi*(21 - 10*sh + 3476*sh^2 - 
            18346*sh^3 + 36523*sh^4 - 33728*sh^5 + 13462*sh^6 - 96*sh^7 - 
            678*sh^8 - 408*sh^9 + 144*sh^10))/(36450*(-1 + sh)^5*sh^6) + 
       (128*Pi*Log[muh])/sh^4 + 
       ((16*Pi*(6 + 14*sh + 1053*sh^2 - 6729*sh^3 + 16821*sh^4 - 21891*sh^5 + 
            15789*sh^6 - 5933*sh^7 + 900*sh^8))/(81*(-1 + sh)^6*sh^6) - 
         (16*(-20*Pi*sh^2 + 40*Pi*sh^3 - 20*Pi*sh^4)*Log[1 - sh])/
          (27*(-1 + sh)^5*sh^4))*Log[sh] + 
       (8*(-120*Pi*sh^4 + 360*Pi*sh^5 - 360*Pi*sh^6 + 120*Pi*sh^7)*Log[sh]^2)/
        (81*(-1 + sh)^6*sh^6) + 
       ((-16*Pi*(3 + 19*sh + 1126*sh^2 - 2252*sh^3 + 975*sh^4 + 39*sh^5 + 
            30*sh^6))/(81*(-1 + sh)^2*sh^6) + 
         (16*(-60*Pi*sh^4 + 120*Pi*sh^5 - 60*Pi*sh^6)*Log[sh])/
          (81*(-1 + sh)^5*sh^6))*Log[z] - 
       (16*(-20*Pi*sh^2 + 40*Pi*sh^3 - 20*Pi*sh^4)*PolyLog[2, sh])/
        (27*(-1 + sh)^5*sh^4)) - 
     z^3*((-4*(-24*Pi^3*sh^3*(3 + sh + 2*sh^2) - 
          2*Pi*(30 + 1796*sh - 7538*sh^2 + 10764*sh^3 - 6521*sh^4 + 
            848*sh^5 + 381*sh^6 + 24*sh^7)))/(243*(-1 + sh)^4*sh^4) + 
       (512*Pi*Log[muh])/(9*sh^3) + 
       ((16*Pi*(-12 - 422*sh + 2173*sh^2 - 4115*sh^3 + 3750*sh^4 - 
            1602*sh^5 + 264*sh^6))/(81*(-1 + sh)^5*sh^4) - 
         (32*(18*Pi*sh^2 + 6*Pi*sh^3 + 12*Pi*sh^4)*Log[1 - sh])/
          (81*(-1 + sh)^4*sh^3))*Log[sh] + 
       (8*(72*Pi*sh^3 - 144*Pi*sh^4 + 72*Pi*sh^5)*Log[sh]^2)/
        (81*(-1 + sh)^5*sh^4) + 
       ((-16*Pi*(-6 - 428*sh + 1275*sh^2 - 1143*sh^3 + 335*sh^4 + 27*sh^5 + 
            12*sh^6))/(81*(-1 + sh)^3*sh^4) + 
         (16*(36*Pi*sh^3 + 12*Pi*sh^4 + 24*Pi*sh^5)*Log[sh])/
          (81*(-1 + sh)^4*sh^4))*Log[z] - 
       (32*(18*Pi*sh^2 + 6*Pi*sh^3 + 12*Pi*sh^4)*PolyLog[2, sh])/
        (81*(-1 + sh)^4*sh^3)) - 
     z^5*((-24696000*Pi^3*(-1 + sh)^3*sh^5 - 1960*Pi*(-486 + 108*sh + 
           8742*sh^2 - 126466*sh^3 + 671262*sh^4 - 1573824*sh^5 + 
           1781252*sh^6 - 797802*sh^7 - 214029*sh^8 + 253718*sh^9 + 
           92700*sh^10 - 88650*sh^11 + 4275*sh^12 + 5400*sh^13))/
        (5953500*(-1 + sh)^6*sh^8) + (1024*Pi*Log[muh])/(3*sh^5) + 
       ((8*Pi*(-36 - 126*sh + 84*sh^2 - 32704*sh^3 + 239545*sh^4 - 
            728172*sh^5 + 1209686*sh^6 - 1192184*sh^7 + 696984*sh^8 - 
            223615*sh^9 + 30808*sh^10))/(405*(-1 + sh)^7*sh^8) - 
         (32*(21*Pi*sh^2 - 63*Pi*sh^3 + 63*Pi*sh^4 - 21*Pi*sh^5)*Log[1 - sh])/
          (27*(-1 + sh)^6*sh^5))*Log[sh] + 
       (4*(2520*Pi*sh^5 - 10080*Pi*sh^6 + 15120*Pi*sh^7 - 10080*Pi*sh^8 + 
          2520*Pi*sh^9)*Log[sh]^2)/(405*(-1 + sh)^7*sh^8) + 
       ((-8*Pi*(18 + 153*sh + 543*sh^2 + 34531*sh^3 - 69998*sh^4 + 
            32548*sh^5 + 60*sh^6 + 690*sh^7 + 195*sh^8))/
          (405*(-1 + sh)^2*sh^8) + (8*(1260*Pi*sh^5 - 3780*Pi*sh^6 + 
            3780*Pi*sh^7 - 1260*Pi*sh^8)*Log[sh])/(405*(-1 + sh)^6*sh^8))*
        Log[z] - (32*(21*Pi*sh^2 - 63*Pi*sh^3 + 63*Pi*sh^4 - 21*Pi*sh^5)*
         PolyLog[2, sh])/(27*(-1 + sh)^6*sh^5)) - 
     z^6*(-(1333584000*Pi^3*(-1 + sh)^4*sh^6 + 8820*Pi*(1320 - 96*sh - 
            30636*sh^2 - 70896*sh^3 - 2603936*sh^4 + 21791024*sh^5 - 
            70464714*sh^6 + 125759326*sh^7 - 137732314*sh^8 + 94834176*sh^9 - 
            38854759*sh^10 + 7493080*sh^11 - 545670*sh^12 + 1171580*sh^13 - 
            783395*sh^14 + 77910*sh^15 + 33600*sh^16))/(133953750*(-1 + sh)^7*
         sh^10) + (8960*Pi*Log[muh])/(9*sh^6) + 
       ((8*Pi*(120 + 552*sh + 120*sh^2 - 3480*sh^3 + 549380*sh^4 - 
            4492060*sh^5 + 15939557*sh^6 - 32005465*sh^7 + 39860480*sh^8 - 
            31559680*sh^9 + 15514690*sh^10 - 4328114*sh^11 + 525160*sh^12))/
          (2025*(-1 + sh)^8*sh^10) - (8*(-3024*Pi*sh^2 + 12096*Pi*sh^3 - 
            18144*Pi*sh^4 + 12096*Pi*sh^5 - 3024*Pi*sh^6)*Log[1 - sh])/
          (405*(-1 + sh)^7*sh^6))*Log[sh] + 
       (4*(-30240*Pi*sh^6 + 151200*Pi*sh^7 - 302400*Pi*sh^8 + 
          302400*Pi*sh^9 - 151200*Pi*sh^10 + 30240*Pi*sh^11)*Log[sh]^2)/
        (2025*(-1 + sh)^8*sh^10) + 
       ((-8*Pi*(60 + 636*sh + 2976*sh^2 + 7776*sh^3 + 566576*sh^4 - 
            1155544*sh^5 + 555575*sh^6 - 4665*sh^7 + 6585*sh^8 + 4185*sh^9 + 
            720*sh^10))/(2025*(-1 + sh)^2*sh^10) + 
         (8*(-15120*Pi*sh^6 + 60480*Pi*sh^7 - 90720*Pi*sh^8 + 60480*Pi*sh^9 - 
            15120*Pi*sh^10)*Log[sh])/(2025*(-1 + sh)^7*sh^10))*Log[z] - 
       (8*(-3024*Pi*sh^2 + 12096*Pi*sh^3 - 18144*Pi*sh^4 + 12096*Pi*sh^5 - 
          3024*Pi*sh^6)*PolyLog[2, sh])/(405*(-1 + sh)^7*sh^6)) - 
     z^7*(-(887500152000*Pi^3*(-1 + sh)^5*sh^7 + 457380*Pi*
           (-3900 - 100*sh + 116036*sh^2 + 329570*sh^3 - 93490*sh^4 + 
            105811916*sh^5 - 910727068*sh^6 + 3326890610*sh^7 - 
            6892981954*sh^8 + 8951152430*sh^9 - 7522485491*sh^10 + 
            4037897533*sh^11 - 1290569693*sh^12 + 194901398*sh^13 + 
            8064665*sh^14 - 18561445*sh^15 + 17389365*sh^16 - 7700448*sh^17 + 
            658266*sh^18 + 264600*sh^19))/(34037647875*(-1 + sh)^8*sh^12) + 
       (3072*Pi*Log[muh])/sh^7 + 
       ((16*Pi*(-60 - 340*sh - 312*sh^2 + 1872*sh^3 + 4980*sh^4 - 
            1332168*sh^5 + 12088242*sh^6 - 48883475*sh^7 + 114741750*sh^8 - 
            172281189*sh^9 + 171668683*sh^10 - 113536587*sh^11 + 
            48047550*sh^12 - 11805526*sh^13 + 1287420*sh^14))/
          (2835*(-1 + sh)^9*sh^12) - (32*(220*Pi*sh^2 - 1100*Pi*sh^3 + 
            2200*Pi*sh^4 - 2200*Pi*sh^5 + 1100*Pi*sh^6 - 220*Pi*sh^7)*
           Log[1 - sh])/(45*(-1 + sh)^8*sh^7))*Log[sh] + 
       (8*(55440*Pi*sh^7 - 332640*Pi*sh^8 + 831600*Pi*sh^9 - 
          1108800*Pi*sh^10 + 831600*Pi*sh^11 - 332640*Pi*sh^12 + 
          55440*Pi*sh^13)*Log[sh]^2)/(2835*(-1 + sh)^9*sh^12) + 
       ((-16*Pi*(30 + 380*sh + 2186*sh^2 + 7436*sh^3 + 15906*sh^4 + 
            1352004*sh^5 - 2765280*sh^6 + 1354403*sh^7 - 16681*sh^8 + 
            9569*sh^9 + 8694*sh^10 + 3234*sh^11 + 399*sh^12))/
          (2835*(-1 + sh)^2*sh^12) + (16*(27720*Pi*sh^7 - 138600*Pi*sh^8 + 
            277200*Pi*sh^9 - 277200*Pi*sh^10 + 138600*Pi*sh^11 - 
            27720*Pi*sh^12)*Log[sh])/(2835*(-1 + sh)^8*sh^12))*Log[z] - 
       (32*(220*Pi*sh^2 - 1100*Pi*sh^3 + 2200*Pi*sh^4 - 2200*Pi*sh^5 + 
          1100*Pi*sh^6 - 220*Pi*sh^7)*PolyLog[2, sh])/
        (45*(-1 + sh)^8*sh^7)) - 
     z^8*((-15598702671552000*Pi^3*(-1 + sh)^6*sh^8 - 
         103062960*Pi*(70875 + 6750*sh - 2654475*sh^2 - 9126108*sh^3 - 
           678627*sh^4 + 46430190*sh^5 - 15345996055*sh^6 + 
           143488571760*sh^7 - 591466492647*sh^8 + 1415943215622*sh^9 - 
           2178821872845*sh^10 + 2243376456480*sh^11 - 1552421630265*sh^12 + 
           700737702894*sh^13 - 189129808485*sh^14 + 23911342252*sh^15 - 
           1141486920*sh^16 + 2221185120*sh^17 - 2487344244*sh^18 + 
           1568581560*sh^19 - 501486552*sh^20 + 30568440*sh^21 + 
           13970880*sh^22))/(214754866326000*(-1 + sh)^9*sh^14) + 
       (9856*Pi*Log[muh])/sh^8 + 
       ((16*Pi*(315 + 2115*sh + 3255*sh^2 - 9681*sh^3 - 37863*sh^4 - 
            21231*sh^5 + 32813515*sh^6 - 329417200*sh^7 + 1494531831*sh^8 - 
            4009265862*sh^9 + 7036310946*sh^10 - 8441432580*sh^11 + 
            7011293100*sh^12 - 3980894484*sh^13 + 1478662017*sh^14 - 
            324500326*sh^15 + 31967803*sh^16))/(19845*(-1 + sh)^10*sh^14) - 
         (16*(-25740*Pi*sh^2 + 154440*Pi*sh^3 - 386100*Pi*sh^4 + 
            514800*Pi*sh^5 - 386100*Pi*sh^6 + 154440*Pi*sh^7 - 25740*Pi*sh^8)*
           Log[1 - sh])/(945*(-1 + sh)^9*sh^8))*Log[sh] + 
       (8*(-1081080*Pi*sh^8 + 7567560*Pi*sh^9 - 22702680*Pi*sh^10 + 
          37837800*Pi*sh^11 - 37837800*Pi*sh^12 + 22702680*Pi*sh^13 - 
          7567560*Pi*sh^14 + 1081080*Pi*sh^15)*Log[sh]^2)/
        (19845*(-1 + sh)^10*sh^14) + 
       ((-8*Pi*(315 + 4635*sh + 31515*sh^2 + 130299*sh^3 + 359619*sh^4 + 
            665379*sh^5 + 66151919*sh^6 - 135470551*sh^7 + 67113242*sh^8 - 
            941808*sh^9 + 284172*sh^10 + 360612*sh^11 + 176862*sh^12 + 
            48090*sh^13 + 4620*sh^14))/(19845*(-1 + sh)^2*sh^14) + 
         (8*(-1081080*Pi*sh^8 + 6486480*Pi*sh^9 - 16216200*Pi*sh^10 + 
            21621600*Pi*sh^11 - 16216200*Pi*sh^12 + 6486480*Pi*sh^13 - 
            1081080*Pi*sh^14)*Log[sh])/(19845*(-1 + sh)^9*sh^14))*Log[z] - 
       (16*(-25740*Pi*sh^2 + 154440*Pi*sh^3 - 386100*Pi*sh^4 + 
          514800*Pi*sh^5 - 386100*Pi*sh^6 + 154440*Pi*sh^7 - 25740*Pi*sh^8)*
         PolyLog[2, sh])/(945*(-1 + sh)^9*sh^8)) - 
     z^9*((-15598702671552000*Pi^3*(-1 + sh)^7*sh^9 - 
         68708640*Pi*(-24990 - 3675*sh + 1155555*sh^2 + 4697175*sh^3 + 
           2300739*sh^4 - 24304707*sh^5 - 49414911*sh^6 + 35555744717*sh^7 - 
           363795694607*sh^8 + 1673813526981*sh^9 - 4554015894201*sh^10 + 
           8127350542815*sh^11 - 9960251835135*sh^12 + 8507649883005*sh^13 - 
           5015942498283*sh^14 + 1962379873869*sh^15 - 463995107234*sh^16 + 
           51382668638*sh^17 + 1452100230*sh^18 - 4602427326*sh^19 + 
           6429483144*sh^20 - 5360529510*sh^21 + 2644473510*sh^22 - 
           666882918*sh^23 + 27794799*sh^24 + 15135120*sh^25))/
        (73630239883200*(-1 + sh)^10*sh^16) + (292864*Pi*Log[muh])/(9*sh^9) + 
       ((2*Pi*(-168 - 1302*sh - 2760*sh^2 + 4440*sh^3 + 27552*sh^4 + 
            26796*sh^5 - 59136*sh^6 - 80178328*sh^7 + 885522242*sh^8 - 
            4455681973*sh^9 + 13439193156*sh^10 - 26972058960*sh^11 + 
            37811918088*sh^12 - 37781034396*sh^13 + 26905257840*sh^14 - 
            13381972152*sh^15 + 4426935664*sh^16 - 876740327*sh^17 + 
            78847504*sh^18))/(1701*(-1 + sh)^11*sh^16) - 
         (16*(45045*Pi*sh^2 - 315315*Pi*sh^3 + 945945*Pi*sh^4 - 
            1576575*Pi*sh^5 + 1576575*Pi*sh^6 - 945945*Pi*sh^7 + 
            315315*Pi*sh^8 - 45045*Pi*sh^9)*Log[1 - sh])/(567*(-1 + sh)^10*
           sh^9))*Log[sh] + ((2162160*Pi*sh^9 - 17297280*Pi*sh^10 + 
          60540480*Pi*sh^11 - 121080960*Pi*sh^12 + 151351200*Pi*sh^13 - 
          121080960*Pi*sh^14 + 60540480*Pi*sh^15 - 17297280*Pi*sh^16 + 
          2162160*Pi*sh^17)*Log[sh]^2)/(1701*(-1 + sh)^11*sh^16) + 
       ((-2*Pi*(84 + 1407*sh + 11019*sh^2 + 53355*sh^3 + 177339*sh^4 + 
            420771*sh^5 + 695955*sh^6 + 80686627*sh^7 - 165305039*sh^8 + 
            82511500*sh^9 - 1220400*sh^10 + 196344*sh^11 + 374004*sh^12 + 
            218268*sh^13 + 79164*sh^14 + 17172*sh^15 + 1350*sh^16))/
          (1701*(-1 + sh)^2*sh^16) + (2*(1081080*Pi*sh^9 - 7567560*Pi*sh^10 + 
            22702680*Pi*sh^11 - 37837800*Pi*sh^12 + 37837800*Pi*sh^13 - 
            22702680*Pi*sh^14 + 7567560*Pi*sh^15 - 1081080*Pi*sh^16)*Log[sh])/
          (1701*(-1 + sh)^10*sh^16))*Log[z] - 
       (16*(45045*Pi*sh^2 - 315315*Pi*sh^3 + 945945*Pi*sh^4 - 
          1576575*Pi*sh^5 + 1576575*Pi*sh^6 - 945945*Pi*sh^7 + 
          315315*Pi*sh^8 - 45045*Pi*sh^9)*PolyLog[2, sh])/
        (567*(-1 + sh)^10*sh^9)) - 
     z^10*(-(153272852450669952000*Pi^3*(-1 + sh)^8*sh^10 + 
          14892597720*Pi*(268128 + 50176*sh - 15037316*sh^2 - 70758368*sh^3 - 
            64544240*sh^4 + 347363296*sh^5 + 986787592*sh^6 + 35646688*sh^7 - 
            2256631448624*sh^8 + 25235654405248*sh^9 - 128349595677322*
             sh^10 + 391335165488006*sh^11 - 795205485397036*sh^12 + 
            1131873241929248*sh^13 - 1152918562112926*sh^14 + 
            841687395958136*sh^15 - 432532523359468*sh^16 + 
            149507294517008*sh^17 - 31460926993849*sh^18 + 
            3102547096368*sh^19 - 95864935068*sh^20 + 269818915464*sh^21 - 
            454966309854*sh^22 + 478236408048*sh^23 - 321263067420*sh^24 + 
            131730203160*sh^25 - 27741591765*sh^26 + 807132690*sh^27 + 
            518918400*sh^28))/(239390317420254000*(-1 + sh)^11*sh^18) + 
       (109824*Pi*Log[muh])/sh^10 + 
       ((4*Pi*(1008 + 8848*sh + 23688*sh^2 - 17352*sh^3 - 212592*sh^4 - 
            311184*sh^5 + 400176*sh^6 + 1492176*sh^7 + 2168707464*sh^8 - 
            26149966920*sh^9 + 144576553719*sh^10 - 484205809779*sh^11 + 
            1093329448956*sh^12 - 1752977105880*sh^13 + 2046220869168*sh^14 - 
            1752021012168*sh^15 + 1092039477648*sh^16 - 483215166072*sh^17 + 
            144083039346*sh^18 - 25997681938*sh^19 + 2147289408*sh^20))/
          (25515*(-1 + sh)^12*sh^18) - 
         (4*(-544544*Pi*sh^2 + 4356352*Pi*sh^3 - 15247232*Pi*sh^4 + 
            30494464*Pi*sh^5 - 38118080*Pi*sh^6 + 30494464*Pi*sh^7 - 
            15247232*Pi*sh^8 + 4356352*Pi*sh^9 - 544544*Pi*sh^10)*
           Log[1 - sh])/(567*(-1 + sh)^11*sh^10))*Log[sh] + 
       (2*(-49008960*Pi*sh^10 + 441080640*Pi*sh^11 - 1764322560*Pi*sh^12 + 
          4116752640*Pi*sh^13 - 6175128960*Pi*sh^14 + 6175128960*Pi*sh^15 - 
          4116752640*Pi*sh^16 + 1764322560*Pi*sh^17 - 441080640*Pi*sh^18 + 
          49008960*Pi*sh^19)*Log[sh]^2)/(25515*(-1 + sh)^12*sh^18) + 
       ((-4*Pi*(504 + 9464*sh + 83804*sh^2 + 463964*sh^3 + 1792004*sh^4 + 
            5082116*sh^5 + 10736996*sh^6 + 16220516*sh^7 + 2181841484*sh^8 - 
            4469877940*sh^9 + 2242757169*sh^10 - 33805539*sh^11 + 
            2425761*sh^12 + 8640081*sh^13 + 5776731*sh^14 + 2476035*sh^15 + 
            730935*sh^16 + 132615*sh^17 + 8820*sh^18))/(25515*(-1 + sh)^2*
           sh^18) + (4*(-24504480*Pi*sh^10 + 196035840*Pi*sh^11 - 
            686125440*Pi*sh^12 + 1372250880*Pi*sh^13 - 1715313600*Pi*sh^14 + 
            1372250880*Pi*sh^15 - 686125440*Pi*sh^16 + 196035840*Pi*sh^17 - 
            24504480*Pi*sh^18)*Log[sh])/(25515*(-1 + sh)^11*sh^18))*Log[z] - 
       (4*(-544544*Pi*sh^2 + 4356352*Pi*sh^3 - 15247232*Pi*sh^4 + 
          30494464*Pi*sh^5 - 38118080*Pi*sh^6 + 30494464*Pi*sh^7 - 
          15247232*Pi*sh^8 + 4356352*Pi*sh^9 - 544544*Pi*sh^10)*
         PolyLog[2, sh])/(567*(-1 + sh)^11*sh^10)) - 
     z*((16*(30*Pi*(-1 + sh)^2*(3 - 7*sh + 5*sh^2) - 
          5*Pi^3*sh*(11 - 16*sh + sh^2 + 4*sh^3)))/(135*(-1 + sh)^4*sh) - 
       (64*Pi*Log[sh]^2)/(9*(-1 + sh)^2) + (64*Pi*sh*Log[sh]^3)/
        (27*(-1 + sh)^3) + (32*Pi*(-7 + 5*sh)*PolyLog[2, sh])/
        (9*(-1 + sh)^3) + Log[sh]*((16*(30*Pi*sh + (-18*Pi + 12*Pi^3)*sh^2 - 
            6*Pi*sh^3))/(27*(-1 + sh)^3*sh) + (32*Pi*(-7 + 5*sh)*Log[1 - sh])/
          (9*(-1 + sh)^3) + (128*Pi*sh*PolyLog[2, sh])/(9*(-1 + sh)^3)) - 
       (256*Pi*sh*PolyLog[3, sh])/(9*(-1 + sh)^3) + (256*Pi*sh*Zeta[3])/
        (9*(-1 + sh)^3))
 
DeltaF29HighRe = (-2*(z*(128/(3*sh) + (64*Log[muh])/sh - (32*Log[z])/sh) + 
       z^10*((320*(-95549 + 72072*Log[sh]))/(21*sh^10) + 
         ((-43760/7 - 823680*Log[sh])*Log[z])/sh^10 + (823680*Log[z]^2)/
          sh^10 + Log[muh]*((160*(-95549 + 72072*Log[sh]))/(7*sh^10) - 
           (1647360*Log[z])/sh^10)) + z^9*((512*(-237371 + 180180*Log[sh]))/
          (315*sh^9) + ((-367232/105 - 219648*Log[sh])*Log[z])/sh^9 + 
         (219648*Log[z]^2)/sh^9 + Log[muh]*((256*(-237371 + 180180*Log[sh]))/
            (105*sh^9) - (439296*Log[z])/sh^9)) + 
       z^8*((256*(-18107 + 13860*Log[sh]))/(45*sh^8) + 
         (64*(-373 - 13860*Log[sh])*Log[z])/(15*sh^8) + 
         (59136*Log[z]^2)/sh^8 + Log[muh]*((128*(-18107 + 13860*Log[sh]))/
            (15*sh^8) - (118272*Log[z])/sh^8)) + 
       z^7*((256*(-1627 + 1260*Log[sh]))/(15*sh^7) + 
         (64*(-53 - 1260*Log[sh])*Log[z])/(5*sh^7) + (16128*Log[z]^2)/sh^7 + 
         Log[muh]*((128*(-1627 + 1260*Log[sh]))/(5*sh^7) - 
           (32256*Log[z])/sh^7)) + z^6*((128*(-533 + 420*Log[sh]))/(9*sh^6) + 
         (32*(-9 - 140*Log[sh])*Log[z])/sh^6 + (4480*Log[z]^2)/sh^6 + 
         Log[muh]*((64*(-533 + 420*Log[sh]))/(3*sh^6) - (8960*Log[z])/
            sh^6)) + z^5*((512*(-37 + 30*Log[sh]))/(9*sh^5) + 
         ((-128 - 1280*Log[sh])*Log[z])/sh^5 + (1280*Log[z]^2)/sh^5 + 
         Log[muh]*((256*(-37 + 30*Log[sh]))/(3*sh^5) - (2560*Log[z])/sh^5)) + 
       z^4*((256*(-7 + 6*Log[sh]))/(3*sh^4) + ((-64 - 384*Log[sh])*Log[z])/
          sh^4 + (384*Log[z]^2)/sh^4 + Log[muh]*((128*(-7 + 6*Log[sh]))/
            sh^4 - (768*Log[z])/sh^4)) + z^3*((512*(-1 + Log[sh]))/(3*sh^3) + 
         ((-128/3 - 128*Log[sh])*Log[z])/sh^3 + (128*Log[z]^2)/sh^3 + 
         Log[muh]*((256*(-1 + Log[sh]))/sh^3 - (256*Log[z])/sh^3)) + 
       z^2*((256*Log[sh])/(3*sh^2) - (64*(4 + 3*Log[sh])*Log[z])/(3*sh^2) + 
         (64*Log[z]^2)/sh^2 + Log[muh]*((128*Log[sh])/sh^2 - 
           (128*Log[z])/sh^2))))/3
 
DeltaF29HighIm = (-2*(z^10*((-1098240*Pi)/sh^10 - (1647360*Pi*Log[muh])/sh^10 + 
         (823680*Pi*Log[z])/sh^10) + z^9*((-292864*Pi)/sh^9 - 
         (439296*Pi*Log[muh])/sh^9 + (219648*Pi*Log[z])/sh^9) + 
       z^8*((-78848*Pi)/sh^8 - (118272*Pi*Log[muh])/sh^8 + 
         (59136*Pi*Log[z])/sh^8) + z^7*((-21504*Pi)/sh^7 - 
         (32256*Pi*Log[muh])/sh^7 + (16128*Pi*Log[z])/sh^7) + 
       z^6*((-17920*Pi)/(3*sh^6) - (8960*Pi*Log[muh])/sh^6 + 
         (4480*Pi*Log[z])/sh^6) + z^5*((-5120*Pi)/(3*sh^5) - 
         (2560*Pi*Log[muh])/sh^5 + (1280*Pi*Log[z])/sh^5) + 
       z^4*((-512*Pi)/sh^4 - (768*Pi*Log[muh])/sh^4 + (384*Pi*Log[z])/sh^4) + 
       z^3*((-512*Pi)/(3*sh^3) - (256*Pi*Log[muh])/sh^3 + 
         (128*Pi*Log[z])/sh^3) + z^2*((-256*Pi)/(3*sh^2) - 
         (128*Pi*Log[muh])/sh^2 + (64*Pi*Log[z])/sh^2)))/3








==> mathematica/F_low.m <==
(* --------------------------------------------------------------------- 

   real- and imaginary parts of the form factor F_{1,2}^{(7,9)}.
   The expressions below are based on the tables in appendix B of 
   PRD 65 (2002) 074004) and are valid for small sh. The
   form factors correspond to using the pole-scheme for the c-quark mass.

   At the end we also give the DeltaF19 and DeltaF29 quantities
   which have to be added to the form factors F19 and F29 when
   going from the pole-scheme to the MS-bar-scheme for the c-quark mass.

------------------------------------------------------------------------*)

F17LowRe = -1.14266 - 2.07503*sh - 19.4691*sh^2 - 41.9952*sh^3 + 
     sh^3*(-3.8991/Sqrt[z] + 159.863*Sqrt[z]) - (0.00010778*sh^3)/z^2 + 
     (0.00555556*sh^2)/z + (0.946811*sh^3)/z + 11.6973*sh*Sqrt[z] + 
     70.1839*sh^2*Sqrt[z] - 2.20356*z - 25.9259*sh*z - 90.4953*sh^2*z - 
     189.354*sh^3*z + 1.94955*z^(3/2) + 1.86366*z^2 + 11.4229*sh*z^2 + 
     23.8816*sh^2*z^2 + 45.1784*sh^3*z^2 - 1.21131*z^3 + 11.7509*sh*z^3 + 
     38.1415*sh^2*z^3 + 77.3602*sh^3*z^3 - 0.8559670781893005*Log[muh] - 
     0.0164609*sh*Log[sh] - 0.0164609*sh^2*Log[sh] - 0.0164609*sh^3*Log[sh] + 
     1.03704*sh*z*Log[sh] + 2.37037*sh^2*z*Log[sh] + 3.85185*sh^3*z*Log[sh] - 
     4.66347*sh*z^2*Log[sh] - 13.9904*sh^2*z^2*Log[sh] - 
     27.3882*sh^3*z^2*Log[sh] + 6.73754*sh*z^3*Log[sh] + 
     27.5428*sh^2*z^3*Log[sh] + 69.4495*sh^3*z^3*Log[sh] - 
     0.222222*sh*Log[z] - 5.83895*sh^2*Log[z] - 15.10455*sh^3*Log[z] + 
     (0.2444445*sh^3*Log[z])/z - 2.608715*z*Log[z] - 1.700505*sh*z*Log[z] + 
     7.46645*sh^2*z*Log[z] + 21.3283*sh^3*z*Log[z] - 2.331735*z^2*Log[z] - 
     17.0403*sh*z^2*Log[z] - 41.39575*sh^2*z^2*Log[z] - 
     72.5905*sh^3*z^2*Log[z] + 1.49794*z^3*Log[z] + 9.4782*sh*z^3*Log[z] + 
     19.3218*sh^2*z^3*Log[z] + 29.22455*sh^3*z^3*Log[z] + 
     0.2962965*sh*z*Log[sh]*Log[z] + 0.592595*sh^2*z*Log[sh]*Log[z] + 
     0.88889*sh^3*z*Log[sh]*Log[z] + 1.185185*sh^2*z^2*Log[sh]*Log[z] + 
     4.14815*sh^3*z^2*Log[sh]*Log[z] + 0.592595*sh*z^3*Log[sh]*Log[z] + 
     1.185185*sh^2*z^3*Log[sh]*Log[z] + 0.592595*sh^3*z^3*Log[sh]*Log[z] - 
     0.74074*sh^2*Log[z]^2 - 1.555555*sh^3*Log[z]^2 + 
     (0.02469135*sh^3*Log[z]^2)/z + 0.14814825*z*Log[z]^2 - 
     1.122925*sh*z*Log[z]^2 - 6.1095*sh^2*z*Log[z]^2 - 
     14.44125*sh^3*z*Log[z]^2 + 2.5926*sh*z^2*Log[z]^2 + 
     8.074075*sh^2*z^2*Log[z]^2 + 17.7284*sh^3*z^2*Log[z]^2 - 
     1.0370375*z^3*Log[z]^2 - 3.654325*sh*z^3*Log[z]^2 - 
     10.39505*sh^2*z^3*Log[z]^2 - 24.0247*sh^3*z^3*Log[z]^2 + 
     0.5925925*sh*z^2*Log[sh]*Log[z]^2 + 1.7777775*sh^2*z^2*Log[sh]*
      Log[z]^2 + 3.55555*sh^3*z^2*Log[sh]*Log[z]^2 - 
     0.5925925*sh*z^3*Log[sh]*Log[z]^2 - 2.37037*sh^2*z^3*Log[sh]*Log[z]^2 - 
     5.925925*sh^3*z^3*Log[sh]*Log[z]^2 - 0.04938275*sh^2*Log[z]^3 - 
     0.14814875*sh^3*Log[z]^3 + 0.04938275*z*Log[z]^3 + 
     0.04938275*sh*z*Log[z]^3 + 0.14814875*sh^2*z*Log[z]^3 + 
     0.34567875*sh^3*z*Log[z]^3 + 0.04938275*z^2*Log[z]^3 + 
     0.29629625*sh*z^2*Log[z]^3 + 0.74074125*sh^2*z^2*Log[z]^3 + 
     1.3827125*sh^3*z^2*Log[z]^3 - 0.024691375*sh*z*Log[z]^4 - 
     0.074074375*sh^2*z*Log[z]^4 - 0.148148125*sh^3*z*Log[z]^4
 
F17LowIm = -0.517135 + 1.39626*sh + 1.59019*sh^2 + 1.63673*sh^3 + 
     (0.00258567*sh^3)/z^2 - (0.0258567*sh^3)/z + 1.59186*z + 5.78065*sh*z + 
     14.7788*sh^2*z + 25.8196*sh^3*z - 3.06235*z^2 - 15.2375*sh*z^2 - 
     32.8021*sh^2*z^2 - 52.4207*sh^3*z^2 + 2.89595*z^3 + 15.6984*sh*z^3 + 
     34.8683*sh^2*z^3 + 54.2499*sh^3*z^3 + 0.930842*sh*z*Log[sh] + 
     1.86168*sh^2*z*Log[sh] + 2.79253*sh^3*z*Log[sh] + 
     3.72337*sh^2*z^2*Log[sh] + 13.0318*sh^3*z^2*Log[sh] + 
     1.86168*sh*z^3*Log[sh] + 3.72337*sh^2*z^3*Log[sh] + 
     1.86168*sh^3*z^3*Log[sh] + 0.465421*sh*Log[z] + 0.465421*sh^2*Log[z] + 
     0.465421*sh^3*Log[z] + 0.93084*z*Log[z] + 6.5159*sh*z*Log[z] + 
     11.1701*sh^2*z*Log[z] + 15.51405*sh^3*z*Log[z] + 5.58505*sh*z^2*Log[z] + 
     19.5477*sh^2*z^2*Log[z] + 44.37015*sh^3*z^2*Log[z] - 
     1.241125*z^3*Log[z] - 12.41125*sh*z^3*Log[z] - 40.3365*sh^2*z^3*Log[z] - 
     92.4635*sh^3*z^3*Log[z] + 3.72337*sh*z^2*Log[sh]*Log[z] + 
     11.1701*sh^2*z^2*Log[sh]*Log[z] + 22.3402*sh^3*z^2*Log[sh]*Log[z] - 
     3.72337*sh*z^3*Log[sh]*Log[z] - 14.8935*sh^2*z^3*Log[sh]*Log[z] - 
     37.2337*sh^3*z^3*Log[sh]*Log[z] + 0.9308425*z*Log[z]^2 + 
     0.9308425*sh*z*Log[z]^2 + 0.9308425*sh^2*z*Log[z]^2 + 
     0.9308425*sh^3*z*Log[z]^2 + 0.9308425*z^2*Log[z]^2 + 
     4.6542*sh*z^2*Log[z]^2 + 11.1701*sh^2*z^2*Log[z]^2 + 
     20.478525*sh^3*z^2*Log[z]^2
 
F19LowRe = -4.61812 + 4.47441*sh + 37.1282*sh^2 + 79.7475*sh^3 + 
     sh^3*(7.79821/Sqrt[z] - 319.726*Sqrt[z]) - (0.0759415*sh^3)/z^3 - 
     (0.403158*sh^2)/z^2 - (0.00480894*sh^3)/z^2 - (2.48507*sh)/z - 
     (0.0613169*sh^2)/z - (1.81002*sh^3)/z - 23.3946*sh*Sqrt[z] - 
     140.368*sh^2*Sqrt[z] + 14.4621*z + 71.3855*sh*z + 212.74*sh^2*z + 
     425.579*sh^3*z + 3.8991*z^(3/2) - 16.0864*z^2 - 18.1301*sh*z^2 - 
     44.6829*sh^2*z^2 - 87.8946*sh^3*z^2 - 14.73*z^3 - 72.89*sh*z^3 - 
     137.203*sh^2*z^3 - 279.268*sh^3*z^3 + 
     sh^3*(0.00020902736952119668 - 0.0037624926513815404/z^3)*Log[muh] + 
     sh^2*(0.0014109347442680777 - 0.025396825396825397/z^2)*Log[muh] + 
     sh*(0.01316872427983539 - 0.23703703703703705/z)*Log[muh] - 
     1.0534979423868314*Log[muh]^2 - 0.0493827*Log[sh] + 
     0.0164609*sh^2*Log[sh] + 0.0219479*sh^3*Log[sh] - 0.592593*z*Log[sh] - 
     2.66667*sh*z*Log[sh] - 5.33333*sh^2*z*Log[sh] - 8.2963*sh^3*z*Log[sh] + 
     4.95977*z^2*Log[sh] + 18.6539*sh*z^2*Log[sh] + 40.786*sh^2*z^2*Log[sh] + 
     70.2698*sh^3*z^2*Log[sh] - 9.20287*z^3*Log[sh] - 
     41.6104*sh*z^3*Log[sh] - 111.356*sh^2*z^3*Log[sh] - 
     231.893*sh^3*z^3*Log[sh] - 0.06584362139917696*Log[muh]*Log[sh] + 
     2.814815*Log[z] + 0.74074*sh*Log[z] + 11.03105*sh^2*Log[z] + 
     28.65855*sh^3*Log[z] - (0.4597295*sh^3*Log[z])/z + 4.796605*z*Log[z] + 
     4.238385*sh*z*Log[z] - 10.96075*sh^2*z*Log[z] - 34.4008*sh^3*z*Log[z] + 
     27.12195*z^2*Log[z] + 74.798*sh*z^2*Log[z] + 136.0075*sh^2*z^2*Log[z] + 
     208.806*sh^3*z^2*Log[z] - 14.28805*z^3*Log[z] - 34.0675*sh*z^3*Log[z] - 
     49.7185*sh^2*z^3*Log[z] - 73.4265*sh^3*z^3*Log[z] - 
     0.592595*sh*z*Log[sh]*Log[z] - 1.185185*sh^2*z*Log[sh]*Log[z] - 
     1.77778*sh^3*z*Log[sh]*Log[z] - 0.592595*z^2*Log[sh]*Log[z] - 
     2.37037*sh*z^2*Log[sh]*Log[z] - 7.1111*sh^2*z^2*Log[sh]*Log[z] - 
     15.80245*sh^3*z^2*Log[sh]*Log[z] - 0.52675*z^3*Log[sh]*Log[z] - 
     1.185185*sh*z^3*Log[sh]*Log[z] + 5.92595*sh^3*z^3*Log[sh]*Log[z] + 
     1.3333325*sh^2*Log[z]^2 + 2.814825*sh^3*Log[z]^2 - 
     (0.04938275*sh^3*Log[z]^2)/z - 0.2962975*z*Log[z]^2 + 
     3.134725*sh*z*Log[z]^2 + 14.2931*sh^2*z*Log[z]^2 + 
     32.33925*sh^3*z*Log[z]^2 - 3.85185*z^2*Log[z]^2 - 
     12.2963*sh*z^2*Log[z]^2 - 29.77775*sh^2*z^2*Log[z]^2 - 
     56.79*sh^3*z^2*Log[z]^2 + 5.037025*z^3*Log[z]^2 + 
     15.901225*sh*z^3*Log[z]^2 + 42.22225*sh^2*z^3*Log[z]^2 + 
     82.81475*sh^3*z^3*Log[z]^2 - 0.5925925*z^2*Log[sh]*Log[z]^2 - 
     2.37037*sh*z^2*Log[sh]*Log[z]^2 - 5.333325*sh^2*z^2*Log[sh]*Log[z]^2 - 
     9.481475*sh^3*z^2*Log[sh]*Log[z]^2 + 0.7901225*z^3*Log[sh]*Log[z]^2 + 
     3.55555*sh*z^3*Log[sh]*Log[z]^2 + 9.481475*sh^2*z^3*Log[sh]*Log[z]^2 + 
     19.753075*sh^3*z^3*Log[sh]*Log[z]^2 + 0.098765375*sh^2*Log[z]^3 + 
     0.29629625*sh^3*Log[z]^3 - 0.098765375*z*Log[z]^3 - 
     0.098765375*sh*z*Log[z]^3 - 0.29629625*sh^2*z*Log[z]^3 - 
     0.6913575*sh^3*z*Log[z]^3 - 0.4938275*z^2*Log[z]^3 - 
     1.3827125*sh*z^2*Log[z]^3 - 2.6666625*sh^2*z^2*Log[z]^3 - 
     4.345675*sh^3*z^2*Log[z]^3 + 0.0493826875*sh*z*Log[z]^4 + 
     0.148148125*sh^2*z*Log[z]^4 + 0.29629625*sh^3*z*Log[z]^4 + 
     Log[muh]*(-1.953360768175583 + 1.1851851851851851*Log[z])
 
F19LowIm = 3.67166 - 0.310281*sh - 1.36524*sh^2 - 1.72206*sh^3 - 
     (0.00295505*sh^3)/z^3 - (0.0199466*sh^2)/z^2 + (0.00369382*sh^3)/z^2 - 
     (0.186168*sh)/z + (0.0620562*sh^2)/z + (0.0871741*sh^3)/z - 16.2155*z - 
     30.7987*sh*z - 52.2081*sh^2*z - 76.6479*sh^3*z + 26.7517*z^2 + 
     66.1439*sh*z^2 + 108.713*sh^2*z^2 + 148.481*sh^3*z^2 - 23.6892*z^3 - 
     63.7828*sh*z^3 - 106.832*sh^2*z^3 - 135.118*sh^3*z^3 + 
     0.20685383727340204*Log[muh] - 0.103427*Log[sh] - 1.86168*sh*z*Log[sh] - 
     3.72337*sh^2*z*Log[sh] - 5.58505*sh^3*z*Log[sh] - 1.86168*z^2*Log[sh] - 
     7.44674*sh*z^2*Log[sh] - 22.3402*sh^2*z^2*Log[sh] - 
     49.6449*sh^3*z^2*Log[sh] - 1.65483*z^3*Log[sh] - 
     3.72337*sh*z^3*Log[sh] + 18.6168*sh^3*z^3*Log[sh] + 0.93084*Log[z] - 
     0.93084*sh*Log[z] - 0.93084*sh^2*Log[z] - 0.93084*sh^3*Log[z] - 
     5.58505*z*Log[z] - 16.75515*sh*z*Log[z] - 26.0636*sh^2*z*Log[z] - 
     34.75145*sh^3*z*Log[z] - 7.44675*z^2*Log[z] - 33.5103*sh*z^2*Log[z] - 
     81.914*sh^2*z^2*Log[z] - 155.761*sh^3*z^2*Log[z] + 17.3757*z^3*Log[z] + 
     67.0205*sh*z^3*Log[z] + 165.0695*sh^2*z^3*Log[z] + 
     326.4155*sh^3*z^3*Log[z] - 3.72337*z^2*Log[sh]*Log[z] - 
     14.8935*sh*z^2*Log[sh]*Log[z] - 33.5103*sh^2*z^2*Log[sh]*Log[z] - 
     59.574*sh^3*z^2*Log[sh]*Log[z] + 4.96449*z^3*Log[sh]*Log[z] + 
     22.3402*sh*z^3*Log[sh]*Log[z] + 59.574*sh^2*z^3*Log[sh]*Log[z] + 
     124.1125*sh^3*z^3*Log[sh]*Log[z] - 1.861685*z*Log[z]^2 - 
     1.861685*sh*z*Log[z]^2 - 1.861685*sh^2*z*Log[z]^2 - 
     1.861685*sh^3*z*Log[z]^2 - 7.44675*z^2*Log[z]^2 - 
     20.478525*sh*z^2*Log[z]^2 - 39.0955*sh^2*z^2*Log[z]^2 - 
     63.29725*sh^3*z^2*Log[z]^2
 
F27LowRe = 6.85597 + 12.4502*sh + 116.815*sh^2 + 251.971*sh^3 + 
     sh^3*(23.3946/Sqrt[z] - 959.179*Sqrt[z]) + (0.000646678*sh^3)/z^2 - 
     (0.0333333*sh^2)/z - (5.68087*sh^3)/z - 70.1839*sh*Sqrt[z] - 
     421.103*sh^2*Sqrt[z] + 13.2214*z + 155.555*sh*z + 542.972*sh^2*z + 
     1136.13*sh^3*z - 11.6973*z^(3/2) - 11.182*z^2 - 68.5374*sh*z^2 - 
     143.29*sh^2*z^2 - 271.07*sh^3*z^2 + 7.26787*z^3 - 70.5057*sh*z^3 - 
     228.849*sh^2*z^3 - 464.161*sh^3*z^3 + 5.135802469135802*Log[muh] + 
     0.0987654*sh*Log[sh] + 0.0987654*sh^2*Log[sh] + 0.0987654*sh^3*Log[sh] - 
     6.22222*sh*z*Log[sh] - 14.2222*sh^2*z*Log[sh] - 23.1111*sh^3*z*Log[sh] + 
     27.9808*sh*z^2*Log[sh] + 83.9424*sh^2*z^2*Log[sh] + 
     164.329*sh^3*z^2*Log[sh] - 40.4253*sh*z^3*Log[sh] - 
     165.257*sh^2*z^3*Log[sh] - 416.697*sh^3*z^3*Log[sh] + 
     1.333335*sh*Log[z] + 35.03385*sh^2*Log[z] + 90.6275*sh^3*Log[z] - 
     (1.466665*sh^3*Log[z])/z + 15.6523*z*Log[z] + 10.20305*sh*z*Log[z] - 
     44.79855*sh^2*z*Log[z] - 127.97*sh^3*z*Log[z] + 13.9904*z^2*Log[z] + 
     102.242*sh*z^2*Log[z] + 248.3745*sh^2*z^2*Log[z] + 
     435.5445*sh^3*z^2*Log[z] - 8.98765*z^3*Log[z] - 56.869*sh*z^3*Log[z] - 
     115.931*sh^2*z^3*Log[z] - 175.3475*sh^3*z^3*Log[z] - 
     1.77778*sh*z*Log[sh]*Log[z] - 3.555555*sh^2*z*Log[sh]*Log[z] - 
     5.33335*sh^3*z*Log[sh]*Log[z] - 7.1111*sh^2*z^2*Log[sh]*Log[z] - 
     24.8889*sh^3*z^2*Log[sh]*Log[z] - 3.555555*sh*z^3*Log[sh]*Log[z] - 
     7.1111*sh^2*z^3*Log[sh]*Log[z] - 3.555555*sh^3*z^3*Log[sh]*Log[z] + 
     4.44445*sh^2*Log[z]^2 + 9.333325*sh^3*Log[z]^2 - 
     (0.14814825*sh^3*Log[z]^2)/z - 0.88889*z*Log[z]^2 + 
     6.73755*sh*z*Log[z]^2 + 36.657*sh^2*z*Log[z]^2 + 
     86.6475*sh^3*z*Log[z]^2 - 15.55555*sh*z^2*Log[z]^2 - 
     48.4445*sh^2*z^2*Log[z]^2 - 106.37025*sh^3*z^2*Log[z]^2 + 
     6.222225*z^3*Log[z]^2 + 21.925925*sh*z^3*Log[z]^2 + 
     62.37025*sh^2*z^3*Log[z]^2 + 144.14825*sh^3*z^3*Log[z]^2 - 
     3.55555*sh*z^2*Log[sh]*Log[z]^2 - 10.666675*sh^2*z^2*Log[sh]*Log[z]^2 - 
     21.333325*sh^3*z^2*Log[sh]*Log[z]^2 + 3.55555*sh*z^3*Log[sh]*Log[z]^2 + 
     14.222225*sh^2*z^3*Log[sh]*Log[z]^2 + 35.5555*sh^3*z^3*Log[sh]*
      Log[z]^2 + 0.29629625*sh^2*Log[z]^3 + 0.88888875*sh^3*Log[z]^3 - 
     0.29629625*z*Log[z]^3 - 0.29629625*sh*z*Log[z]^3 - 
     0.88888875*sh^2*z*Log[z]^3 - 2.074075*sh^3*z*Log[z]^3 - 
     0.29629625*z^2*Log[z]^3 - 1.777775*sh*z^2*Log[z]^3 - 
     4.44445*sh^2*z^2*Log[z]^3 - 8.2963*sh^3*z^2*Log[z]^3 + 
     0.148148125*sh*z*Log[z]^4 + 0.444444375*sh^2*z*Log[z]^4 + 
     0.8888875*sh^3*z*Log[z]^4
 
F27LowIm = 3.10281 - 8.37758*sh - 9.54113*sh^2 - 9.82039*sh^3 - 
     (0.015514*sh^3)/z^2 + (0.15514*sh^3)/z - 9.55118*z - 34.6839*sh*z - 
     88.6728*sh^2*z - 154.918*sh^3*z + 18.3741*z^2 + 91.4251*sh*z^2 + 
     196.813*sh^2*z^2 + 314.524*sh^3*z^2 - 17.3757*z^3 - 94.1903*sh*z^3 - 
     209.21*sh^2*z^3 - 325.499*sh^3*z^3 - 5.58505*sh*z*Log[sh] - 
     11.1701*sh^2*z*Log[sh] - 16.7552*sh^3*z*Log[sh] - 
     22.3402*sh^2*z^2*Log[sh] - 78.1908*sh^3*z^2*Log[sh] - 
     11.1701*sh*z^3*Log[sh] - 22.3402*sh^2*z^3*Log[sh] - 
     11.1701*sh^3*z^3*Log[sh] - 2.792525*sh*Log[z] - 2.792525*sh^2*Log[z] - 
     2.792525*sh^3*Log[z] - 5.58505*z*Log[z] - 39.0954*sh*z*Log[z] - 
     67.0205*sh^2*z*Log[z] - 93.084*sh^3*z*Log[z] - 33.5103*sh*z^2*Log[z] - 
     117.286*sh^2*z^2*Log[z] - 266.221*sh^3*z^2*Log[z] + 7.44675*z^3*Log[z] + 
     74.4675*sh*z^3*Log[z] + 242.019*sh^2*z^3*Log[z] + 
     554.78*sh^3*z^3*Log[z] - 22.3402*sh*z^2*Log[sh]*Log[z] - 
     67.0205*sh^2*z^2*Log[sh]*Log[z] - 134.0415*sh^3*z^2*Log[sh]*Log[z] + 
     22.3402*sh*z^3*Log[sh]*Log[z] + 89.361*sh^2*z^3*Log[sh]*Log[z] + 
     223.402*sh^3*z^3*Log[sh]*Log[z] - 5.58505*z*Log[z]^2 - 
     5.58505*sh*z*Log[z]^2 - 5.58505*sh^2*z*Log[z]^2 - 
     5.58505*sh^3*z*Log[z]^2 - 5.58505*z^2*Log[z]^2 - 
     27.92525*sh*z^2*Log[z]^2 - 67.02075*sh^2*z^2*Log[z]^2 - 
     122.87125*sh^3*z^2*Log[z]^2
 
F29LowRe = -24.2913 - 26.8464*sh - 222.769*sh^2 - 478.485*sh^3 + 
     sh^3*(-46.7892/Sqrt[z] + 1918.36*Sqrt[z]) - (0.0142243*sh^3)/z^3 - 
     (0.0132191*sh^2)/z^2 + (0.0288536*sh^3)/z^2 + (0.8462*sh)/z + 
     (0.367901*sh^2)/z + (10.8601*sh^3)/z + 140.368*sh*Sqrt[z] + 
     842.206*sh^2*Sqrt[z] - 86.7723*z - 428.313*sh*z - 1276.44*sh^2*z - 
     2553.47*sh^3*z - 23.3946*z^(3/2) + 96.5187*z^2 + 108.781*sh*z^2 + 
     268.098*sh^2*z^2 + 527.368*sh^3*z^2 + 88.3801*z^3 + 437.34*sh*z^3 + 
     823.218*sh^2*z^3 + 1675.61*sh^3*z^3 + 
     sh^3*(-0.00125416421712718 + 0.022574955908289243/z^3)*Log[muh] + 
     sh^2*(-0.008465608465608466 + 0.1523809523809524/z^2)*Log[muh] + 
     sh*(-0.07901234567901234 + 1.4222222222222223/z)*Log[muh] + 
     6.320987654320987*Log[muh]^2 + 0.296296*Log[sh] - 
     0.0987654*sh^2*Log[sh] - 0.131687*sh^3*Log[sh] + 3.55556*z*Log[sh] + 
     16*sh*z*Log[sh] + 32*sh^2*z*Log[sh] + 49.7778*sh^3*z*Log[sh] - 
     29.7586*z^2*Log[sh] - 111.923*sh*z^2*Log[sh] - 
     244.716*sh^2*z^2*Log[sh] - 421.619*sh^3*z^2*Log[sh] + 
     55.2172*z^3*Log[sh] + 249.663*sh*z^3*Log[sh] + 
     668.137*sh^2*z^3*Log[sh] + 1391.36*sh^3*z^3*Log[sh] + 
     0.3950617283950617*Log[muh]*Log[sh] + 
     Log[muh]*(1.0534979423868314 - 7.111111111111111*Log[z]) - 
     11.55555*Log[z] - 4.444445*sh*Log[z] - 66.186*sh^2*Log[z] - 
     171.951*sh^3*Log[z] + (2.758375*sh^3*Log[z])/z - 28.77965*z*Log[z] - 
     25.4303*sh*z*Log[z] + 65.7645*sh^2*z*Log[z] + 206.4045*sh^3*z*Log[z] - 
     162.7315*z^2*Log[z] - 448.7875*sh*z^2*Log[z] - 816.045*sh^2*z^2*Log[z] - 
     1252.835*sh^3*z^2*Log[z] + 85.7285*z^3*Log[z] + 204.405*sh*z^3*Log[z] + 
     298.311*sh^2*z^3*Log[z] + 440.5585*sh^3*z^3*Log[z] + 
     3.555555*sh*z*Log[sh]*Log[z] + 7.1111*sh^2*z*Log[sh]*Log[z] + 
     10.66665*sh^3*z*Log[sh]*Log[z] + 3.555555*z^2*Log[sh]*Log[z] + 
     14.2222*sh*z^2*Log[sh]*Log[z] + 42.66665*sh^2*z^2*Log[sh]*Log[z] + 
     94.815*sh^3*z^2*Log[sh]*Log[z] + 3.160495*z^3*Log[sh]*Log[z] + 
     7.1111*sh*z^3*Log[sh]*Log[z] - 35.55555*sh^3*z^3*Log[sh]*Log[z] - 
     8*sh^2*Log[z]^2 - 16.8889*sh^3*Log[z]^2 + (0.2962975*sh^3*Log[z]^2)/z + 
     1.7777775*z*Log[z]^2 - 18.808425*sh*z*Log[z]^2 - 
     85.7585*sh^2*z*Log[z]^2 - 194.03575*sh^3*z*Log[z]^2 + 
     23.1111*z^2*Log[z]^2 + 73.77775*sh*z^2*Log[z]^2 + 
     178.66675*sh^2*z^2*Log[z]^2 + 340.74*sh^3*z^2*Log[z]^2 - 
     30.22225*z^3*Log[z]^2 - 95.4075*sh*z^3*Log[z]^2 - 
     253.3325*sh^2*z^3*Log[z]^2 - 496.89*sh^3*z^3*Log[z]^2 + 
     3.55555*z^2*Log[sh]*Log[z]^2 + 14.222225*sh*z^2*Log[sh]*Log[z]^2 + 
     32*sh^2*z^2*Log[sh]*Log[z]^2 + 56.889*sh^3*z^2*Log[sh]*Log[z]^2 - 
     4.74075*z^3*Log[sh]*Log[z]^2 - 21.333325*sh*z^3*Log[sh]*Log[z]^2 - 
     56.889*sh^2*z^3*Log[sh]*Log[z]^2 - 118.5185*sh^3*z^3*Log[sh]*Log[z]^2 - 
     0.5925925*sh^2*Log[z]^3 - 1.777775*sh^3*Log[z]^3 + 
     0.5925925*z*Log[z]^3 + 0.5925925*sh*z*Log[z]^3 + 
     1.777775*sh^2*z*Log[z]^3 + 4.14815*sh^3*z*Log[z]^3 + 
     2.9629625*z^2*Log[z]^3 + 8.2963*sh*z^2*Log[z]^3 + 16*sh^2*z^2*Log[z]^3 + 
     26.074125*sh^3*z^2*Log[z]^3 - 0.29629625*sh*z*Log[z]^4 - 
     0.8888875*sh^2*z*Log[z]^4 - 1.777775*sh^3*z*Log[z]^4
 
F29LowIm = -22.0299 + 1.86168*sh + 8.19141*sh^2 + 10.3323*sh^3 + 
     (0.0177303*sh^3)/z^3 + (0.11968*sh^2)/z^2 - (0.0221629*sh^3)/z^2 + 
     (1.11701*sh)/z - (0.372337*sh^2)/z - (0.523045*sh^3)/z + 97.2931*z + 
     184.792*sh*z + 313.249*sh^2*z + 459.887*sh^3*z - 160.51*z^2 - 
     396.864*sh*z^2 - 652.279*sh^2*z^2 - 890.889*sh^3*z^2 + 142.135*z^3 + 
     382.697*sh*z^3 + 640.989*sh^2*z^3 + 810.709*sh^3*z^3 - 
     1.241123023640412*Log[muh] + 0.620562*Log[sh] + 11.1701*sh*z*Log[sh] + 
     22.3402*sh^2*z*Log[sh] + 33.5103*sh^3*z*Log[sh] + 11.1701*z^2*Log[sh] + 
     44.6804*sh*z^2*Log[sh] + 134.041*sh^2*z^2*Log[sh] + 
     297.87*sh^3*z^2*Log[sh] + 9.92898*z^3*Log[sh] + 22.3402*sh*z^3*Log[sh] - 
     111.701*sh^3*z^3*Log[sh] - 5.58505*Log[z] + 5.58505*sh*Log[z] + 
     5.58505*sh^2*Log[z] + 5.58505*sh^3*Log[z] + 33.5103*z*Log[z] + 
     100.531*sh*z*Log[z] + 156.3815*sh^2*z*Log[z] + 208.5085*sh^3*z*Log[z] + 
     44.68045*z^2*Log[z] + 201.062*sh*z^2*Log[z] + 491.4845*sh^2*z^2*Log[z] + 
     934.565*sh^3*z^2*Log[z] - 104.2545*z^3*Log[z] - 402.124*sh*z^3*Log[z] - 
     990.415*sh^2*z^3*Log[z] - 1958.49*sh^3*z^3*Log[z] + 
     22.3402*z^2*Log[sh]*Log[z] + 89.361*sh*z^2*Log[sh]*Log[z] + 
     201.062*sh^2*z^2*Log[sh]*Log[z] + 357.4435*sh^3*z^2*Log[sh]*Log[z] - 
     29.78695*z^3*Log[sh]*Log[z] - 134.0415*sh*z^3*Log[sh]*Log[z] - 
     357.4435*sh^2*z^3*Log[sh]*Log[z] - 744.675*sh^3*z^3*Log[sh]*Log[z] + 
     11.1701*z*Log[z]^2 + 11.1701*sh*z*Log[z]^2 + 11.1701*sh^2*z*Log[z]^2 + 
     11.1701*sh^3*z*Log[z]^2 + 44.6805*z^2*Log[z]^2 + 
     122.87125*sh*z^2*Log[z]^2 + 234.57225*sh^2*z^2*Log[z]^2 + 
     379.7825*sh^3*z^2*Log[z]^2
 
DeltaF19LowRe = (256*(105 + sh^3/z^3 + (9*sh^2)/(2*z^2) + (21*sh)/z)*
      (2/3 + Log[muh] - Log[z]/2))/2835
 
DeltaF19LowIm = 0
 
DeltaF29LowRe = (64*(105 + sh^3/z^3 + (9*sh^2)/(2*z^2) + (21*sh)/z)*
      (2/3 + Log[muh] - Log[z]/2))/945
 
DeltaF29LowIm = 0




